Enhanced many-body localization in a kinetically constrained model

In the study of the thermalization of closed quantum systems, the role of kinetic constraints on the temporal dynamics and the eventual thermalization is attracting significant interest. Kinetic constraints typically lead to long-lived metastable states depending on initial conditions. We consider a model of interacting hardcore bosons with an additional kinetic constraint that was originally devised to capture glassy dynamics at high densities. As a main result, we demonstrate that the system is highly prone to localization in the presence of uncorrelated disorder. Adding disorder quickly triggers long-lived dynamics as evidenced in the time evolution of density autocorrelations. Moreover, the kinetic constraint favors localization also in the eigenstates, where a finite-size transition to a many-body localized phase occurs for much lower disorder strengths than for the same model without a kinetic constraint. Our work sheds light on the intricate interplay of kinetic constraints and localization and may provide additional control over many-body localized phases in the time domain.

==> anc/evolutionsmatrix3by3_J=1_L=12_filling=0.75_numsamples=20_unconstrained=false.csv <==
numsamples,filling,L,N,J,V,W,ts,unconstrained,energy,avrgtimeavrgcorr
20,0.75,12,9,1,16,0.0,0.05,false,4.0,0.9959086606499877
20,0.75,12,9,1,16,0.0,0.05,false,5.0,0.99472545767655
20,0.75,12,9,1,16,0.0,0.05,false,2.0,0.9981910564013782
20,0.75,12,9,1,16,0.0,0.05,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.05,false,4.0,0.995572305549621
20,0.75,12,9,1,1,0.0,0.05,false,5.0,0.9944686951371146
20,0.75,12,9,1,1,0.0,0.05,false,2.0,0.9977814764177856
20,0.75,12,9,1,1,0.0,0.05,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.05,false,4.0,0.9955950004487801
20,0.75,12,9,1,4,0.0,0.05,false,5.0,0.9944880196392462
20,0.75,12,9,1,4,0.0,0.05,false,2.0,0.9978035655630223
20,0.75,12,9,1,4,0.0,0.05,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.05,false,4.0,0.9959091349329541
20,0.75,12,9,1,16,1.0,0.05,false,5.0,0.9947260948971103
20,0.75,12,9,1,16,1.0,0.05,false,2.0,0.99819121512659
20,0.75,12,9,1,16,1.0,0.05,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.05,false,4.0,0.9955728796379126
20,0.75,12,9,1,1,1.0,0.05,false,5.0,0.9944694106368925
20,0.75,12,9,1,1,1.0,0.05,false,2.0,0.997781757562085
20,0.75,12,9,1,1,1.0,0.05,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.05,false,4.0,0.9955955677049803
20,0.75,12,9,1,4,1.0,0.05,false,5.0,0.9944887293902803
20,0.75,12,9,1,4,1.0,0.05,false,2.0,0.997803839700274
20,0.75,12,9,1,4,1.0,0.05,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.05,false,4.0,0.9960895350187704
20,0.75,12,9,1,16,20.0,0.05,false,5.0,0.9949681082013425
20,0.75,12,9,1,16,20.0,0.05,false,2.0,0.998252139633448
20,0.75,12,9,1,16,20.0,0.05,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.05,false,4.0,0.9957904818077111
20,0.75,12,9,1,1,20.0,0.05,false,5.0,0.9947406139387667
20,0.75,12,9,1,1,20.0,0.05,false,2.0,0.9978882813278458
20,0.75,12,9,1,1,20.0,0.05,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.05,false,4.0,0.9958106246926055
20,0.75,12,9,1,4,20.0,0.05,false,5.0,0.9947577859726108
20,0.75,12,9,1,4,20.0,0.05,false,2.0,0.9979077616133636
20,0.75,12,9,1,4,20.0,0.05,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.054844192548908884,false,4.0,0.9958421752642053
20,0.75,12,9,1,16,0.0,0.054844192548908884,false,5.0,0.9946366955181448
20,0.75,12,9,1,16,0.0,0.054844192548908884,false,2.0,0.998166660551745
20,0.75,12,9,1,16,0.0,0.054844192548908884,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.054844192548908884,false,4.0,0.995493216281297
20,0.75,12,9,1,1,0.0,0.054844192548908884,false,5.0,0.9943699641611901
20,0.75,12,9,1,1,0.0,0.054844192548908884,false,2.0,0.9977417472015397
20,0.75,12,9,1,1,0.0,0.054844192548908884,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.054844192548908884,false,4.0,0.9955168026521138
20,0.75,12,9,1,4,0.0,0.054844192548908884,false,5.0,0.9943900495177516
20,0.75,12,9,1,4,0.0,0.054844192548908884,false,2.0,0.9977647061573037
20,0.75,12,9,1,4,0.0,0.054844192548908884,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.054844192548908884,false,4.0,0.9958426659460956
20,0.75,12,9,1,16,1.0,0.054844192548908884,false,5.0,0.9946373558571077
20,0.75,12,9,1,16,1.0,0.054844192548908884,false,2.0,0.9981668227740152
20,0.75,12,9,1,16,1.0,0.054844192548908884,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,0.054844192548908884,false,4.0,0.9954938129779382
20,0.75,12,9,1,1,1.0,0.054844192548908884,false,5.0,0.994370707821079
20,0.75,12,9,1,1,1.0,0.054844192548908884,false,2.0,0.9977420394399809
20,0.75,12,9,1,1,1.0,0.054844192548908884,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.054844192548908884,false,4.0,0.9955173920715806
20,0.75,12,9,1,4,1.0,0.054844192548908884,false,5.0,0.9943907870535935
20,0.75,12,9,1,4,1.0,0.054844192548908884,false,2.0,0.9977649909314421
20,0.75,12,9,1,4,1.0,0.054844192548908884,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.054844192548908884,false,4.0,0.9960291117013007
20,0.75,12,9,1,16,20.0,0.054844192548908884,false,5.0,0.9948878693222187
20,0.75,12,9,1,16,20.0,0.054844192548908884,false,2.0,0.9982290726787861
20,0.75,12,9,1,16,20.0,0.054844192548908884,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.054844192548908884,false,4.0,0.9957197009991903
20,0.75,12,9,1,1,20.0,0.054844192548908884,false,5.0,0.9946522315459351
20,0.75,12,9,1,1,20.0,0.054844192548908884,false,2.0,0.9978526267407243
20,0.75,12,9,1,1,20.0,0.054844192548908884,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,0.054844192548908884,false,4.0,0.9957405744379002
20,0.75,12,9,1,4,20.0,0.054844192548908884,false,5.0,0.9946700282638317
20,0.75,12,9,1,4,20.0,0.054844192548908884,false,2.0,0.997872812306552
20,0.75,12,9,1,4,20.0,0.054844192548908884,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.060157709126835844,false,4.0,0.9957043224470241
20,0.75,12,9,1,16,0.0,0.060157709126835844,false,5.0,0.9944515156592648
20,0.75,12,9,1,16,0.0,0.060157709126835844,false,2.0,0.9981182434480463
20,0.75,12,9,1,16,0.0,0.060157709126835844,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.060157709126835844,false,4.0,0.9953261171284571
20,0.75,12,9,1,1,0.0,0.060157709126835844,false,5.0,0.9941613980858738
20,0.75,12,9,1,1,0.0,0.060157709126835844,false,2.0,0.9976577623632897
20,0.75,12,9,1,1,0.0,0.060157709126835844,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.060157709126835844,false,4.0,0.9953518024780119
20,0.75,12,9,1,4,0.0,0.060157709126835844,false,5.0,0.994183276196284
20,0.75,12,9,1,4,0.0,0.060157709126835844,false,2.0,0.9976827708780058
20,0.75,12,9,1,4,0.0,0.060157709126835844,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.060157709126835844,false,4.0,0.9957048502711597
20,0.75,12,9,1,16,1.0,0.060157709126835844,false,5.0,0.9944522290577488
20,0.75,12,9,1,16,1.0,0.060157709126835844,false,2.0,0.9981184121137602
20,0.75,12,9,1,16,1.0,0.060157709126835844,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.060157709126835844,false,4.0,0.9953267670994393
20,0.75,12,9,1,1,1.0,0.060157709126835844,false,5.0,0.9941622080895447
20,0.75,12,9,1,1,1.0,0.060157709126835844,false,2.0,0.9976580807605363
20,0.75,12,9,1,1,1.0,0.060157709126835844,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.060157709126835844,false,4.0,0.9953524439935729
20,0.75,12,9,1,4,1.0,0.060157709126835844,false,5.0,0.9941840790815096
20,0.75,12,9,1,4,1.0,0.060157709126835844,false,2.0,0.9976830805996275
20,0.75,12,9,1,4,1.0,0.060157709126835844,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.060157709126835844,false,4.0,0.9959048735523157
20,0.75,12,9,1,16,20.0,0.060157709126835844,false,5.0,0.9947220718568793
20,0.75,12,9,1,16,20.0,0.060157709126835844,false,2.0,0.9981831289994973
20,0.75,12,9,1,16,20.0,0.060157709126835844,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.060157709126835844,false,4.0,0.9955719785415229
20,0.75,12,9,1,1,20.0,0.060157709126835844,false,5.0,0.9944677953665261
20,0.75,12,9,1,1,20.0,0.060157709126835844,false,2.0,0.9977781499642062
20,0.75,12,9,1,1,20.0,0.060157709126835844,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.060157709126835844,false,4.0,0.9955945305610719
20,0.75,12,9,1,4,20.0,0.060157709126835844,false,5.0,0.9944870286223921
20,0.75,12,9,1,4,20.0,0.060157709126835844,false,2.0,0.9977999552200699
20,0.75,12,9,1,4,20.0,0.060157709126835844,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.06598601965306876,false,4.0,0.9954894605363263
20,0.75,12,9,1,16,0.0,0.06598601965306876,false,5.0,0.99416085637585
20,0.75,12,9,1,16,0.0,0.06598601965306876,false,2.0,0.9980469099706253
20,0.75,12,9,1,16,0.0,0.06598601965306876,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.06598601965306876,false,4.0,0.9950597157091182
20,0.75,12,9,1,1,0.0,0.06598601965306876,false,5.0,0.9938289497984585
20,0.75,12,9,1,1,0.0,0.06598601965306876,false,2.0,0.9975237787299547
20,0.75,12,9,1,1,0.0,0.06598601965306876,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.06598601965306876,false,4.0,0.9950891692450337
20,0.75,12,9,1,4,0.0,0.06598601965306876,false,5.0,0.9938540493662562
20,0.75,12,9,1,4,0.0,0.06598601965306876,false,2.0,0.9975524703450439
20,0.75,12,9,1,4,0.0,0.06598601965306876,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.06598601965306876,false,4.0,0.9954900518509023
20,0.75,12,9,1,16,1.0,0.06598601965306876,false,5.0,0.9941616619216718
20,0.75,12,9,1,16,1.0,0.06598601965306876,false,2.0,0.9980470863323105
20,0.75,12,9,1,16,1.0,0.06598601965306876,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.06598601965306876,false,4.0,0.995060461418948
20,0.75,12,9,1,1,1.0,0.06598601965306876,false,5.0,0.9938298789986809
20,0.75,12,9,1,1,1.0,0.06598601965306876,false,2.0,0.9975241441750541
20,0.75,12,9,1,1,1.0,0.06598601965306876,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.06598601965306876,false,4.0,0.9950899040855138
20,0.75,12,9,1,4,1.0,0.06598601965306876,false,5.0,0.993854969408395
20,0.75,12,9,1,4,1.0,0.06598601965306876,false,2.0,0.9975528246305375
20,0.75,12,9,1,4,1.0,0.06598601965306876,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.06598601965306876,false,4.0,0.9957130491086884
20,0.75,12,9,1,16,20.0,0.06598601965306876,false,5.0,0.9944646951228144
20,0.75,12,9,1,16,20.0,0.06598601965306876,false,2.0,0.9981148603673445
20,0.75,12,9,1,16,20.0,0.06598601965306876,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.06598601965306876,false,4.0,0.9953399451409309
20,0.75,12,9,1,1,20.0,0.06598601965306876,false,5.0,0.9941781350902941
20,0.75,12,9,1,1,20.0,0.06598601965306876,false,2.0,0.9976610427259516
20,0.75,12,9,1,1,20.0,0.06598601965306876,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,0.06598601965306876,false,4.0,0.9953654187516696
20,0.75,12,9,1,4,20.0,0.06598601965306876,false,5.0,0.9941998712229948
20,0.75,12,9,1,4,20.0,0.06598601965306876,false,2.0,0.9976856653196059
20,0.75,12,9,1,4,20.0,0.06598601965306876,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,0.07237899934777976,false,4.0,0.9951913033887809
20,0.75,12,9,1,16,0.0,0.07237899934777976,false,5.0,0.9937543780518904
20,0.75,12,9,1,16,0.0,0.07237899934777976,false,2.0,0.9979548951678319
20,0.75,12,9,1,16,0.0,0.07237899934777976,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.07237899934777976,false,4.0,0.9946799473212526
20,0.75,12,9,1,1,0.0,0.07237899934777976,false,5.0,0.9933551380003524
20,0.75,12,9,1,1,0.0,0.07237899934777976,false,2.0,0.9973326224928657
20,0.75,12,9,1,1,0.0,0.07237899934777976,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.07237899934777976,false,4.0,0.9947155081555424
20,0.75,12,9,1,4,0.0,0.07237899934777976,false,5.0,0.9933854649396399
20,0.75,12,9,1,4,0.0,0.07237899934777976,false,2.0,0.9973672909491735
20,0.75,12,9,1,4,0.0,0.07237899934777976,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.07237899934777976,false,4.0,0.9951919915223425
20,0.75,12,9,1,16,1.0,0.07237899934777976,false,5.0,0.993755326698056
20,0.75,12,9,1,16,1.0,0.07237899934777976,false,2.0,0.9979550766560585
20,0.75,12,9,1,16,1.0,0.07237899934777976,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.07237899934777976,false,4.0,0.9946808484011427
20,0.75,12,9,1,1,1.0,0.07237899934777976,false,5.0,0.9933562605790748
20,0.75,12,9,1,1,1.0,0.07237899934777976,false,2.0,0.9973330643678315
20,0.75,12,9,1,1,1.0,0.07237899934777976,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.07237899934777976,false,4.0,0.9947163938437567
20,0.75,12,9,1,4,1.0,0.07237899934777976,false,5.0,0.9933865745335353
20,0.75,12,9,1,4,1.0,0.07237899934777976,false,2.0,0.9973677170054978
20,0.75,12,9,1,4,1.0,0.07237899934777976,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.07237899934777976,false,4.0,0.9954496063361622
20,0.75,12,9,1,16,20.0,0.07237899934777976,false,5.0,0.9941092083042589
20,0.75,12,9,1,16,20.0,0.07237899934777976,false,2.0,0.9980252968670582
20,0.75,12,9,1,16,20.0,0.07237899934777976,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.07237899934777976,false,4.0,0.9950150440036054
20,0.75,12,9,1,1,20.0,0.07237899934777976,false,5.0,0.9937726112789915
20,0.75,12,9,1,1,20.0,0.07237899934777976,false,2.0,0.9974968535519317
20,0.75,12,9,1,1,20.0,0.07237899934777976,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.07237899934777976,false,4.0,0.9950450730923469
20,0.75,12,9,1,4,20.0,0.07237899934777976,false,5.0,0.9937982547418219
20,0.75,12,9,1,4,20.0,0.07237899934777976,false,2.0,0.9975258657929912
20,0.75,12,9,1,4,20.0,0.07237899934777976,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.07939135553453969,false,4.0,0.9948030714782499
20,0.75,12,9,1,16,0.0,0.07939135553453969,false,5.0,0.9932207372458871
20,0.75,12,9,1,16,0.0,0.07939135553453969,false,2.0,0.9978460433284202
20,0.75,12,9,1,16,0.0,0.07939135553453969,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.07939135553453969,false,4.0,0.9941694999126588
20,0.75,12,9,1,1,0.0,0.07939135553453969,false,5.0,0.9927184670750548
20,0.75,12,9,1,1,0.0,0.07939135553453969,false,2.0,0.9970754320845379
20,0.75,12,9,1,1,0.0,0.07939135553453969,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.07939135553453969,false,4.0,0.9942144743609117
20,0.75,12,9,1,4,0.0,0.07939135553453969,false,5.0,0.9927568632528752
20,0.75,12,9,1,4,0.0,0.07939135553453969,false,2.0,0.9971193274255689
20,0.75,12,9,1,4,0.0,0.07939135553453969,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,0.07939135553453969,false,4.0,0.9948038981224797
20,0.75,12,9,1,16,1.0,0.07939135553453969,false,5.0,0.9932218946953923
20,0.75,12,9,1,16,1.0,0.07939135553453969,false,2.0,0.9978462198631829
20,0.75,12,9,1,16,1.0,0.07939135553453969,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.07939135553453969,false,4.0,0.9941706408627055
20,0.75,12,9,1,1,1.0,0.07939135553453969,false,5.0,0.9927198880882367
20,0.75,12,9,1,1,1.0,0.07939135553453969,false,2.0,0.997075992107586
20,0.75,12,9,1,1,1.0,0.07939135553453969,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.07939135553453969,false,4.0,0.994215591777515
20,0.75,12,9,1,4,1.0,0.07939135553453969,false,5.0,0.9927582643789985
20,0.75,12,9,1,4,1.0,0.07939135553453969,false,2.0,0.9971198632296869
20,0.75,12,9,1,4,1.0,0.07939135553453969,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.07939135553453969,false,4.0,0.995110365514278
20,0.75,12,9,1,16,20.0,0.07939135553453969,false,5.0,0.9936488088730296
20,0.75,12,9,1,16,20.0,0.07939135553453969,false,2.0,0.9979160151496207
20,0.75,12,9,1,16,20.0,0.07939135553453969,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.07939135553453969,false,4.0,0.9945876071491723
20,0.75,12,9,1,1,20.0,0.07939135553453969,false,5.0,0.9932392150430762
20,0.75,12,9,1,1,20.0,0.07939135553453969,false,2.0,0.9972805090107668
20,0.75,12,9,1,1,20.0,0.07939135553453969,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.07939135553453969,false,4.0,0.9946243306387098
20,0.75,12,9,1,4,20.0,0.07939135553453969,false,5.0,0.9932706084065608
20,0.75,12,9,1,4,20.0,0.07939135553453969,false,2.0,0.9973159663650576
20,0.75,12,9,1,4,20.0,0.07939135553453969,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.08708309579310353,false,4.0,0.9943176527618903
20,0.75,12,9,1,16,0.0,0.08708309579310353,false,5.0,0.9925480717815351
20,0.75,12,9,1,16,0.0,0.08708309579310353,false,2.0,0.9977263288089832
20,0.75,12,9,1,16,0.0,0.08708309579310353,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.08708309579310353,false,4.0,0.9935072550018048
20,0.75,12,9,1,1,0.0,0.08708309579310353,false,5.0,0.9918927478428292
20,0.75,12,9,1,1,0.0,0.08708309579310353,false,2.0,0.9967413503788498
20,0.75,12,9,1,1,0.0,0.08708309579310353,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.08708309579310353,false,4.0,0.9935663403374408
20,0.75,12,9,1,4,0.0,0.08708309579310353,false,5.0,0.9919432618479607
20,0.75,12,9,1,4,0.0,0.08708309579310353,false,2.0,0.9967991033820199
20,0.75,12,9,1,4,0.0,0.08708309579310353,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.08708309579310353,false,4.0,0.9943186692235636
20,0.75,12,9,1,16,1.0,0.08708309579310353,false,5.0,0.992549520967735
20,0.75,12,9,1,16,1.0,0.08708309579310353,false,2.0,0.9977264767965118
20,0.75,12,9,1,16,1.0,0.08708309579310353,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.08708309579310353,false,4.0,0.993508756233076
20,0.75,12,9,1,1,1.0,0.08708309579310353,false,5.0,0.9918946168852603
20,0.75,12,9,1,1,1.0,0.08708309579310353,false,2.0,0.9967420881392366
20,0.75,12,9,1,1,1.0,0.08708309579310353,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.08708309579310353,false,4.0,0.9935678036643222
20,0.75,12,9,1,4,1.0,0.08708309579310353,false,5.0,0.9919450987923757
20,0.75,12,9,1,4,1.0,0.08708309579310353,false,2.0,0.996799802069112
20,0.75,12,9,1,4,1.0,0.08708309579310353,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.08708309579310353,false,4.0,0.9946910765051004
20,0.75,12,9,1,16,20.0,0.08708309579310353,false,5.0,0.9930766837326845
20,0.75,12,9,1,16,20.0,0.08708309579310353,false,2.0,0.9977891160267179
20,0.75,12,9,1,16,20.0,0.08708309579310353,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.08708309579310353,false,4.0,0.9940470010398997
20,0.75,12,9,1,1,20.0,0.08708309579310353,false,5.0,0.9925647548747623
20,0.75,12,9,1,1,20.0,0.08708309579310353,false,2.0,0.9970063650480182
20,0.75,12,9,1,1,20.0,0.08708309579310353,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.08708309579310353,false,4.0,0.9940931918090771
20,0.75,12,9,1,4,20.0,0.08708309579310353,false,5.0,0.9926042922163674
20,0.75,12,9,1,4,20.0,0.08708309579310353,false,2.0,0.9970509282832235
20,0.75,12,9,1,4,20.0,0.08708309579310353,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.09552004146864093,false,4.0,0.9937277126966698
20,0.75,12,9,1,16,0.0,0.09552004146864093,false,5.0,0.9917247774849528
20,0.75,12,9,1,16,0.0,0.09552004146864093,false,2.0,0.9976043305955288
20,0.75,12,9,1,16,0.0,0.09552004146864093,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.09552004146864093,false,4.0,0.9926676352018365
20,0.75,12,9,1,1,0.0,0.09552004146864093,false,5.0,0.9908463100534007
20,0.75,12,9,1,1,0.0,0.09552004146864093,false,2.0,0.996317157768065
20,0.75,12,9,1,1,0.0,0.09552004146864093,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.09552004146864093,false,4.0,0.9927475220924592
20,0.75,12,9,1,4,0.0,0.09552004146864093,false,5.0,0.9909147277297178
20,0.75,12,9,1,4,0.0,0.09552004146864093,false,2.0,0.9963953874859497
20,0.75,12,9,1,4,0.0,0.09552004146864093,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.09552004146864093,false,4.0,0.9937289809448383
20,0.75,12,9,1,16,1.0,0.09552004146864093,false,5.0,0.9917266194636248
20,0.75,12,9,1,16,1.0,0.09552004146864093,false,2.0,0.9976044037830238
20,0.75,12,9,1,16,1.0,0.09552004146864093,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.09552004146864093,false,4.0,0.9926696688452298
20,0.75,12,9,1,1,1.0,0.09552004146864093,false,5.0,0.9908488407896013
20,0.75,12,9,1,1,1.0,0.09552004146864093,false,2.0,0.9963181586939233
20,0.75,12,9,1,1,1.0,0.09552004146864093,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.09552004146864093,false,4.0,0.9927494927348539
20,0.75,12,9,1,4,1.0,0.09552004146864093,false,5.0,0.9909172049835214
20,0.75,12,9,1,4,1.0,0.09552004146864093,false,2.0,0.9963963233395451
20,0.75,12,9,1,4,1.0,0.09552004146864093,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.09552004146864093,false,4.0,0.9941874275091307
20,0.75,12,9,1,16,20.0,0.09552004146864093,false,5.0,0.9923862448400652
20,0.75,12,9,1,16,20.0,0.09552004146864093,false,2.0,0.9976470720571454
20,0.75,12,9,1,16,20.0,0.09552004146864093,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.09552004146864093,false,4.0,0.9933818492734859
20,0.75,12,9,1,1,20.0,0.09552004146864093,false,5.0,0.9917351398846548
20,0.75,12,9,1,1,20.0,0.09552004146864093,false,2.0,0.9966682918152926
20,0.75,12,9,1,1,20.0,0.09552004146864093,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.09552004146864093,false,4.0,0.9934410491972446
20,0.75,12,9,1,4,20.0,0.09552004146864093,false,5.0,0.9917858857606748
20,0.75,12,9,1,4,20.0,0.09552004146864093,false,2.0,0.9967253547455643
20,0.75,12,9,1,4,20.0,0.09552004146864093,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.10477439093171807,false,4.0,0.9930256415321909
20,0.75,12,9,1,16,0.0,0.10477439093171807,false,5.0,0.9907406686201968
20,0.75,12,9,1,16,0.0,0.10477439093171807,false,2.0,0.9974914955694051
20,0.75,12,9,1,16,0.0,0.10477439093171807,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.10477439093171807,false,4.0,0.991619850198163
20,0.75,12,9,1,1,0.0,0.10477439093171807,false,5.0,0.9895411000095504
20,0.75,12,9,1,1,0.0,0.10477439093171807,false,2.0,0.9957868366532239
20,0.75,12,9,1,1,0.0,0.10477439093171807,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.10477439093171807,false,4.0,0.9917300762594479
20,0.75,12,9,1,4,0.0,0.10477439093171807,false,5.0,0.9896357020865267
20,0.75,12,9,1,4,0.0,0.10477439093171807,false,2.0,0.9958950184101407
20,0.75,12,9,1,4,0.0,0.10477439093171807,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.10477439093171807,false,4.0,0.993027235287228
20,0.75,12,9,1,16,1.0,0.10477439093171807,false,5.0,0.9907430196553503
20,0.75,12,9,1,16,1.0,0.10477439093171807,false,2.0,0.9974914121994711
20,0.75,12,9,1,16,1.0,0.10477439093171807,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.10477439093171807,false,4.0,0.99162266269504
20,0.75,12,9,1,1,1.0,0.10477439093171807,false,5.0,0.9895445980261961
20,0.75,12,9,1,1,1.0,0.10477439093171807,false,2.0,0.9957882234736265
20,0.75,12,9,1,1,1.0,0.10477439093171807,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.10477439093171807,false,4.0,0.991732782205802
20,0.75,12,9,1,4,1.0,0.10477439093171807,false,5.0,0.9896391093860849
20,0.75,12,9,1,4,1.0,0.10477439093171807,false,2.0,0.9958962949196689
20,0.75,12,9,1,4,1.0,0.10477439093171807,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.10477439093171807,false,4.0,0.9935949619036055
20,0.75,12,9,1,16,20.0,0.10477439093171807,false,5.0,0.9915712676853884
20,0.75,12,9,1,16,20.0,0.10477439093171807,false,2.0,0.9974924302827333
20,0.75,12,9,1,16,20.0,0.10477439093171807,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.10477439093171807,false,4.0,0.9925803265966652
20,0.75,12,9,1,1,20.0,0.10477439093171807,false,5.0,0.9907357514440921
20,0.75,12,9,1,1,20.0,0.10477439093171807,false,2.0,0.9962597890519725
20,0.75,12,9,1,1,20.0,0.10477439093171807,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.10477439093171807,false,4.0,0.9926569725917117
20,0.75,12,9,1,4,20.0,0.10477439093171807,false,5.0,0.9908015511524523
20,0.75,12,9,1,4,20.0,0.10477439093171807,false,2.0,0.9963335983783842
20,0.75,12,9,1,4,20.0,0.10477439093171807,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.11492533740907598,false,4.0,0.9922031619595804
20,0.75,12,9,1,16,0.0,0.11492533740907598,false,5.0,0.989588613578073
20,0.75,12,9,1,16,0.0,0.11492533740907598,false,2.0,0.9974019232590693
20,0.75,12,9,1,16,0.0,0.11492533740907598,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.11492533740907598,false,4.0,0.9903270357650384
20,0.75,12,9,1,1,0.0,0.11492533740907598,false,5.0,0.987931661578582
20,0.75,12,9,1,1,0.0,0.11492533740907598,false,2.0,0.9951310569654805
20,0.75,12,9,1,1,0.0,0.11492533740907598,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,0.0,0.11492533740907598,false,4.0,0.9904811896957403
20,0.75,12,9,1,4,0.0,0.11492533740907598,false,5.0,0.988064302829822
20,0.75,12,9,1,4,0.0,0.11492533740907598,false,2.0,0.9952827594236845
20,0.75,12,9,1,4,0.0,0.11492533740907598,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.11492533740907598,false,4.0,0.9922051689437404
20,0.75,12,9,1,16,1.0,0.11492533740907598,false,5.0,0.9895915945605867
20,0.75,12,9,1,16,1.0,0.11492533740907598,false,2.0,0.997401550027548
20,0.75,12,9,1,16,1.0,0.11492533740907598,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.11492533740907598,false,4.0,0.9903309800697556
20,0.75,12,9,1,1,1.0,0.11492533740907598,false,5.0,0.9879365639887603
20,0.75,12,9,1,1,1.0,0.11492533740907598,false,2.0,0.9951330061824039
20,0.75,12,9,1,1,1.0,0.11492533740907598,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.11492533740907598,false,4.0,0.9904849522074375
20,0.75,12,9,1,4,1.0,0.11492533740907598,false,5.0,0.9880690499237473
20,0.75,12,9,1,4,1.0,0.11492533740907598,false,2.0,0.9952845199094869
20,0.75,12,9,1,4,1.0,0.11492533740907598,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.11492533740907598,false,4.0,0.9929089081387412
20,0.75,12,9,1,16,20.0,0.11492533740907598,false,5.0,0.9906258506646295
20,0.75,12,9,1,16,20.0,0.11492533740907598,false,2.0,0.9973274075281459
20,0.75,12,9,1,16,20.0,0.11492533740907598,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.11492533740907598,false,4.0,0.9916304957149503
20,0.75,12,9,1,1,20.0,0.11492533740907598,false,5.0,0.9895518662738847
20,0.75,12,9,1,1,20.0,0.11492533740907598,false,2.0,0.9957741182987373
20,0.75,12,9,1,1,20.0,0.11492533740907598,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,0.11492533740907598,false,4.0,0.9917300156613708
20,0.75,12,9,1,4,20.0,0.11492533740907598,false,5.0,0.9896374261792673
20,0.75,12,9,1,4,20.0,0.11492533740907598,false,2.0,0.9958698679313849
20,0.75,12,9,1,4,20.0,0.11492533740907598,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.12605974667223366,false,4.0,0.9912503582539773
20,0.75,12,9,1,16,0.0,0.12605974667223366,false,5.0,0.9882667109645484
20,0.75,12,9,1,16,0.0,0.12605974667223366,false,2.0,0.9973512964112106
20,0.75,12,9,1,16,0.0,0.12605974667223366,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.12605974667223366,false,4.0,0.9887452854876061
20,0.75,12,9,1,1,0.0,0.12605974667223366,false,5.0,0.9859640071789997
20,0.75,12,9,1,1,0.0,0.12605974667223366,false,2.0,0.9943265716582751
20,0.75,12,9,1,1,0.0,0.12605974667223366,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,0.0,0.12605974667223366,false,4.0,0.9889626966268679
20,0.75,12,9,1,4,0.0,0.12605974667223366,false,5.0,0.9861516486093386
20,0.75,12,9,1,4,0.0,0.12605974667223366,false,2.0,0.9945412144621112
20,0.75,12,9,1,4,0.0,0.12605974667223366,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.12605974667223366,false,4.0,0.9912528866005058
20,0.75,12,9,1,16,1.0,0.12605974667223366,false,5.0,0.9882704228703396
20,0.75,12,9,1,16,1.0,0.12605974667223366,false,2.0,0.9973504323068386
20,0.75,12,9,1,16,1.0,0.12605974667223366,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.12605974667223366,false,4.0,0.988750866829802
20,0.75,12,9,1,1,1.0,0.12605974667223366,false,5.0,0.9859709387317127
20,0.75,12,9,1,1,1.0,0.12605974667223366,false,2.0,0.9943293371868689
20,0.75,12,9,1,1,1.0,0.12605974667223366,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.12605974667223366,false,4.0,0.9889679666341376
20,0.75,12,9,1,4,1.0,0.12605974667223366,false,5.0,0.9861583130683511
20,0.75,12,9,1,4,1.0,0.12605974667223366,false,2.0,0.9945436557031028
20,0.75,12,9,1,4,1.0,0.12605974667223366,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.12605974667223366,false,4.0,0.9921239696600281
20,0.75,12,9,1,16,20.0,0.12605974667223366,false,5.0,0.9895441366993645
20,0.75,12,9,1,16,20.0,0.12605974667223366,false,2.0,0.9971534840638884
20,0.75,12,9,1,16,20.0,0.12605974667223366,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.12605974667223366,false,4.0,0.990520626690315
20,0.75,12,9,1,1,20.0,0.12605974667223366,false,5.0,0.9881690539214473
20,0.75,12,9,1,1,20.0,0.12605974667223366,false,2.0,0.9952044230870686
20,0.75,12,9,1,1,20.0,0.12605974667223366,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.12605974667223366,false,4.0,0.990649482636654
20,0.75,12,9,1,4,20.0,0.12605974667223366,false,5.0,0.9882799664535104
20,0.75,12,9,1,4,20.0,0.12605974667223366,false,2.0,0.9953283071487238
20,0.75,12,9,1,4,20.0,0.12605974667223366,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.13827290038317316,false,4.0,0.9901538720601281
20,0.75,12,9,1,16,0.0,0.13827290038317316,false,5.0,0.9867809964356603
20,0.75,12,9,1,16,0.0,0.13827290038317316,false,2.0,0.9973545217670977
20,0.75,12,9,1,16,0.0,0.13827290038317316,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.13827290038317316,false,4.0,0.9868225834218354
20,0.75,12,9,1,1,0.0,0.13827290038317316,false,5.0,0.983574398710482
20,0.75,12,9,1,1,0.0,0.13827290038317316,false,2.0,0.9933455108912959
20,0.75,12,9,1,1,0.0,0.13827290038317316,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,0.0,0.13827290038317316,false,4.0,0.9871306765161891
20,0.75,12,9,1,4,0.0,0.13827290038317316,false,5.0,0.9838412742745976
20,0.75,12,9,1,4,0.0,0.13827290038317316,false,2.0,0.99365085248064
20,0.75,12,9,1,4,0.0,0.13827290038317316,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.13827290038317316,false,4.0,0.9901570672639044
20,0.75,12,9,1,16,1.0,0.13827290038317316,false,5.0,0.9867854722692757
20,0.75,12,9,1,16,1.0,0.13827290038317316,false,2.0,0.9973528898424242
20,0.75,12,9,1,16,1.0,0.13827290038317316,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.13827290038317316,false,4.0,0.9868305240883335
20,0.75,12,9,1,1,1.0,0.13827290038317316,false,5.0,0.9835842509236862
20,0.75,12,9,1,1,1.0,0.13827290038317316,false,2.0,0.993349457932049
20,0.75,12,9,1,1,1.0,0.13827290038317316,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.13827290038317316,false,4.0,0.9871380835699011
20,0.75,12,9,1,4,1.0,0.13827290038317316,false,5.0,0.9838506664284963
20,0.75,12,9,1,4,1.0,0.13827290038317316,false,2.0,0.9936542415001904
20,0.75,12,9,1,4,1.0,0.13827290038317316,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.13827290038317316,false,4.0,0.991234150996262
20,0.75,12,9,1,16,20.0,0.13827290038317316,false,5.0,0.9883198165299947
20,0.75,12,9,1,16,20.0,0.13827290038317316,false,2.0,0.9969711421476894
20,0.75,12,9,1,16,20.0,0.13827290038317316,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.13827290038317316,false,4.0,0.9892394041255158
20,0.75,12,9,1,1,20.0,0.13827290038317316,false,5.0,0.9865734280280688
20,0.75,12,9,1,1,20.0,0.13827290038317316,false,2.0,0.9945437913616121
20,0.75,12,9,1,1,20.0,0.13827290038317316,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.13827290038317316,false,4.0,0.9894050701127923
20,0.75,12,9,1,4,20.0,0.13827290038317316,false,5.0,0.9867161205384437
20,0.75,12,9,1,4,20.0,0.13827290038317316,false,2.0,0.9947030152023865
20,0.75,12,9,1,4,20.0,0.13827290038317316,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.15166931145821688,false,4.0,0.9888941209710475
20,0.75,12,9,1,16,0.0,0.15166931145821688,false,5.0,0.9851485146131499
20,0.75,12,9,1,16,0.0,0.15166931145821688,false,2.0,0.9974217472545643
20,0.75,12,9,1,16,0.0,0.15166931145821688,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.15166931145821688,false,4.0,0.9844976595453231
20,0.75,12,9,1,1,0.0,0.15166931145821688,false,5.0,0.9806880789643037
20,0.75,12,9,1,1,0.0,0.15166931145821688,false,2.0,0.9921545641906725
20,0.75,12,9,1,1,0.0,0.15166931145821688,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.15166931145821688,false,4.0,0.9849352091968423
20,0.75,12,9,1,4,0.0,0.15166931145821688,false,5.0,0.9810687445339555
20,0.75,12,9,1,4,0.0,0.15166931145821688,false,2.0,0.9925902067122477
20,0.75,12,9,1,4,0.0,0.15166931145821688,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.15166931145821688,false,4.0,0.9888982047763957
20,0.75,12,9,1,16,1.0,0.15166931145821688,false,5.0,0.9851536346076678
20,0.75,12,9,1,16,1.0,0.15166931145821688,false,2.0,0.9974190102088278
20,0.75,12,9,1,16,1.0,0.15166931145821688,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.15166931145821688,false,4.0,0.9845089901503673
20,0.75,12,9,1,1,1.0,0.15166931145821688,false,5.0,0.9807021211010789
20,0.75,12,9,1,1,1.0,0.15166931145821688,false,2.0,0.9921602176635574
20,0.75,12,9,1,1,1.0,0.15166931145821688,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.15166931145821688,false,4.0,0.9849456261565005
20,0.75,12,9,1,4,1.0,0.15166931145821688,false,5.0,0.9810819942573045
20,0.75,12,9,1,4,1.0,0.15166931145821688,false,2.0,0.9925949001788482
20,0.75,12,9,1,4,1.0,0.15166931145821688,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.15166931145821688,false,4.0,0.9902326684168276
20,0.75,12,9,1,16,20.0,0.15166931145821688,false,5.0,0.9869455664733515
20,0.75,12,9,1,16,20.0,0.15166931145821688,false,2.0,0.9967798393772559
20,0.75,12,9,1,16,20.0,0.15166931145821688,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.15166931145821688,false,4.0,0.9877759052808444
20,0.75,12,9,1,1,20.0,0.15166931145821688,false,5.0,0.9847516034416633
20,0.75,12,9,1,1,20.0,0.15166931145821688,false,2.0,0.9937852026324904
20,0.75,12,9,1,1,20.0,0.15166931145821688,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,0.15166931145821688,false,4.0,0.9879867965517427
20,0.75,12,9,1,4,20.0,0.15166931145821688,false,5.0,0.9849332114622603
20,0.75,12,9,1,4,20.0,0.15166931145821688,false,2.0,0.9939879881328383
20,0.75,12,9,1,4,20.0,0.15166931145821688,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.16636361842749758,false,4.0,0.9874417512047468
20,0.75,12,9,1,16,0.0,0.16636361842749758,false,5.0,0.9834003113423319
20,0.75,12,9,1,16,0.0,0.16636361842749758,false,2.0,0.9975528692923988
20,0.75,12,9,1,16,0.0,0.16636361842749758,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.16636361842749758,false,4.0,0.9816988106377104
20,0.75,12,9,1,1,0.0,0.16636361842749758,false,5.0,0.9772180246134207
20,0.75,12,9,1,1,0.0,0.16636361842749758,false,2.0,0.9907140416808956
20,0.75,12,9,1,1,0.0,0.16636361842749758,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,0.0,0.16636361842749758,false,4.0,0.9823203920679577
20,0.75,12,9,1,4,0.0,0.16636361842749758,false,5.0,0.9777616224321874
20,0.75,12,9,1,4,0.0,0.16636361842749758,false,2.0,0.9913363406282167
20,0.75,12,9,1,4,0.0,0.16636361842749758,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.16636361842749758,false,4.0,0.9874470991187778
20,0.75,12,9,1,16,1.0,0.16636361842749758,false,5.0,0.9834056655942717
20,0.75,12,9,1,16,1.0,0.16636361842749758,false,2.0,0.9975486938796886
20,0.75,12,9,1,16,1.0,0.16636361842749758,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.16636361842749758,false,4.0,0.9817149979545602
20,0.75,12,9,1,1,1.0,0.16636361842749758,false,5.0,0.9772380582261846
20,0.75,12,9,1,1,1.0,0.16636361842749758,false,2.0,0.9907221553108367
20,0.75,12,9,1,1,1.0,0.16636361842749758,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.16636361842749758,false,4.0,0.9823350186494283
20,0.75,12,9,1,4,1.0,0.16636361842749758,false,5.0,0.9777802926551936
20,0.75,12,9,1,4,1.0,0.16636361842749758,false,2.0,0.9913428048611707
20,0.75,12,9,1,4,1.0,0.16636361842749758,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,0.16636361842749758,false,4.0,0.9891118887687147
20,0.75,12,9,1,16,20.0,0.16636361842749758,false,5.0,0.9854127083253027
20,0.75,12,9,1,16,20.0,0.16636361842749758,false,2.0,0.9965781202523196
20,0.75,12,9,1,16,20.0,0.16636361842749758,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,0.16636361842749758,false,4.0,0.986119249293954
20,0.75,12,9,1,1,20.0,0.16636361842749758,false,5.0,0.9826902335796528
20,0.75,12,9,1,1,20.0,0.16636361842749758,false,2.0,0.9929213076019306
20,0.75,12,9,1,1,20.0,0.16636361842749758,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.16636361842749758,false,4.0,0.9863846723748123
20,0.75,12,9,1,4,20.0,0.16636361842749758,false,5.0,0.9829184431445047
20,0.75,12,9,1,4,20.0,0.16636361842749758,false,2.0,0.9931769914187608
20,0.75,12,9,1,4,20.0,0.16636361842749758,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.18248156644341765,false,4.0,0.9857542386018928
20,0.75,12,9,1,16,0.0,0.18248156644341765,false,5.0,0.9815834584150558
20,0.75,12,9,1,16,0.0,0.18248156644341765,false,2.0,0.9977316518773383
20,0.75,12,9,1,16,0.0,0.18248156644341765,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.18248156644341765,false,4.0,0.9783427599301867
20,0.75,12,9,1,1,0.0,0.18248156644341765,false,5.0,0.9730638359658413
20,0.75,12,9,1,1,0.0,0.18248156644341765,false,2.0,0.9889768091974895
20,0.75,12,9,1,1,0.0,0.18248156644341765,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.18248156644341765,false,4.0,0.9792247552513729
20,0.75,12,9,1,4,0.0,0.18248156644341765,false,5.0,0.9738400144840611
20,0.75,12,9,1,4,0.0,0.18248156644341765,false,2.0,0.9898657025903099
20,0.75,12,9,1,4,0.0,0.18248156644341765,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.18248156644341765,false,4.0,0.9857615136100334
20,0.75,12,9,1,16,1.0,0.18248156644341765,false,5.0,0.981588143307011
20,0.75,12,9,1,16,1.0,0.18248156644341765,false,2.0,0.9977258508508572
20,0.75,12,9,1,16,1.0,0.18248156644341765,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,0.18248156644341765,false,4.0,0.9783658846181698
20,0.75,12,9,1,1,1.0,0.18248156644341765,false,5.0,0.9730924082301443
20,0.75,12,9,1,1,1.0,0.18248156644341765,false,2.0,0.9889884637615022
20,0.75,12,9,1,1,1.0,0.18248156644341765,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.18248156644341765,false,4.0,0.9792452227035348
20,0.75,12,9,1,4,1.0,0.18248156644341765,false,5.0,0.9738662453097342
20,0.75,12,9,1,4,1.0,0.18248156644341765,false,2.0,0.9898745293617757
20,0.75,12,9,1,4,1.0,0.18248156644341765,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,0.18248156644341765,false,4.0,0.9878631407978339
20,0.75,12,9,1,16,20.0,0.18248156644341765,false,5.0,0.9837113870577672
20,0.75,12,9,1,16,20.0,0.18248156644341765,false,2.0,0.9963635770029012
20,0.75,12,9,1,16,20.0,0.18248156644341765,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.18248156644341765,false,4.0,0.984257904214175
20,0.75,12,9,1,1,20.0,0.18248156644341765,false,5.0,0.9803751125559599
20,0.75,12,9,1,1,20.0,0.18248156644341765,false,2.0,0.9919440239271818
20,0.75,12,9,1,1,20.0,0.18248156644341765,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.18248156644341765,false,4.0,0.9845881619817406
20,0.75,12,9,1,4,20.0,0.18248156644341765,false,5.0,0.9806580773646641
20,0.75,12,9,1,4,20.0,0.18248156644341765,false,2.0,0.9922634226044195
20,0.75,12,9,1,4,20.0,0.18248156644341765,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.20016108333298613,false,4.0,0.9837745418185365
20,0.75,12,9,1,16,0.0,0.20016108333298613,false,5.0,0.979760603417603
20,0.75,12,9,1,16,0.0,0.20016108333298613,false,2.0,0.9979222229526363
20,0.75,12,9,1,16,0.0,0.20016108333298613,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.20016108333298613,false,4.0,0.9743336729105886
20,0.75,12,9,1,1,0.0,0.20016108333298613,false,5.0,0.9681109404583996
20,0.75,12,9,1,1,0.0,0.20016108333298613,false,2.0,0.9868870986006482
20,0.75,12,9,1,1,0.0,0.20016108333298613,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,0.0,0.20016108333298613,false,4.0,0.9755822392073317
20,0.75,12,9,1,4,0.0,0.20016108333298613,false,5.0,0.9692179956692162
20,0.75,12,9,1,4,0.0,0.20016108333298613,false,2.0,0.9881555242453393
20,0.75,12,9,1,4,0.0,0.20016108333298613,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,0.20016108333298613,false,4.0,0.983784888609386
20,0.75,12,9,1,16,1.0,0.20016108333298613,false,5.0,0.9797629526123705
20,0.75,12,9,1,16,1.0,0.20016108333298613,false,2.0,0.9979149854977362
20,0.75,12,9,1,16,1.0,0.20016108333298613,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.20016108333298613,false,4.0,0.974366674346998
20,0.75,12,9,1,1,1.0,0.20016108333298613,false,5.0,0.9681516354113318
20,0.75,12,9,1,1,1.0,0.20016108333298613,false,2.0,0.9869038411400275
20,0.75,12,9,1,1,1.0,0.20016108333298613,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.20016108333298613,false,4.0,0.975610736111499
20,0.75,12,9,1,4,1.0,0.20016108333298613,false,5.0,0.9692546796463268
20,0.75,12,9,1,4,1.0,0.20016108333298613,false,2.0,0.9881674325646179
20,0.75,12,9,1,4,1.0,0.20016108333298613,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.20016108333298613,false,4.0,0.9864763530364509
20,0.75,12,9,1,16,20.0,0.20016108333298613,false,5.0,0.981831298566176
20,0.75,12,9,1,16,20.0,0.20016108333298613,false,2.0,0.9961324927126834
20,0.75,12,9,1,16,20.0,0.20016108333298613,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.20016108333298613,false,4.0,0.9821788035060491
20,0.75,12,9,1,1,20.0,0.20016108333298613,false,5.0,0.97779003478087
20,0.75,12,9,1,1,20.0,0.20016108333298613,false,2.0,0.9908440027343869
20,0.75,12,9,1,1,20.0,0.20016108333298613,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.20016108333298613,false,4.0,0.9825856284820136
20,0.75,12,9,1,4,20.0,0.20016108333298613,false,5.0,0.9781365218529449
20,0.75,12,9,1,4,20.0,0.20016108333298613,false,2.0,0.9912402674965608
20,0.75,12,9,1,4,20.0,0.20016108333298613,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.21955345990224973,false,4.0,0.9814344706398941
20,0.75,12,9,1,16,0.0,0.21955345990224973,false,5.0,0.9780048173085777
20,0.75,12,9,1,16,0.0,0.21955345990224973,false,2.0,0.9980725337725777
20,0.75,12,9,1,16,0.0,0.21955345990224973,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.21955345990224973,false,4.0,0.9695625080773236
20,0.75,12,9,1,1,0.0,0.21955345990224973,false,5.0,0.9622303708653093
20,0.75,12,9,1,1,0.0,0.21955345990224973,false,2.0,0.9843792051056941
20,0.75,12,9,1,1,0.0,0.21955345990224973,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.21955345990224973,false,4.0,0.971323914664064
20,0.75,12,9,1,4,0.0,0.21955345990224973,false,5.0,0.9638063123434489
20,0.75,12,9,1,4,0.0,0.21955345990224973,false,2.0,0.9861859481316098
20,0.75,12,9,1,4,0.0,0.21955345990224973,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,0.21955345990224973,false,4.0,0.981449734845693
20,0.75,12,9,1,16,1.0,0.21955345990224973,false,5.0,0.9780021077481768
20,0.75,12,9,1,16,1.0,0.21955345990224973,false,2.0,0.9980646904645164
20,0.75,12,9,1,16,1.0,0.21955345990224973,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.21955345990224973,false,4.0,0.9696095177242401
20,0.75,12,9,1,1,1.0,0.21955345990224973,false,5.0,0.9622882014002349
20,0.75,12,9,1,1,1.0,0.21955345990224973,false,2.0,0.9844032453201019
20,0.75,12,9,1,1,1.0,0.21955345990224973,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.21955345990224973,false,4.0,0.9713633293197278
20,0.75,12,9,1,4,1.0,0.21955345990224973,false,5.0,0.9638572937874987
20,0.75,12,9,1,4,1.0,0.21955345990224973,false,2.0,0.9862017537207916
20,0.75,12,9,1,4,1.0,0.21955345990224973,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,0.21955345990224973,false,4.0,0.9849398885415347
20,0.75,12,9,1,16,20.0,0.21955345990224973,false,5.0,0.9797625020643984
20,0.75,12,9,1,16,20.0,0.21955345990224973,false,2.0,0.9958796362546575
20,0.75,12,9,1,16,20.0,0.21955345990224973,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.21955345990224973,false,4.0,0.9798666076241013
20,0.75,12,9,1,1,20.0,0.21955345990224973,false,5.0,0.9749158350737276
20,0.75,12,9,1,1,20.0,0.21955345990224973,false,2.0,0.9896101021241123
20,0.75,12,9,1,1,20.0,0.21955345990224973,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.21955345990224973,false,4.0,0.9803640553696397
20,0.75,12,9,1,4,20.0,0.21955345990224973,false,5.0,0.9753357323920728
20,0.75,12,9,1,4,20.0,0.21955345990224973,false,2.0,0.9901002531844506
20,0.75,12,9,1,4,20.0,0.21955345990224973,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.24082464459316258,false,4.0,0.9786646585399681
20,0.75,12,9,1,16,0.0,0.24082464459316258,false,5.0,0.9763869568868299
20,0.75,12,9,1,16,0.0,0.24082464459316258,false,2.0,0.9981297729997652
20,0.75,12,9,1,16,0.0,0.24082464459316258,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.24082464459316258,false,4.0,0.9639069643989916
20,0.75,12,9,1,1,0.0,0.24082464459316258,false,5.0,0.9552794893174614
20,0.75,12,9,1,1,0.0,0.24082464459316258,false,2.0,0.9813760994389439
20,0.75,12,9,1,1,0.0,0.24082464459316258,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.24082464459316258,false,4.0,0.9663806077962889
20,0.75,12,9,1,4,0.0,0.24082464459316258,false,5.0,0.9575168598444568
20,0.75,12,9,1,4,0.0,0.24082464459316258,false,2.0,0.9839430864772339
20,0.75,12,9,1,4,0.0,0.24082464459316258,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,0.24082464459316258,false,4.0,0.978687530141755
20,0.75,12,9,1,16,1.0,0.24082464459316258,false,5.0,0.9763752133871149
20,0.75,12,9,1,16,1.0,0.24082464459316258,false,2.0,0.9981229104013202
20,0.75,12,9,1,16,1.0,0.24082464459316258,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.24082464459316258,false,4.0,0.9639737529941856
20,0.75,12,9,1,1,1.0,0.24082464459316258,false,5.0,0.9553614151594219
20,0.75,12,9,1,1,1.0,0.24082464459316258,false,2.0,0.9814105852826174
20,0.75,12,9,1,1,1.0,0.24082464459316258,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.24082464459316258,false,4.0,0.9664346749822237
20,0.75,12,9,1,4,1.0,0.24082464459316258,false,5.0,0.9575871359679229
20,0.75,12,9,1,4,1.0,0.24082464459316258,false,2.0,0.9839636070389666
20,0.75,12,9,1,4,1.0,0.24082464459316258,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.24082464459316258,false,4.0,0.9832412537714331
20,0.75,12,9,1,16,20.0,0.24082464459316258,false,5.0,0.9774955488663069
20,0.75,12,9,1,16,20.0,0.24082464459316258,false,2.0,0.9955992958989222
20,0.75,12,9,1,16,20.0,0.24082464459316258,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.24082464459316258,false,4.0,0.9773034819688393
20,0.75,12,9,1,1,20.0,0.24082464459316258,false,5.0,0.9717300748508036
20,0.75,12,9,1,1,20.0,0.24082464459316258,false,2.0,0.9882290292394742
20,0.75,12,9,1,1,20.0,0.24082464459316258,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.24082464459316258,false,4.0,0.9779092790855187
20,0.75,12,9,1,4,20.0,0.24082464459316258,false,5.0,0.9722352735764981
20,0.75,12,9,1,4,20.0,0.24082464459316258,false,2.0,0.9888362336650567
20,0.75,12,9,1,4,20.0,0.24082464459316258,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.2641566635717991,false,4.0,0.9754087784870806
20,0.75,12,9,1,16,0.0,0.2641566635717991,false,5.0,0.9749529565120135
20,0.75,12,9,1,16,0.0,0.2641566635717991,false,2.0,0.99806869194587
20,0.75,12,9,1,16,0.0,0.2641566635717991,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.2641566635717991,false,4.0,0.9572323951775711
20,0.75,12,9,1,1,0.0,0.2641566635717991,false,5.0,0.947104165991622
20,0.75,12,9,1,1,0.0,0.2641566635717991,false,2.0,0.9777880059451276
20,0.75,12,9,1,1,0.0,0.2641566635717991,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,0.2641566635717991,false,4.0,0.960686514147388
20,0.75,12,9,1,4,0.0,0.2641566635717991,false,5.0,0.9502695120966398
20,0.75,12,9,1,4,0.0,0.2641566635717991,false,2.0,0.9814231954464117
20,0.75,12,9,1,4,0.0,0.2641566635717991,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,0.2641566635717991,false,4.0,0.975442722182738
20,0.75,12,9,1,16,1.0,0.2641566635717991,false,5.0,0.9749271222298546
20,0.75,12,9,1,16,1.0,0.2641566635717991,false,2.0,0.9980647779204743
20,0.75,12,9,1,16,1.0,0.2641566635717991,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.2641566635717991,false,4.0,0.9573269610436473
20,0.75,12,9,1,1,1.0,0.2641566635717991,false,5.0,0.9472197615650437
20,0.75,12,9,1,1,1.0,0.2641566635717991,false,2.0,0.97783740788756
20,0.75,12,9,1,1,1.0,0.2641566635717991,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.2641566635717991,false,4.0,0.9607599427956253
20,0.75,12,9,1,4,1.0,0.2641566635717991,false,5.0,0.9503653864509292
20,0.75,12,9,1,4,1.0,0.2641566635717991,false,2.0,0.9814490392657992
20,0.75,12,9,1,4,1.0,0.2641566635717991,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.2641566635717991,false,4.0,0.9813687958360419
20,0.75,12,9,1,16,20.0,0.2641566635717991,false,5.0,0.9750205966843118
20,0.75,12,9,1,16,20.0,0.2641566635717991,false,2.0,0.9952881128864084
20,0.75,12,9,1,16,20.0,0.2641566635717991,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.2641566635717991,false,4.0,0.9744694344427288
20,0.75,12,9,1,1,20.0,0.2641566635717991,false,5.0,0.9682074305879983
20,0.75,12,9,1,1,20.0,0.2641566635717991,false,2.0,0.986685203533864
20,0.75,12,9,1,1,20.0,0.2641566635717991,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.2641566635717991,false,4.0,0.9752066643712285
20,0.75,12,9,1,4,20.0,0.2641566635717991,false,5.0,0.9688129773351671
20,0.75,12,9,1,4,20.0,0.2641566635717991,false,2.0,0.9874417726610268
20,0.75,12,9,1,4,20.0,0.2641566635717991,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,0.2897491784001819,false,4.0,0.971631072522284
20,0.75,12,9,1,16,0.0,0.2897491784001819,false,5.0,0.9736904202143158
20,0.75,12,9,1,16,0.0,0.2897491784001819,false,2.0,0.9979222937494272
20,0.75,12,9,1,16,0.0,0.2897491784001819,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.2897491784001819,false,4.0,0.9493941916246853
20,0.75,12,9,1,1,0.0,0.2897491784001819,false,5.0,0.9375430824521906
20,0.75,12,9,1,1,0.0,0.2897491784001819,false,2.0,0.9735110304530749
20,0.75,12,9,1,1,0.0,0.2897491784001819,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.2897491784001819,false,4.0,0.9541837000714826
20,0.75,12,9,1,4,0.0,0.2897491784001819,false,5.0,0.9420019001710223
20,0.75,12,9,1,4,0.0,0.2897491784001819,false,2.0,0.9786380637989645
20,0.75,12,9,1,4,0.0,0.2897491784001819,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.2897491784001819,false,4.0,0.9716800587847347
20,0.75,12,9,1,16,1.0,0.2897491784001819,false,5.0,0.9736453583873869
20,0.75,12,9,1,16,1.0,0.2897491784001819,false,2.0,0.9979224971165023
20,0.75,12,9,1,16,1.0,0.2897491784001819,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.2897491784001819,false,4.0,0.949527514729852
20,0.75,12,9,1,1,1.0,0.2897491784001819,false,5.0,0.9377053694503246
20,0.75,12,9,1,1,1.0,0.2897491784001819,false,2.0,0.9735816730911172
20,0.75,12,9,1,1,1.0,0.2897491784001819,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.2897491784001819,false,4.0,0.9542822448053112
20,0.75,12,9,1,4,1.0,0.2897491784001819,false,5.0,0.9421309932690396
20,0.75,12,9,1,4,1.0,0.2897491784001819,false,2.0,0.9786692205394311
20,0.75,12,9,1,4,1.0,0.2897491784001819,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.2897491784001819,false,4.0,0.9793131228116156
20,0.75,12,9,1,16,20.0,0.2897491784001819,false,5.0,0.9723259130739667
20,0.75,12,9,1,16,20.0,0.2897491784001819,false,2.0,0.9949485157773772
20,0.75,12,9,1,16,20.0,0.2897491784001819,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,0.2897491784001819,false,4.0,0.9713425858425622
20,0.75,12,9,1,1,20.0,0.2897491784001819,false,5.0,0.9643200256502157
20,0.75,12,9,1,1,20.0,0.2897491784001819,false,2.0,0.9849606859109915
20,0.75,12,9,1,1,20.0,0.2897491784001819,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.2897491784001819,false,4.0,0.9722417587584045
20,0.75,12,9,1,4,20.0,0.2897491784001819,false,5.0,0.9650456506158657
20,0.75,12,9,1,4,20.0,0.2897491784001819,false,2.0,0.9859119537593142
20,0.75,12,9,1,4,20.0,0.2897491784001819,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.3178211946213545,false,4.0,0.9672980037298597
20,0.75,12,9,1,16,0.0,0.3178211946213545,false,5.0,0.9724889029959961
20,0.75,12,9,1,16,0.0,0.3178211946213545,false,2.0,0.9977876994884559
20,0.75,12,9,1,16,0.0,0.3178211946213545,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.3178211946213545,false,4.0,0.9402422931329082
20,0.75,12,9,1,1,0.0,0.3178211946213545,false,5.0,0.9264349982180422
20,0.75,12,9,1,1,0.0,0.3178211946213545,false,2.0,0.968425965722142
20,0.75,12,9,1,1,0.0,0.3178211946213545,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,0.3178211946213545,false,4.0,0.946827049466462
20,0.75,12,9,1,4,0.0,0.3178211946213545,false,5.0,0.9326826214825708
20,0.75,12,9,1,4,0.0,0.3178211946213545,false,2.0,0.9756215123677712
20,0.75,12,9,1,4,0.0,0.3178211946213545,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.3178211946213545,false,4.0,0.967366610306038
20,0.75,12,9,1,16,1.0,0.3178211946213545,false,5.0,0.9724218700032627
20,0.75,12,9,1,16,1.0,0.3178211946213545,false,2.0,0.9977906707764548
20,0.75,12,9,1,16,1.0,0.3178211946213545,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.3178211946213545,false,4.0,0.9404292673219508
20,0.75,12,9,1,1,1.0,0.3178211946213545,false,5.0,0.92666143403367
20,0.75,12,9,1,1,1.0,0.3178211946213545,false,2.0,0.9685267563265141
20,0.75,12,9,1,1,1.0,0.3178211946213545,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.3178211946213545,false,4.0,0.9469574783716851
20,0.75,12,9,1,4,1.0,0.3178211946213545,false,5.0,0.932853572359374
20,0.75,12,9,1,4,1.0,0.3178211946213545,false,2.0,0.9756566295454794
20,0.75,12,9,1,4,1.0,0.3178211946213545,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.3178211946213545,false,4.0,0.9770657472639865
20,0.75,12,9,1,16,20.0,0.3178211946213545,false,5.0,0.9693955098777993
20,0.75,12,9,1,16,20.0,0.3178211946213545,false,2.0,0.9945896553456985
20,0.75,12,9,1,16,20.0,0.3178211946213545,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.3178211946213545,false,4.0,0.9678984357204147
20,0.75,12,9,1,1,20.0,0.3178211946213545,false,5.0,0.9600366263766219
20,0.75,12,9,1,1,20.0,0.3178211946213545,false,2.0,0.9830350238219872
20,0.75,12,9,1,1,20.0,0.3178211946213545,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,0.3178211946213545,false,4.0,0.9690003877777712
20,0.75,12,9,1,4,20.0,0.3178211946213545,false,5.0,0.9609095205724328
20,0.75,12,9,1,4,20.0,0.3178211946213545,false,2.0,0.9842445857078982
20,0.75,12,9,1,4,20.0,0.3178211946213545,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.34861293587875614,false,4.0,0.9623214995576438
20,0.75,12,9,1,16,0.0,0.34861293587875614,false,5.0,0.9711072373871592
20,0.75,12,9,1,16,0.0,0.34861293587875614,false,2.0,0.9977747212028313
20,0.75,12,9,1,16,0.0,0.34861293587875614,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.34861293587875614,false,4.0,0.9296286369746212
20,0.75,12,9,1,1,0.0,0.34861293587875614,false,5.0,0.913629958451573
20,0.75,12,9,1,1,0.0,0.34861293587875614,false,2.0,0.962397458992075
20,0.75,12,9,1,1,0.0,0.34861293587875614,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.34861293587875614,false,4.0,0.9385886742762349
20,0.75,12,9,1,4,0.0,0.34861293587875614,false,5.0,0.9223279938782126
20,0.75,12,9,1,4,0.0,0.34861293587875614,false,2.0,0.9724365151932767
20,0.75,12,9,1,4,0.0,0.34861293587875614,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.34861293587875614,false,4.0,0.9624168218259699
20,0.75,12,9,1,16,1.0,0.34861293587875614,false,5.0,0.9710223904000576
20,0.75,12,9,1,16,1.0,0.34861293587875614,false,2.0,0.9977759385645085
20,0.75,12,9,1,16,1.0,0.34861293587875614,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.34861293587875614,false,4.0,0.9298891631123289
20,0.75,12,9,1,1,1.0,0.34861293587875614,false,5.0,0.9139435230983483
20,0.75,12,9,1,1,1.0,0.34861293587875614,false,2.0,0.9625408745305742
20,0.75,12,9,1,1,1.0,0.34861293587875614,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.34861293587875614,false,4.0,0.9387585912137394
20,0.75,12,9,1,4,1.0,0.34861293587875614,false,5.0,0.9225495845255023
20,0.75,12,9,1,4,1.0,0.34861293587875614,false,2.0,0.9724717097870892
20,0.75,12,9,1,4,1.0,0.34861293587875614,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.34861293587875614,false,4.0,0.9746124626103894
20,0.75,12,9,1,16,20.0,0.34861293587875614,false,5.0,0.9662046528879664
20,0.75,12,9,1,16,20.0,0.34861293587875614,false,2.0,0.994221208599475
20,0.75,12,9,1,16,20.0,0.34861293587875614,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.34861293587875614,false,4.0,0.964108503026127
20,0.75,12,9,1,1,20.0,0.34861293587875614,false,5.0,0.9553213520317899
20,0.75,12,9,1,1,20.0,0.34861293587875614,false,2.0,0.980885548779095
20,0.75,12,9,1,1,20.0,0.34861293587875614,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.34861293587875614,false,4.0,0.9654681934451375
20,0.75,12,9,1,4,20.0,0.34861293587875614,false,5.0,0.9563815066538651
20,0.75,12,9,1,4,20.0,0.34861293587875614,false,2.0,0.9824415143912288
20,0.75,12,9,1,4,20.0,0.34861293587875614,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.3823878996074985,false,4.0,0.9564903991089437
20,0.75,12,9,1,16,0.0,0.3823878996074985,false,5.0,0.969172792253836
20,0.75,12,9,1,16,0.0,0.3823878996074985,false,2.0,0.9979017458134775
20,0.75,12,9,1,16,0.0,0.3823878996074985,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.3823878996074985,false,4.0,0.9174184780785786
20,0.75,12,9,1,1,0.0,0.3823878996074985,false,5.0,0.8990054597568753
20,0.75,12,9,1,1,0.0,0.3823878996074985,false,2.0,0.9552737953014986
20,0.75,12,9,1,1,0.0,0.3823878996074985,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.3823878996074985,false,4.0,0.9294600785926063
20,0.75,12,9,1,4,0.0,0.3823878996074985,false,5.0,0.9110216812668096
20,0.75,12,9,1,4,0.0,0.3823878996074985,false,2.0,0.9691818132611013
20,0.75,12,9,1,4,0.0,0.3823878996074985,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.3823878996074985,false,4.0,0.956627237708906
20,0.75,12,9,1,16,1.0,0.3823878996074985,false,5.0,0.9690875267450477
20,0.75,12,9,1,16,1.0,0.3823878996074985,false,2.0,0.9978965078327572
20,0.75,12,9,1,16,1.0,0.3823878996074985,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.3823878996074985,false,4.0,0.9177786418908642
20,0.75,12,9,1,1,1.0,0.3823878996074985,false,5.0,0.899435696111109
20,0.75,12,9,1,1,1.0,0.3823878996074985,false,2.0,0.9554772010438738
20,0.75,12,9,1,1,1.0,0.3823878996074985,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.3823878996074985,false,4.0,0.9296776079747607
20,0.75,12,9,1,4,1.0,0.3823878996074985,false,5.0,0.9113009867700387
20,0.75,12,9,1,4,1.0,0.3823878996074985,false,2.0,0.9692088569946907
20,0.75,12,9,1,4,1.0,0.3823878996074985,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.3823878996074985,false,4.0,0.9719259276033871
20,0.75,12,9,1,16,20.0,0.3823878996074985,false,5.0,0.9627175164218893
20,0.75,12,9,1,16,20.0,0.3823878996074985,false,2.0,0.9938414444079366
20,0.75,12,9,1,16,20.0,0.3823878996074985,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,0.3823878996074985,false,4.0,0.9599416249144755
20,0.75,12,9,1,1,20.0,0.3823878996074985,false,5.0,0.950136081789248
20,0.75,12,9,1,1,20.0,0.3823878996074985,false,2.0,0.9784897878608805
20,0.75,12,9,1,1,20.0,0.3823878996074985,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.3823878996074985,false,4.0,0.9616304334511945
20,0.75,12,9,1,4,20.0,0.3823878996074985,false,5.0,0.9514430791356915
20,0.75,12,9,1,4,20.0,0.3823878996074985,false,2.0,0.9805081305069371
20,0.75,12,9,1,4,20.0,0.3823878996074985,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.41943511188892973,false,4.0,0.9494732814397449
20,0.75,12,9,1,16,0.0,0.41943511188892973,false,5.0,0.9662445596567122
20,0.75,12,9,1,16,0.0,0.41943511188892973,false,2.0,0.9980320777149556
20,0.75,12,9,1,16,0.0,0.41943511188892973,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.41943511188892973,false,4.0,0.9035065140146272
20,0.75,12,9,1,1,0.0,0.41943511188892973,false,5.0,0.8824884075815829
20,0.75,12,9,1,1,0.0,0.41943511188892973,false,2.0,0.9468876285046472
20,0.75,12,9,1,1,0.0,0.41943511188892973,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,0.41943511188892973,false,4.0,0.9194495882068832
20,0.75,12,9,1,4,0.0,0.41943511188892973,false,5.0,0.8989350997940088
20,0.75,12,9,1,4,0.0,0.41943511188892973,false,2.0,0.9659959523047238
20,0.75,12,9,1,4,0.0,0.41943511188892973,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.41943511188892973,false,4.0,0.9496811163159715
20,0.75,12,9,1,16,1.0,0.41943511188892973,false,5.0,0.9661954966929399
20,0.75,12,9,1,16,1.0,0.41943511188892973,false,2.0,0.9980220782772032
20,0.75,12,9,1,16,1.0,0.41943511188892973,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.41943511188892973,false,4.0,0.9039996682909675
20,0.75,12,9,1,1,1.0,0.41943511188892973,false,5.0,0.8830721253804169
20,0.75,12,9,1,1,1.0,0.41943511188892973,false,2.0,0.9471750097107154
20,0.75,12,9,1,1,1.0,0.41943511188892973,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.41943511188892973,false,4.0,0.9197230683536387
20,0.75,12,9,1,4,1.0,0.41943511188892973,false,5.0,0.8992741367510543
20,0.75,12,9,1,4,1.0,0.41943511188892973,false,2.0,0.9659997274294904
20,0.75,12,9,1,4,1.0,0.41943511188892973,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.41943511188892973,false,4.0,0.9689737209605052
20,0.75,12,9,1,16,20.0,0.41943511188892973,false,5.0,0.9588989671813033
20,0.75,12,9,1,16,20.0,0.41943511188892973,false,2.0,0.9934394030521302
20,0.75,12,9,1,16,20.0,0.41943511188892973,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.41943511188892973,false,4.0,0.95537150949401
20,0.75,12,9,1,1,20.0,0.41943511188892973,false,5.0,0.9444505914418196
20,0.75,12,9,1,1,20.0,0.41943511188892973,false,2.0,0.9758312101987779
20,0.75,12,9,1,1,20.0,0.41943511188892973,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.41943511188892973,false,4.0,0.9574732791346897
20,0.75,12,9,1,4,20.0,0.41943511188892973,false,5.0,0.946085003204362
20,0.75,12,9,1,4,20.0,0.41943511188892973,false,2.0,0.978448518959382
20,0.75,12,9,1,4,20.0,0.41943511188892973,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.46007160076419207,false,4.0,0.9409593296936207
20,0.75,12,9,1,16,0.0,0.46007160076419207,false,5.0,0.9619584997788893
20,0.75,12,9,1,16,0.0,0.46007160076419207,false,2.0,0.9979913132206218
20,0.75,12,9,1,16,0.0,0.46007160076419207,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.46007160076419207,false,4.0,0.8878385126734122
20,0.75,12,9,1,1,0.0,0.46007160076419207,false,5.0,0.8640831017705479
20,0.75,12,9,1,1,0.0,0.46007160076419207,false,2.0,0.937058070933751
20,0.75,12,9,1,1,0.0,0.46007160076419207,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.46007160076419207,false,4.0,0.9085721240320265
20,0.75,12,9,1,4,0.0,0.46007160076419207,false,5.0,0.8863442642287436
20,0.75,12,9,1,4,0.0,0.46007160076419207,false,2.0,0.9630554863922913
20,0.75,12,9,1,4,0.0,0.46007160076419207,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.46007160076419207,false,4.0,0.9412842781488441
20,0.75,12,9,1,16,1.0,0.46007160076419207,false,5.0,0.9620018799902975
20,0.75,12,9,1,16,1.0,0.46007160076419207,false,2.0,0.9979867621715647
20,0.75,12,9,1,16,1.0,0.46007160076419207,false,0.0,1.0
20,0.75,12,9,1,1,1.0,0.46007160076419207,false,4.0,0.8885059164100404
20,0.75,12,9,1,1,1.0,0.46007160076419207,false,5.0,0.8648642396059684
20,0.75,12,9,1,1,1.0,0.46007160076419207,false,2.0,0.9374622598013556
20,0.75,12,9,1,1,1.0,0.46007160076419207,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.46007160076419207,false,4.0,0.9089102388897347
20,0.75,12,9,1,4,1.0,0.46007160076419207,false,5.0,0.8867345526470807
20,0.75,12,9,1,4,1.0,0.46007160076419207,false,2.0,0.9630108184621724
20,0.75,12,9,1,4,1.0,0.46007160076419207,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.46007160076419207,false,4.0,0.9657365672216404
20,0.75,12,9,1,16,20.0,0.46007160076419207,false,5.0,0.9547335897197637
20,0.75,12,9,1,16,20.0,0.46007160076419207,false,2.0,0.9930134009567585
20,0.75,12,9,1,16,20.0,0.46007160076419207,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.46007160076419207,false,4.0,0.9503863478577934
20,0.75,12,9,1,1,20.0,0.46007160076419207,false,5.0,0.9382541711029134
20,0.75,12,9,1,1,20.0,0.46007160076419207,false,2.0,0.9729053458736795
20,0.75,12,9,1,1,20.0,0.46007160076419207,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,0.46007160076419207,false,4.0,0.95298730602041
20,0.75,12,9,1,4,20.0,0.46007160076419207,false,5.0,0.9403070716550966
20,0.75,12,9,1,4,20.0,0.46007160076419207,false,2.0,0.9762586536893889
20,0.75,12,9,1,4,20.0,0.46007160076419207,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.5046451091719216,false,4.0,0.930824168910745
20,0.75,12,9,1,16,0.0,0.5046451091719216,false,5.0,0.9562200126984803
20,0.75,12,9,1,16,0.0,0.5046451091719216,false,2.0,0.997823310515924
20,0.75,12,9,1,16,0.0,0.5046451091719216,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.5046451091719216,false,4.0,0.8704384616851729
20,0.75,12,9,1,1,0.0,0.5046451091719216,false,5.0,0.843904210819571
20,0.75,12,9,1,1,0.0,0.5046451091719216,false,2.0,0.9255946169818859
20,0.75,12,9,1,1,0.0,0.5046451091719216,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,0.5046451091719216,false,4.0,0.8968290881209052
20,0.75,12,9,1,4,0.0,0.5046451091719216,false,5.0,0.8736355934788186
20,0.75,12,9,1,4,0.0,0.5046451091719216,false,2.0,0.9605629133019339
20,0.75,12,9,1,4,0.0,0.5046451091719216,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.5046451091719216,false,4.0,0.9313210067161795
20,0.75,12,9,1,16,1.0,0.5046451091719216,false,5.0,0.95641939918989
20,0.75,12,9,1,16,1.0,0.5046451091719216,false,2.0,0.997830020865261
20,0.75,12,9,1,16,1.0,0.5046451091719216,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,0.5046451091719216,false,4.0,0.8713288865096203
20,0.75,12,9,1,1,1.0,0.5046451091719216,false,5.0,0.8449320622588888
20,0.75,12,9,1,1,1.0,0.5046451091719216,false,2.0,0.9261600833728354
20,0.75,12,9,1,1,1.0,0.5046451091719216,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.5046451091719216,false,4.0,0.8972423308174516
20,0.75,12,9,1,4,1.0,0.5046451091719216,false,5.0,0.8740502226288729
20,0.75,12,9,1,4,1.0,0.5046451091719216,false,2.0,0.960431369419341
20,0.75,12,9,1,4,1.0,0.5046451091719216,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.5046451091719216,false,4.0,0.9622068937762317
20,0.75,12,9,1,16,20.0,0.5046451091719216,false,5.0,0.9502229478532348
20,0.75,12,9,1,16,20.0,0.5046451091719216,false,2.0,0.992565167739858
20,0.75,12,9,1,16,20.0,0.5046451091719216,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.5046451091719216,false,4.0,0.9449874656690188
20,0.75,12,9,1,1,20.0,0.5046451091719216,false,5.0,0.9315526416563197
20,0.75,12,9,1,1,20.0,0.5046451091719216,false,2.0,0.9697187127387091
20,0.75,12,9,1,1,20.0,0.5046451091719216,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,0.5046451091719216,false,4.0,0.9481709544909784
20,0.75,12,9,1,4,20.0,0.5046451091719216,false,5.0,0.934114990731098
20,0.75,12,9,1,4,20.0,0.5046451091719216,false,2.0,0.9739274961431992
20,0.75,12,9,1,4,20.0,0.5046451091719216,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.5535370707258003,false,4.0,0.9190591058422364
20,0.75,12,9,1,16,0.0,0.5535370707258003,false,5.0,0.9493171054391821
20,0.75,12,9,1,16,0.0,0.5535370707258003,false,2.0,0.9977887167316216
20,0.75,12,9,1,16,0.0,0.5535370707258003,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.5535370707258003,false,4.0,0.8514398660484146
20,0.75,12,9,1,1,0.0,0.5535370707258003,false,5.0,0.8222114290929287
20,0.75,12,9,1,1,0.0,0.5535370707258003,false,2.0,0.9123034021601596
20,0.75,12,9,1,1,0.0,0.5535370707258003,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.5535370707258003,false,4.0,0.8841791213973025
20,0.75,12,9,1,4,0.0,0.5535370707258003,false,5.0,0.8612895226270737
20,0.75,12,9,1,4,0.0,0.5535370707258003,false,2.0,0.9587193940504282
20,0.75,12,9,1,4,0.0,0.5535370707258003,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.5535370707258003,false,4.0,0.9197859560635767
20,0.75,12,9,1,16,1.0,0.5535370707258003,false,5.0,0.949716415842124
20,0.75,12,9,1,16,1.0,0.5535370707258003,false,2.0,0.997793295936874
20,0.75,12,9,1,16,1.0,0.5535370707258003,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.5535370707258003,false,4.0,0.852607274334348
20,0.75,12,9,1,1,1.0,0.5535370707258003,false,5.0,0.8235361204992545
20,0.75,12,9,1,1,1.0,0.5535370707258003,false,2.0,0.9130896403293004
20,0.75,12,9,1,1,1.0,0.5535370707258003,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,0.5535370707258003,false,4.0,0.8846840464263125
20,0.75,12,9,1,4,1.0,0.5535370707258003,false,5.0,0.861673006838948
20,0.75,12,9,1,4,1.0,0.5535370707258003,false,2.0,0.9584475175842317
20,0.75,12,9,1,4,1.0,0.5535370707258003,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.5535370707258003,false,4.0,0.9583792202173999
20,0.75,12,9,1,16,20.0,0.5535370707258003,false,5.0,0.9453855627072599
20,0.75,12,9,1,16,20.0,0.5535370707258003,false,2.0,0.9920916918797609
20,0.75,12,9,1,16,20.0,0.5535370707258003,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.5535370707258003,false,4.0,0.9391763513190049
20,0.75,12,9,1,1,20.0,0.5535370707258003,false,5.0,0.9243525301164695
20,0.75,12,9,1,1,20.0,0.5535370707258003,false,2.0,0.9662774603372432
20,0.75,12,9,1,1,20.0,0.5535370707258003,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,0.5535370707258003,false,4.0,0.943028977779932
20,0.75,12,9,1,4,20.0,0.5535370707258003,false,5.0,0.9275294578691244
20,0.75,12,9,1,4,20.0,0.5535370707258003,false,2.0,0.9714507322159254
20,0.75,12,9,1,4,20.0,0.5535370707258003,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,0.6071658737968956,false,4.0,0.9055465574175081
20,0.75,12,9,1,16,0.0,0.6071658737968956,false,5.0,0.9417655944176629
20,0.75,12,9,1,16,0.0,0.6071658737968956,false,2.0,0.9979004227438902
20,0.75,12,9,1,16,0.0,0.6071658737968956,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.6071658737968956,false,4.0,0.831117399232268
20,0.75,12,9,1,1,0.0,0.6071658737968956,false,5.0,0.7994390073912088
20,0.75,12,9,1,1,0.0,0.6071658737968956,false,2.0,0.8969962591360028
20,0.75,12,9,1,1,0.0,0.6071658737968956,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,0.6071658737968956,false,4.0,0.8705069549906089
20,0.75,12,9,1,4,0.0,0.6071658737968956,false,5.0,0.8498278309961338
20,0.75,12,9,1,4,0.0,0.6071658737968956,false,2.0,0.9576786456670906
20,0.75,12,9,1,4,0.0,0.6071658737968956,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.6071658737968956,false,4.0,0.9065786405976848
20,0.75,12,9,1,16,1.0,0.6071658737968956,false,5.0,0.9423638633136446
20,0.75,12,9,1,16,1.0,0.6071658737968956,false,2.0,0.9978922787720205
20,0.75,12,9,1,16,1.0,0.6071658737968956,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.6071658737968956,false,4.0,0.8326154994069875
20,0.75,12,9,1,1,1.0,0.6071658737968956,false,5.0,0.8011028938427784
20,0.75,12,9,1,1,1.0,0.6071658737968956,false,2.0,0.8980817353806094
20,0.75,12,9,1,1,1.0,0.6071658737968956,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.6071658737968956,false,4.0,0.8711349700183654
20,0.75,12,9,1,4,1.0,0.6071658737968956,false,5.0,0.8500856806779725
20,0.75,12,9,1,4,1.0,0.6071658737968956,false,2.0,0.9572004035589354
20,0.75,12,9,1,4,1.0,0.6071658737968956,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.6071658737968956,false,4.0,0.9542402499304725
20,0.75,12,9,1,16,20.0,0.6071658737968956,false,5.0,0.9402784279889949
20,0.75,12,9,1,16,20.0,0.6071658737968956,false,2.0,0.9915867641167598
20,0.75,12,9,1,16,20.0,0.6071658737968956,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.6071658737968956,false,4.0,0.9329552764595197
20,0.75,12,9,1,1,20.0,0.6071658737968956,false,5.0,0.9166628390735272
20,0.75,12,9,1,1,20.0,0.6071658737968956,false,2.0,0.9625771750563784
20,0.75,12,9,1,1,20.0,0.6071658737968956,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.6071658737968956,false,4.0,0.9375690837586393
20,0.75,12,9,1,4,20.0,0.6071658737968956,false,5.0,0.9206005438341536
20,0.75,12,9,1,4,20.0,0.6071658737968956,false,2.0,0.9688424717789189
20,0.75,12,9,1,4,20.0,0.6071658737968956,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,0.6659904418328689,false,4.0,0.8902104264163734
20,0.75,12,9,1,16,0.0,0.6659904418328689,false,5.0,0.9338139369833586
20,0.75,12,9,1,16,0.0,0.6659904418328689,false,2.0,0.997827338276876
20,0.75,12,9,1,16,0.0,0.6659904418328689,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.6659904418328689,false,4.0,0.8099114270158355
20,0.75,12,9,1,1,0.0,0.6659904418328689,false,5.0,0.7762086812135865
20,0.75,12,9,1,1,0.0,0.6659904418328689,false,2.0,0.8795029039612552
20,0.75,12,9,1,1,0.0,0.6659904418328689,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,0.6659904418328689,false,4.0,0.8556074043860927
20,0.75,12,9,1,4,0.0,0.6659904418328689,false,5.0,0.8397112281321976
20,0.75,12,9,1,4,0.0,0.6659904418328689,false,2.0,0.9574832735219652
20,0.75,12,9,1,4,0.0,0.6659904418328689,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.6659904418328689,false,4.0,0.8916428219058606
20,0.75,12,9,1,16,1.0,0.6659904418328689,false,5.0,0.9345830561160955
20,0.75,12,9,1,16,1.0,0.6659904418328689,false,2.0,0.9978303409640205
20,0.75,12,9,1,16,1.0,0.6659904418328689,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.6659904418328689,false,4.0,0.811783808505535
20,0.75,12,9,1,1,1.0,0.6659904418328689,false,5.0,0.7782324766758087
20,0.75,12,9,1,1,1.0,0.6659904418328689,false,2.0,0.8809894265887497
20,0.75,12,9,1,1,1.0,0.6659904418328689,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.6659904418328689,false,4.0,0.8564190193955128
20,0.75,12,9,1,4,1.0,0.6659904418328689,false,5.0,0.8397041780059633
20,0.75,12,9,1,4,1.0,0.6659904418328689,false,2.0,0.9567308801904839
20,0.75,12,9,1,4,1.0,0.6659904418328689,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.6659904418328689,false,4.0,0.9497934329630212
20,0.75,12,9,1,16,20.0,0.6659904418328689,false,5.0,0.9349639138636608
20,0.75,12,9,1,16,20.0,0.6659904418328689,false,2.0,0.9910283733278121
20,0.75,12,9,1,16,20.0,0.6659904418328689,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.6659904418328689,false,4.0,0.9263504484082057
20,0.75,12,9,1,1,20.0,0.6659904418328689,false,5.0,0.9085191554546597
20,0.75,12,9,1,1,20.0,0.6659904418328689,false,2.0,0.958612694446943
20,0.75,12,9,1,1,20.0,0.6659904418328689,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.6659904418328689,false,4.0,0.931805824597987
20,0.75,12,9,1,4,20.0,0.6659904418328689,false,5.0,0.9133955851361655
20,0.75,12,9,1,4,20.0,0.6659904418328689,false,2.0,0.9661230897568085
20,0.75,12,9,1,4,20.0,0.6659904418328689,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,0.7305141605522952,false,4.0,0.8732232024581716
20,0.75,12,9,1,16,0.0,0.7305141605522952,false,5.0,0.9249407193814462
20,0.75,12,9,1,16,0.0,0.7305141605522952,false,2.0,0.9976711613123377
20,0.75,12,9,1,16,0.0,0.7305141605522952,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.7305141605522952,false,4.0,0.7884330932326561
20,0.75,12,9,1,1,0.0,0.7305141605522952,false,5.0,0.7533095731513768
20,0.75,12,9,1,1,0.0,0.7305141605522952,false,2.0,0.8596863784956418
20,0.75,12,9,1,1,0.0,0.7305141605522952,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,0.7305141605522952,false,4.0,0.8392108796876234
20,0.75,12,9,1,4,0.0,0.7305141605522952,false,5.0,0.8311828887815129
20,0.75,12,9,1,4,0.0,0.7305141605522952,false,2.0,0.9579948171029182
20,0.75,12,9,1,4,0.0,0.7305141605522952,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.7305141605522952,false,4.0,0.8751489058575869
20,0.75,12,9,1,16,1.0,0.7305141605522952,false,5.0,0.9259185429535484
20,0.75,12,9,1,16,1.0,0.7305141605522952,false,2.0,0.9976888577945991
20,0.75,12,9,1,16,1.0,0.7305141605522952,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,0.7305141605522952,false,4.0,0.7906981191281671
20,0.75,12,9,1,1,1.0,0.7305141605522952,false,5.0,0.7556730143445866
20,0.75,12,9,1,1,1.0,0.7305141605522952,false,2.0,0.8617036137831754
20,0.75,12,9,1,1,1.0,0.7305141605522952,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.7305141605522952,false,4.0,0.8403130722403352
20,0.75,12,9,1,4,1.0,0.7305141605522952,false,5.0,0.8307351058903725
20,0.75,12,9,1,4,1.0,0.7305141605522952,false,2.0,0.9569224605964279
20,0.75,12,9,1,4,1.0,0.7305141605522952,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.7305141605522952,false,4.0,0.9450751863323882
20,0.75,12,9,1,16,20.0,0.7305141605522952,false,5.0,0.9294745696658334
20,0.75,12,9,1,16,20.0,0.7305141605522952,false,2.0,0.9904205176423941
20,0.75,12,9,1,16,20.0,0.7305141605522952,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.7305141605522952,false,4.0,0.9194239972795041
20,0.75,12,9,1,1,20.0,0.7305141605522952,false,5.0,0.8999973169573262
20,0.75,12,9,1,1,20.0,0.7305141605522952,false,2.0,0.9544058486293682
20,0.75,12,9,1,1,20.0,0.7305141605522952,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,0.7305141605522952,false,4.0,0.9257678576941826
20,0.75,12,9,1,4,20.0,0.7305141605522952,false,5.0,0.9059773854573907
20,0.75,12,9,1,4,20.0,0.7305141605522952,false,2.0,0.9633027471983076
20,0.75,12,9,1,4,20.0,0.7305141605522952,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,0.8012891856206923,false,4.0,0.8544507203686239
20,0.75,12,9,1,16,0.0,0.8012891856206923,false,5.0,0.9140626225708556
20,0.75,12,9,1,16,0.0,0.8012891856206923,false,2.0,0.9977277869095049
20,0.75,12,9,1,16,0.0,0.8012891856206923,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.8012891856206923,false,4.0,0.7674326768092323
20,0.75,12,9,1,1,0.0,0.8012891856206923,false,5.0,0.7316258110268096
20,0.75,12,9,1,1,0.0,0.8012891856206923,false,2.0,0.8374616696899976
20,0.75,12,9,1,1,0.0,0.8012891856206923,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,0.8012891856206923,false,4.0,0.8210751137037525
20,0.75,12,9,1,4,0.0,0.8012891856206923,false,5.0,0.8240777088392451
20,0.75,12,9,1,4,0.0,0.8012891856206923,false,2.0,0.9588437299471412
20,0.75,12,9,1,4,0.0,0.8012891856206923,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.8012891856206923,false,4.0,0.857019019439297
20,0.75,12,9,1,16,1.0,0.8012891856206923,false,5.0,0.9154604548127421
20,0.75,12,9,1,16,1.0,0.8012891856206923,false,2.0,0.9977280314092168
20,0.75,12,9,1,16,1.0,0.8012891856206923,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.8012891856206923,false,4.0,0.7700639939004185
20,0.75,12,9,1,1,1.0,0.8012891856206923,false,5.0,0.7342450617808477
20,0.75,12,9,1,1,1.0,0.8012891856206923,false,2.0,0.8401713650535126
20,0.75,12,9,1,1,1.0,0.8012891856206923,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.8012891856206923,false,4.0,0.8226330222834614
20,0.75,12,9,1,4,1.0,0.8012891856206923,false,5.0,0.8230125474033312
20,0.75,12,9,1,4,1.0,0.8012891856206923,false,2.0,0.9574658448569632
20,0.75,12,9,1,4,1.0,0.8012891856206923,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.8012891856206923,false,4.0,0.9401187753247064
20,0.75,12,9,1,16,20.0,0.8012891856206923,false,5.0,0.9238280379994962
20,0.75,12,9,1,16,20.0,0.8012891856206923,false,2.0,0.989757840774086
20,0.75,12,9,1,16,20.0,0.8012891856206923,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.8012891856206923,false,4.0,0.9122625216624072
20,0.75,12,9,1,1,20.0,0.8012891856206923,false,5.0,0.8911994665272275
20,0.75,12,9,1,1,20.0,0.8012891856206923,false,2.0,0.9500105221441351
20,0.75,12,9,1,1,20.0,0.8012891856206923,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,0.8012891856206923,false,4.0,0.9195095039106046
20,0.75,12,9,1,4,20.0,0.8012891856206923,false,5.0,0.8984046176379813
20,0.75,12,9,1,4,20.0,0.8012891856206923,false,2.0,0.960397219265462
20,0.75,12,9,1,4,20.0,0.8012891856206923,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,0.8789211676707928,false,4.0,0.8336262497242523
20,0.75,12,9,1,16,0.0,0.8789211676707928,false,5.0,0.9006652146808559
20,0.75,12,9,1,16,0.0,0.8789211676707928,false,2.0,0.9975952485145617
20,0.75,12,9,1,16,0.0,0.8789211676707928,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.8789211676707928,false,4.0,0.7477114315605429
20,0.75,12,9,1,1,0.0,0.8789211676707928,false,5.0,0.7119964765683334
20,0.75,12,9,1,1,0.0,0.8789211676707928,false,2.0,0.8128174153058263
20,0.75,12,9,1,1,0.0,0.8789211676707928,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,0.8789211676707928,false,4.0,0.8011386739164963
20,0.75,12,9,1,4,0.0,0.8789211676707928,false,5.0,0.8176598343291246
20,0.75,12,9,1,4,0.0,0.8789211676707928,false,2.0,0.9594404058342442
20,0.75,12,9,1,4,0.0,0.8789211676707928,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.8789211676707928,false,4.0,0.8370838821429852
20,0.75,12,9,1,16,1.0,0.8789211676707928,false,5.0,0.9028181194381448
20,0.75,12,9,1,16,1.0,0.8789211676707928,false,2.0,0.9976192559659974
20,0.75,12,9,1,16,1.0,0.8789211676707928,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.8789211676707928,false,4.0,0.7506186195833142
20,0.75,12,9,1,1,1.0,0.8789211676707928,false,5.0,0.7147046883062781
20,0.75,12,9,1,1,1.0,0.8789211676707928,false,2.0,0.8164167062076668
20,0.75,12,9,1,1,1.0,0.8789211676707928,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.8789211676707928,false,4.0,0.8033657225463987
20,0.75,12,9,1,4,1.0,0.8789211676707928,false,5.0,0.8158762572121341
20,0.75,12,9,1,4,1.0,0.8789211676707928,false,2.0,0.9578771736006721
20,0.75,12,9,1,4,1.0,0.8789211676707928,false,0.0,1.0
20,0.75,12,9,1,16,20.0,0.8789211676707928,false,4.0,0.9349798756763273
20,0.75,12,9,1,16,20.0,0.8789211676707928,false,5.0,0.9180412769953975
20,0.75,12,9,1,16,20.0,0.8789211676707928,false,2.0,0.9890438468091183
20,0.75,12,9,1,16,20.0,0.8789211676707928,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.8789211676707928,false,4.0,0.9049700819017865
20,0.75,12,9,1,1,20.0,0.8789211676707928,false,5.0,0.8822211234742751
20,0.75,12,9,1,1,20.0,0.8789211676707928,false,2.0,0.9454883757064952
20,0.75,12,9,1,1,20.0,0.8789211676707928,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,0.8789211676707928,false,4.0,0.913115420706988
20,0.75,12,9,1,4,20.0,0.8789211676707928,false,5.0,0.8907578035378007
20,0.75,12,9,1,4,20.0,0.8789211676707928,false,2.0,0.9574226596723889
20,0.75,12,9,1,4,20.0,0.8789211676707928,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,0.9640744351009756,false,4.0,0.811091777856232
20,0.75,12,9,1,16,0.0,0.9640744351009756,false,5.0,0.8854718577007692
20,0.75,12,9,1,16,0.0,0.9640744351009756,false,2.0,0.9974925339450931
20,0.75,12,9,1,16,0.0,0.9640744351009756,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,0.9640744351009756,false,4.0,0.7299621256620685
20,0.75,12,9,1,1,0.0,0.9640744351009756,false,5.0,0.6950096946868182
20,0.75,12,9,1,1,0.0,0.9640744351009756,false,2.0,0.785841075640181
20,0.75,12,9,1,1,0.0,0.9640744351009756,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,0.9640744351009756,false,4.0,0.7796652984500123
20,0.75,12,9,1,4,0.0,0.9640744351009756,false,5.0,0.8106030199219795
20,0.75,12,9,1,4,0.0,0.9640744351009756,false,2.0,0.9590901856174749
20,0.75,12,9,1,4,0.0,0.9640744351009756,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,0.9640744351009756,false,4.0,0.8156778539045598
20,0.75,12,9,1,16,1.0,0.9640744351009756,false,5.0,0.8886081743945198
20,0.75,12,9,1,16,1.0,0.9640744351009756,false,2.0,0.9975200164268766
20,0.75,12,9,1,16,1.0,0.9640744351009756,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,0.9640744351009756,false,4.0,0.7329820833620954
20,0.75,12,9,1,1,1.0,0.9640744351009756,false,5.0,0.6975524699749919
20,0.75,12,9,1,1,1.0,0.9640744351009756,false,2.0,0.790563995818678
20,0.75,12,9,1,1,1.0,0.9640744351009756,false,0.0,1.0
20,0.75,12,9,1,4,1.0,0.9640744351009756,false,4.0,0.7827777944930757
20,0.75,12,9,1,4,1.0,0.9640744351009756,false,5.0,0.808192332262845
20,0.75,12,9,1,4,1.0,0.9640744351009756,false,2.0,0.9575971533019236
20,0.75,12,9,1,4,1.0,0.9640744351009756,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,0.9640744351009756,false,4.0,0.9297603692479853
20,0.75,12,9,1,16,20.0,0.9640744351009756,false,5.0,0.9121876054950225
20,0.75,12,9,1,16,20.0,0.9640744351009756,false,2.0,0.9883080697285607
20,0.75,12,9,1,16,20.0,0.9640744351009756,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,0.9640744351009756,false,4.0,0.8976763559027806
20,0.75,12,9,1,1,20.0,0.9640744351009756,false,5.0,0.8731805475476496
20,0.75,12,9,1,1,20.0,0.9640744351009756,false,2.0,0.9409135653644699
20,0.75,12,9,1,1,20.0,0.9640744351009756,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,0.9640744351009756,false,4.0,0.9066983824600007
20,0.75,12,9,1,4,20.0,0.9640744351009756,false,5.0,0.8831637185905815
20,0.75,12,9,1,4,20.0,0.9640744351009756,false,2.0,0.9544010835139235
20,0.75,12,9,1,4,20.0,0.9640744351009756,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.0574776790031692,false,4.0,0.7873914399572787
20,0.75,12,9,1,16,0.0,1.0574776790031692,false,5.0,0.8691001546592851
20,0.75,12,9,1,16,0.0,1.0574776790031692,false,2.0,0.9974142977169366
20,0.75,12,9,1,16,0.0,1.0574776790031692,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.0574776790031692,false,4.0,0.7145432856454599
20,0.75,12,9,1,1,0.0,1.0574776790031692,false,5.0,0.6807690031228859
20,0.75,12,9,1,1,0.0,1.0574776790031692,false,2.0,0.7567490768604098
20,0.75,12,9,1,1,0.0,1.0574776790031692,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.0574776790031692,false,4.0,0.757232796680192
20,0.75,12,9,1,4,0.0,1.0574776790031692,false,5.0,0.801250830071281
20,0.75,12,9,1,4,0.0,1.0574776790031692,false,2.0,0.9572241462061581
20,0.75,12,9,1,4,0.0,1.0574776790031692,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.0574776790031692,false,4.0,0.7933231291513757
20,0.75,12,9,1,16,1.0,1.0574776790031692,false,5.0,0.8733352846323891
20,0.75,12,9,1,16,1.0,1.0574776790031692,false,2.0,0.9974530838431057
20,0.75,12,9,1,16,1.0,1.0574776790031692,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,1.0574776790031692,false,4.0,0.7174603177318076
20,0.75,12,9,1,1,1.0,1.0574776790031692,false,5.0,0.6828298834095978
20,0.75,12,9,1,1,1.0,1.0574776790031692,false,2.0,0.7628648792502429
20,0.75,12,9,1,1,1.0,1.0574776790031692,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.0574776790031692,false,4.0,0.7613817881951318
20,0.75,12,9,1,4,1.0,1.0574776790031692,false,5.0,0.7986190088772401
20,0.75,12,9,1,4,1.0,1.0574776790031692,false,2.0,0.9561675095013119
20,0.75,12,9,1,4,1.0,1.0574776790031692,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.0574776790031692,false,4.0,0.9245563745695312
20,0.75,12,9,1,16,20.0,1.0574776790031692,false,5.0,0.9063877697752889
20,0.75,12,9,1,16,20.0,1.0574776790031692,false,2.0,0.9875478885943623
20,0.75,12,9,1,16,20.0,1.0574776790031692,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.0574776790031692,false,4.0,0.8905489277368888
20,0.75,12,9,1,1,20.0,1.0574776790031692,false,5.0,0.8642552020813982
20,0.75,12,9,1,1,20.0,1.0574776790031692,false,2.0,0.9363928814818727
20,0.75,12,9,1,1,20.0,1.0574776790031692,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,1.0574776790031692,false,4.0,0.9004031515545176
20,0.75,12,9,1,4,20.0,1.0574776790031692,false,5.0,0.8757750245036853
20,0.75,12,9,1,4,20.0,1.0574776790031692,false,2.0,0.9513746245959674
20,0.75,12,9,1,4,20.0,1.0574776790031692,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.1599301888684614,false,4.0,0.7633187357432062
20,0.75,12,9,1,16,0.0,1.1599301888684614,false,5.0,0.8507834913715693
20,0.75,12,9,1,16,0.0,1.1599301888684614,false,2.0,0.9972353269409852
20,0.75,12,9,1,16,0.0,1.1599301888684614,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.1599301888684614,false,4.0,0.7012333600445244
20,0.75,12,9,1,1,0.0,1.1599301888684614,false,5.0,0.6687227564848924
20,0.75,12,9,1,1,0.0,1.1599301888684614,false,2.0,0.7259246809360813
20,0.75,12,9,1,1,0.0,1.1599301888684614,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.1599301888684614,false,4.0,0.734438580804777
20,0.75,12,9,1,4,0.0,1.1599301888684614,false,5.0,0.7882140593598509
20,0.75,12,9,1,4,0.0,1.1599301888684614,false,2.0,0.9536807178254723
20,0.75,12,9,1,4,0.0,1.1599301888684614,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.1599301888684614,false,4.0,0.7707302449759464
20,0.75,12,9,1,16,1.0,1.1599301888684614,false,5.0,0.8565356419747747
20,0.75,12,9,1,16,1.0,1.1599301888684614,false,2.0,0.9972968038326593
20,0.75,12,9,1,16,1.0,1.1599301888684614,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.1599301888684614,false,4.0,0.7038498747494603
20,0.75,12,9,1,1,1.0,1.1599301888684614,false,5.0,0.6699888956931995
20,0.75,12,9,1,1,1.0,1.1599301888684614,false,2.0,0.7337304448886
20,0.75,12,9,1,1,1.0,1.1599301888684614,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.1599301888684614,false,4.0,0.73968464259688
20,0.75,12,9,1,4,1.0,1.1599301888684614,false,5.0,0.7861270816721391
20,0.75,12,9,1,4,1.0,1.1599301888684614,false,2.0,0.9534257815807884
20,0.75,12,9,1,4,1.0,1.1599301888684614,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.1599301888684614,false,4.0,0.9194874076541075
20,0.75,12,9,1,16,20.0,1.1599301888684614,false,5.0,0.9007119585971813
20,0.75,12,9,1,16,20.0,1.1599301888684614,false,2.0,0.98679334489644
20,0.75,12,9,1,16,20.0,1.1599301888684614,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.1599301888684614,false,4.0,0.8837448780400293
20,0.75,12,9,1,1,20.0,1.1599301888684614,false,5.0,0.8556461820534397
20,0.75,12,9,1,1,20.0,1.1599301888684614,false,2.0,0.932034436538321
20,0.75,12,9,1,1,20.0,1.1599301888684614,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,1.1599301888684614,false,4.0,0.8944167558797212
20,0.75,12,9,1,4,20.0,1.1599301888684614,false,5.0,0.8687564147117764
20,0.75,12,9,1,4,20.0,1.1599301888684614,false,2.0,0.9484242920430875
20,0.75,12,9,1,4,20.0,1.1599301888684614,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,1.2723086924318827,false,4.0,0.7391342012212829
20,0.75,12,9,1,16,0.0,1.2723086924318827,false,5.0,0.8302541851696271
20,0.75,12,9,1,16,0.0,1.2723086924318827,false,2.0,0.997081144628958
20,0.75,12,9,1,16,0.0,1.2723086924318827,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.2723086924318827,false,4.0,0.6890713237947033
20,0.75,12,9,1,1,0.0,1.2723086924318827,false,5.0,0.6576913548667463
20,0.75,12,9,1,1,0.0,1.2723086924318827,false,2.0,0.6939653869574774
20,0.75,12,9,1,1,0.0,1.2723086924318827,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.2723086924318827,false,4.0,0.7114399875361213
20,0.75,12,9,1,4,0.0,1.2723086924318827,false,5.0,0.7711234011609667
20,0.75,12,9,1,4,0.0,1.2723086924318827,false,2.0,0.9488763183489805
20,0.75,12,9,1,4,0.0,1.2723086924318827,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,1.2723086924318827,false,4.0,0.7482524668985204
20,0.75,12,9,1,16,1.0,1.2723086924318827,false,5.0,0.83823655297828
20,0.75,12,9,1,16,1.0,1.2723086924318827,false,2.0,0.9971735983575447
20,0.75,12,9,1,16,1.0,1.2723086924318827,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.2723086924318827,false,4.0,0.6913415045291466
20,0.75,12,9,1,1,1.0,1.2723086924318827,false,5.0,0.6579490412363429
20,0.75,12,9,1,1,1.0,1.2723086924318827,false,2.0,0.703768319831706
20,0.75,12,9,1,1,1.0,1.2723086924318827,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.2723086924318827,false,4.0,0.7178578283063429
20,0.75,12,9,1,4,1.0,1.2723086924318827,false,5.0,0.7705749315539275
20,0.75,12,9,1,4,1.0,1.2723086924318827,false,2.0,0.9496103165626073
20,0.75,12,9,1,4,1.0,1.2723086924318827,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.2723086924318827,false,4.0,0.9146609570166417
20,0.75,12,9,1,16,20.0,1.2723086924318827,false,5.0,0.8952792310159644
20,0.75,12,9,1,16,20.0,1.2723086924318827,false,2.0,0.9860858091350153
20,0.75,12,9,1,16,20.0,1.2723086924318827,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.2723086924318827,false,4.0,0.8773766331269265
20,0.75,12,9,1,1,20.0,1.2723086924318827,false,5.0,0.8476080649798949
20,0.75,12,9,1,1,20.0,1.2723086924318827,false,2.0,0.9279547437248058
20,0.75,12,9,1,1,20.0,1.2723086924318827,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,1.2723086924318827,false,4.0,0.8888826438564426
20,0.75,12,9,1,4,20.0,1.2723086924318827,false,5.0,0.8622356170346727
20,0.75,12,9,1,4,20.0,1.2723086924318827,false,2.0,0.945618608905422
20,0.75,12,9,1,4,20.0,1.2723086924318827,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.3955748581876932,false,4.0,0.715286431271216
20,0.75,12,9,1,16,0.0,1.3955748581876932,false,5.0,0.8086315413830089
20,0.75,12,9,1,16,0.0,1.3955748581876932,false,2.0,0.9969057902101588
20,0.75,12,9,1,16,0.0,1.3955748581876932,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.3955748581876932,false,4.0,0.6764435735829823
20,0.75,12,9,1,1,0.0,1.3955748581876932,false,5.0,0.6462052573506281
20,0.75,12,9,1,1,0.0,1.3955748581876932,false,2.0,0.6617334047721111
20,0.75,12,9,1,1,0.0,1.3955748581876932,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.3955748581876932,false,4.0,0.6878425490143152
20,0.75,12,9,1,4,0.0,1.3955748581876932,false,5.0,0.7510418909387719
20,0.75,12,9,1,4,0.0,1.3955748581876932,false,2.0,0.9436711102454073
20,0.75,12,9,1,4,0.0,1.3955748581876932,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.3955748581876932,false,4.0,0.7262935970897134
20,0.75,12,9,1,16,1.0,1.3955748581876932,false,5.0,0.8193621173224673
20,0.75,12,9,1,16,1.0,1.3955748581876932,false,2.0,0.9970147099783682
20,0.75,12,9,1,16,1.0,1.3955748581876932,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.3955748581876932,false,4.0,0.6786462119814677
20,0.75,12,9,1,1,1.0,1.3955748581876932,false,5.0,0.6454211517070256
20,0.75,12,9,1,1,1.0,1.3955748581876932,false,2.0,0.6738159547971375
20,0.75,12,9,1,1,1.0,1.3955748581876932,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.3955748581876932,false,4.0,0.695713385644599
20,0.75,12,9,1,4,1.0,1.3955748581876932,false,5.0,0.7529264844107204
20,0.75,12,9,1,4,1.0,1.3955748581876932,false,2.0,0.9452778227346005
20,0.75,12,9,1,4,1.0,1.3955748581876932,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.3955748581876932,false,4.0,0.9102434124538515
20,0.75,12,9,1,16,20.0,1.3955748581876932,false,5.0,0.890347755677262
20,0.75,12,9,1,16,20.0,1.3955748581876932,false,2.0,0.9853699275810156
20,0.75,12,9,1,16,20.0,1.3955748581876932,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.3955748581876932,false,4.0,0.8716314275107176
20,0.75,12,9,1,1,20.0,1.3955748581876932,false,5.0,0.8404732166296109
20,0.75,12,9,1,1,20.0,1.3955748581876932,false,2.0,0.9242931957824906
20,0.75,12,9,1,1,20.0,1.3955748581876932,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,1.3955748581876932,false,4.0,0.8839811670164964
20,0.75,12,9,1,4,20.0,1.3955748581876932,false,5.0,0.8563700033981249
20,0.75,12,9,1,4,20.0,1.3955748581876932,false,2.0,0.9429990965715944
20,0.75,12,9,1,4,20.0,1.3955748581876932,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.5307835247772408,false,4.0,0.6927261440466447
20,0.75,12,9,1,16,0.0,1.5307835247772408,false,5.0,0.7861985651139063
20,0.75,12,9,1,16,0.0,1.5307835247772408,false,2.0,0.9965893360227992
20,0.75,12,9,1,16,0.0,1.5307835247772408,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.5307835247772408,false,4.0,0.6615597888815207
20,0.75,12,9,1,1,0.0,1.5307835247772408,false,5.0,0.6331086645556093
20,0.75,12,9,1,1,0.0,1.5307835247772408,false,2.0,0.6303806067017724
20,0.75,12,9,1,1,0.0,1.5307835247772408,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.5307835247772408,false,4.0,0.6633792152720093
20,0.75,12,9,1,4,0.0,1.5307835247772408,false,5.0,0.729982861988587
20,0.75,12,9,1,4,0.0,1.5307835247772408,false,2.0,0.9388586035436174
20,0.75,12,9,1,4,0.0,1.5307835247772408,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.5307835247772408,false,4.0,0.705527658217352
20,0.75,12,9,1,16,1.0,1.5307835247772408,false,5.0,0.8003665115958394
20,0.75,12,9,1,16,1.0,1.5307835247772408,false,2.0,0.9967859968406271
20,0.75,12,9,1,16,1.0,1.5307835247772408,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.5307835247772408,false,4.0,0.6644207440592574
20,0.75,12,9,1,1,1.0,1.5307835247772408,false,5.0,0.6314346137191588
20,0.75,12,9,1,1,1.0,1.5307835247772408,false,2.0,0.6449427357221259
20,0.75,12,9,1,1,1.0,1.5307835247772408,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.5307835247772408,false,4.0,0.6731795694681458
20,0.75,12,9,1,4,1.0,1.5307835247772408,false,5.0,0.7347593736723091
20,0.75,12,9,1,4,1.0,1.5307835247772408,false,2.0,0.9410224588497866
20,0.75,12,9,1,4,1.0,1.5307835247772408,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.5307835247772408,false,4.0,0.9063443567605918
20,0.75,12,9,1,16,20.0,1.5307835247772408,false,5.0,0.8861464206880909
20,0.75,12,9,1,16,20.0,1.5307835247772408,false,2.0,0.9846927963108629
20,0.75,12,9,1,16,20.0,1.5307835247772408,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,1.5307835247772408,false,4.0,0.866706350797474
20,0.75,12,9,1,1,20.0,1.5307835247772408,false,5.0,0.8344681847438307
20,0.75,12,9,1,1,20.0,1.5307835247772408,false,2.0,0.9212906050189713
20,0.75,12,9,1,1,20.0,1.5307835247772408,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,1.5307835247772408,false,4.0,0.8797689475361531
20,0.75,12,9,1,4,20.0,1.5307835247772408,false,5.0,0.8512375922628117
20,0.75,12,9,1,4,20.0,1.5307835247772408,false,2.0,0.9406660296555021
20,0.75,12,9,1,4,20.0,1.5307835247772408,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,1.6790917276716084,false,4.0,0.6714015519428679
20,0.75,12,9,1,16,0.0,1.6790917276716084,false,5.0,0.7637532927868054
20,0.75,12,9,1,16,0.0,1.6790917276716084,false,2.0,0.9963356130006279
20,0.75,12,9,1,16,0.0,1.6790917276716084,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.6790917276716084,false,4.0,0.6432856441955664
20,0.75,12,9,1,1,0.0,1.6790917276716084,false,5.0,0.6180949355457582
20,0.75,12,9,1,1,0.0,1.6790917276716084,false,2.0,0.6012835235497672
20,0.75,12,9,1,1,0.0,1.6790917276716084,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.6790917276716084,false,4.0,0.6386507214266477
20,0.75,12,9,1,4,0.0,1.6790917276716084,false,5.0,0.7095534949938724
20,0.75,12,9,1,4,0.0,1.6790917276716084,false,2.0,0.9344660212034874
20,0.75,12,9,1,4,0.0,1.6790917276716084,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.6790917276716084,false,4.0,0.6859800602042068
20,0.75,12,9,1,16,1.0,1.6790917276716084,false,5.0,0.7822454590772122
20,0.75,12,9,1,16,1.0,1.6790917276716084,false,2.0,0.9965925785946953
20,0.75,12,9,1,16,1.0,1.6790917276716084,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.6790917276716084,false,4.0,0.6479004462204572
20,0.75,12,9,1,1,1.0,1.6790917276716084,false,5.0,0.6157894507004256
20,0.75,12,9,1,1,1.0,1.6790917276716084,false,2.0,0.6183694902565672
20,0.75,12,9,1,1,1.0,1.6790917276716084,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.6790917276716084,false,4.0,0.650670630780467
20,0.75,12,9,1,4,1.0,1.6790917276716084,false,5.0,0.7172326512685662
20,0.75,12,9,1,4,1.0,1.6790917276716084,false,2.0,0.9370914636888017
20,0.75,12,9,1,4,1.0,1.6790917276716084,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.6790917276716084,false,4.0,0.903189817361235
20,0.75,12,9,1,16,20.0,1.6790917276716084,false,5.0,0.8827938017191349
20,0.75,12,9,1,16,20.0,1.6790917276716084,false,2.0,0.9841229030634857
20,0.75,12,9,1,16,20.0,1.6790917276716084,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.6790917276716084,false,4.0,0.8628065559522392
20,0.75,12,9,1,1,20.0,1.6790917276716084,false,5.0,0.8297179107252243
20,0.75,12,9,1,1,20.0,1.6790917276716084,false,2.0,0.919111913583921
20,0.75,12,9,1,1,20.0,1.6790917276716084,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.6790917276716084,false,4.0,0.8763332783051073
20,0.75,12,9,1,4,20.0,1.6790917276716084,false,5.0,0.8469362409889999
20,0.75,12,9,1,4,20.0,1.6790917276716084,false,2.0,0.9387103107877662
20,0.75,12,9,1,4,20.0,1.6790917276716084,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.8417686003940354,false,4.0,0.6508653060633279
20,0.75,12,9,1,16,0.0,1.8417686003940354,false,5.0,0.7424843755472926
20,0.75,12,9,1,16,0.0,1.8417686003940354,false,2.0,0.9960458310101249
20,0.75,12,9,1,16,0.0,1.8417686003940354,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.8417686003940354,false,4.0,0.6219432013362306
20,0.75,12,9,1,1,0.0,1.8417686003940354,false,5.0,0.6016501665236549
20,0.75,12,9,1,1,0.0,1.8417686003940354,false,2.0,0.5757992131932279
20,0.75,12,9,1,1,0.0,1.8417686003940354,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.8417686003940354,false,4.0,0.6143478959977541
20,0.75,12,9,1,4,0.0,1.8417686003940354,false,5.0,0.6898126282761655
20,0.75,12,9,1,4,0.0,1.8417686003940354,false,2.0,0.9293693359726692
20,0.75,12,9,1,4,0.0,1.8417686003940354,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,1.8417686003940354,false,4.0,0.667274045177534
20,0.75,12,9,1,16,1.0,1.8417686003940354,false,5.0,0.7660884293530923
20,0.75,12,9,1,16,1.0,1.8417686003940354,false,2.0,0.996361213361713
20,0.75,12,9,1,16,1.0,1.8417686003940354,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.8417686003940354,false,4.0,0.6293923565220044
20,0.75,12,9,1,1,1.0,1.8417686003940354,false,5.0,0.5990549390910292
20,0.75,12,9,1,1,1.0,1.8417686003940354,false,2.0,0.5952486608572388
20,0.75,12,9,1,1,1.0,1.8417686003940354,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.8417686003940354,false,4.0,0.628577496210085
20,0.75,12,9,1,4,1.0,1.8417686003940354,false,5.0,0.7003619574211418
20,0.75,12,9,1,4,1.0,1.8417686003940354,false,2.0,0.9331078266605902
20,0.75,12,9,1,4,1.0,1.8417686003940354,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,1.8417686003940354,false,4.0,0.9008905366201121
20,0.75,12,9,1,16,20.0,1.8417686003940354,false,5.0,0.880385277663059
20,0.75,12,9,1,16,20.0,1.8417686003940354,false,2.0,0.983728795650102
20,0.75,12,9,1,16,20.0,1.8417686003940354,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.8417686003940354,false,4.0,0.8600100787316406
20,0.75,12,9,1,1,20.0,1.8417686003940354,false,5.0,0.826358844129963
20,0.75,12,9,1,1,20.0,1.8417686003940354,false,2.0,0.9178373079466652
20,0.75,12,9,1,1,20.0,1.8417686003940354,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,1.8417686003940354,false,4.0,0.8736977713542715
20,0.75,12,9,1,4,20.0,1.8417686003940354,false,5.0,0.843465402056302
20,0.75,12,9,1,4,20.0,1.8417686003940354,false,2.0,0.9372127902078263
20,0.75,12,9,1,4,20.0,1.8417686003940354,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.020206235010898,false,4.0,0.6308620242347711
20,0.75,12,9,1,16,0.0,2.020206235010898,false,5.0,0.7238699111948831
20,0.75,12,9,1,16,0.0,2.020206235010898,false,2.0,0.9956388824196275
20,0.75,12,9,1,16,0.0,2.020206235010898,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2.020206235010898,false,4.0,0.5993563492942051
20,0.75,12,9,1,1,0.0,2.020206235010898,false,5.0,0.5842505585892622
20,0.75,12,9,1,1,0.0,2.020206235010898,false,2.0,0.5548037848734801
20,0.75,12,9,1,1,0.0,2.020206235010898,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.020206235010898,false,4.0,0.5899840055876611
20,0.75,12,9,1,4,0.0,2.020206235010898,false,5.0,0.6697848217269498
20,0.75,12,9,1,4,0.0,2.020206235010898,false,2.0,0.92200075051676
20,0.75,12,9,1,4,0.0,2.020206235010898,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2.020206235010898,false,4.0,0.6491173514682292
20,0.75,12,9,1,16,1.0,2.020206235010898,false,5.0,0.7532368191823264
20,0.75,12,9,1,16,1.0,2.020206235010898,false,2.0,0.9960687706660728
20,0.75,12,9,1,16,1.0,2.020206235010898,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.020206235010898,false,4.0,0.6101553261852753
20,0.75,12,9,1,1,1.0,2.020206235010898,false,5.0,0.5820179365511119
20,0.75,12,9,1,1,1.0,2.020206235010898,false,2.0,0.5763056095414921
20,0.75,12,9,1,1,1.0,2.020206235010898,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.020206235010898,false,4.0,0.6067419699838184
20,0.75,12,9,1,4,1.0,2.020206235010898,false,5.0,0.6833889899179983
20,0.75,12,9,1,4,1.0,2.020206235010898,false,2.0,0.9282623950604287
20,0.75,12,9,1,4,1.0,2.020206235010898,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,2.020206235010898,false,4.0,0.8995596529561322
20,0.75,12,9,1,16,20.0,2.020206235010898,false,5.0,0.8789406375910939
20,0.75,12,9,1,16,20.0,2.020206235010898,false,2.0,0.9834747531261925
20,0.75,12,9,1,16,20.0,2.020206235010898,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.020206235010898,false,4.0,0.8584786200542553
20,0.75,12,9,1,1,20.0,2.020206235010898,false,5.0,0.8243906264204749
20,0.75,12,9,1,1,20.0,2.020206235010898,false,2.0,0.9173255259157187
20,0.75,12,9,1,1,20.0,2.020206235010898,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,2.020206235010898,false,4.0,0.8719039536047514
20,0.75,12,9,1,4,20.0,2.020206235010898,false,5.0,0.8408888044640449
20,0.75,12,9,1,4,20.0,2.020206235010898,false,2.0,0.936246193448211
20,0.75,12,9,1,4,20.0,2.020206235010898,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,2.215931594828879,false,4.0,0.6100636772106294
20,0.75,12,9,1,16,0.0,2.215931594828879,false,5.0,0.7092915387164115
20,0.75,12,9,1,16,0.0,2.215931594828879,false,2.0,0.9951271230665547
20,0.75,12,9,1,16,0.0,2.215931594828879,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2.215931594828879,false,4.0,0.5776316301973738
20,0.75,12,9,1,1,0.0,2.215931594828879,false,5.0,0.565720335579135
20,0.75,12,9,1,1,0.0,2.215931594828879,false,2.0,0.5381714635875413
20,0.75,12,9,1,1,0.0,2.215931594828879,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,2.215931594828879,false,4.0,0.56541443584802
20,0.75,12,9,1,4,0.0,2.215931594828879,false,5.0,0.6490985386751622
20,0.75,12,9,1,4,0.0,2.215931594828879,false,2.0,0.9121848093521255
20,0.75,12,9,1,4,0.0,2.215931594828879,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2.215931594828879,false,4.0,0.6308130131330287
20,0.75,12,9,1,16,1.0,2.215931594828879,false,5.0,0.7449039487321865
20,0.75,12,9,1,16,1.0,2.215931594828879,false,2.0,0.99573367010765
20,0.75,12,9,1,16,1.0,2.215931594828879,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.215931594828879,false,4.0,0.5915252294972034
20,0.75,12,9,1,1,1.0,2.215931594828879,false,5.0,0.5650897113568669
20,0.75,12,9,1,1,1.0,2.215931594828879,false,2.0,0.5614821497253208
20,0.75,12,9,1,1,1.0,2.215931594828879,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.215931594828879,false,4.0,0.5851418084164816
20,0.75,12,9,1,4,1.0,2.215931594828879,false,5.0,0.6657826009366777
20,0.75,12,9,1,4,1.0,2.215931594828879,false,2.0,0.9221091322143443
20,0.75,12,9,1,4,1.0,2.215931594828879,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,2.215931594828879,false,4.0,0.8992224629539414
20,0.75,12,9,1,16,20.0,2.215931594828879,false,5.0,0.8783747328561818
20,0.75,12,9,1,16,20.0,2.215931594828879,false,2.0,0.9833291333746611
20,0.75,12,9,1,16,20.0,2.215931594828879,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.215931594828879,false,4.0,0.8581848843839716
20,0.75,12,9,1,1,20.0,2.215931594828879,false,5.0,0.8236902241552018
20,0.75,12,9,1,1,20.0,2.215931594828879,false,2.0,0.9172922183340828
20,0.75,12,9,1,1,20.0,2.215931594828879,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.215931594828879,false,4.0,0.8711593720921397
20,0.75,12,9,1,4,20.0,2.215931594828879,false,5.0,0.8392038289373536
20,0.75,12,9,1,4,20.0,2.215931594828879,false,2.0,0.9358292772909571
20,0.75,12,9,1,4,20.0,2.215931594828879,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.430619581240115,false,4.0,0.5885458267510674
20,0.75,12,9,1,16,0.0,2.430619581240115,false,5.0,0.7003690376496016
20,0.75,12,9,1,16,0.0,2.430619581240115,false,2.0,0.994533540502685
20,0.75,12,9,1,16,0.0,2.430619581240115,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2.430619581240115,false,4.0,0.5573429962940061
20,0.75,12,9,1,1,0.0,2.430619581240115,false,5.0,0.546171427197238
20,0.75,12,9,1,1,0.0,2.430619581240115,false,2.0,0.5246236706237707
20,0.75,12,9,1,1,0.0,2.430619581240115,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,2.430619581240115,false,4.0,0.5417263366350349
20,0.75,12,9,1,4,0.0,2.430619581240115,false,5.0,0.6282702164469671
20,0.75,12,9,1,4,0.0,2.430619581240115,false,2.0,0.9015518114502802
20,0.75,12,9,1,4,0.0,2.430619581240115,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,2.430619581240115,false,4.0,0.6123525882079802
20,0.75,12,9,1,16,1.0,2.430619581240115,false,5.0,0.7419852591409861
20,0.75,12,9,1,16,1.0,2.430619581240115,false,2.0,0.9953673246761565
20,0.75,12,9,1,16,1.0,2.430619581240115,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.430619581240115,false,4.0,0.5739369636198041
20,0.75,12,9,1,1,1.0,2.430619581240115,false,5.0,0.5483616543705997
20,0.75,12,9,1,1,1.0,2.430619581240115,false,2.0,0.5498557005300104
20,0.75,12,9,1,1,1.0,2.430619581240115,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.430619581240115,false,4.0,0.5641394878097505
20,0.75,12,9,1,4,1.0,2.430619581240115,false,5.0,0.6478103177766172
20,0.75,12,9,1,4,1.0,2.430619581240115,false,2.0,0.9151697531060207
20,0.75,12,9,1,4,1.0,2.430619581240115,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,2.430619581240115,false,4.0,0.899756211121153
20,0.75,12,9,1,16,20.0,2.430619581240115,false,5.0,0.8787245230265995
20,0.75,12,9,1,16,20.0,2.430619581240115,false,2.0,0.9833166099449577
20,0.75,12,9,1,16,20.0,2.430619581240115,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.430619581240115,false,4.0,0.8587033548515808
20,0.75,12,9,1,1,20.0,2.430619581240115,false,5.0,0.8238351534041335
20,0.75,12,9,1,1,20.0,2.430619581240115,false,2.0,0.9174485721569702
20,0.75,12,9,1,1,20.0,2.430619581240115,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,2.430619581240115,false,4.0,0.8713377098262036
20,0.75,12,9,1,4,20.0,2.430619581240115,false,5.0,0.8384627112239396
20,0.75,12,9,1,4,20.0,2.430619581240115,false,2.0,0.9358703930598363
20,0.75,12,9,1,4,20.0,2.430619581240115,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,2.6661073665336232,false,4.0,0.56609806541944
20,0.75,12,9,1,16,0.0,2.6661073665336232,false,5.0,0.6973433952017909
20,0.75,12,9,1,16,0.0,2.6661073665336232,false,2.0,0.9938611557387467
20,0.75,12,9,1,16,0.0,2.6661073665336232,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2.6661073665336232,false,4.0,0.5371186948443826
20,0.75,12,9,1,1,0.0,2.6661073665336232,false,5.0,0.5278075453803904
20,0.75,12,9,1,1,0.0,2.6661073665336232,false,2.0,0.5123492361560069
20,0.75,12,9,1,1,0.0,2.6661073665336232,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.6661073665336232,false,4.0,0.5182245599542914
20,0.75,12,9,1,4,0.0,2.6661073665336232,false,5.0,0.6088338003432809
20,0.75,12,9,1,4,0.0,2.6661073665336232,false,2.0,0.8904674903140659
20,0.75,12,9,1,4,0.0,2.6661073665336232,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2.6661073665336232,false,4.0,0.5939413222175421
20,0.75,12,9,1,16,1.0,2.6661073665336232,false,5.0,0.7445957701270309
20,0.75,12,9,1,16,1.0,2.6661073665336232,false,2.0,0.9949757472325144
20,0.75,12,9,1,16,1.0,2.6661073665336232,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.6661073665336232,false,4.0,0.556899403661111
20,0.75,12,9,1,1,1.0,2.6661073665336232,false,5.0,0.5320728355229084
20,0.75,12,9,1,1,1.0,2.6661073665336232,false,2.0,0.5400041608989464
20,0.75,12,9,1,1,1.0,2.6661073665336232,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.6661073665336232,false,4.0,0.5439106870567947
20,0.75,12,9,1,4,1.0,2.6661073665336232,false,5.0,0.6308272316934208
20,0.75,12,9,1,4,1.0,2.6661073665336232,false,2.0,0.908266906526653
20,0.75,12,9,1,4,1.0,2.6661073665336232,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,2.6661073665336232,false,4.0,0.9009824941938959
20,0.75,12,9,1,16,20.0,2.6661073665336232,false,5.0,0.879470085263217
20,0.75,12,9,1,16,20.0,2.6661073665336232,false,2.0,0.9834639808187283
20,0.75,12,9,1,16,20.0,2.6661073665336232,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.6661073665336232,false,4.0,0.859552701966486
20,0.75,12,9,1,1,20.0,2.6661073665336232,false,5.0,0.8242374868968697
20,0.75,12,9,1,1,20.0,2.6661073665336232,false,2.0,0.9177186122033796
20,0.75,12,9,1,1,20.0,2.6661073665336232,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,2.6661073665336232,false,4.0,0.872264262147289
20,0.75,12,9,1,4,20.0,2.6661073665336232,false,5.0,0.8383523295648195
20,0.75,12,9,1,4,20.0,2.6661073665336232,false,2.0,0.9363647381601358
20,0.75,12,9,1,4,20.0,2.6661073665336232,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,2.9244101153246875,false,4.0,0.5437639652423797
20,0.75,12,9,1,16,0.0,2.9244101153246875,false,5.0,0.7009050469414793
20,0.75,12,9,1,16,0.0,2.9244101153246875,false,2.0,0.9930349444799469
20,0.75,12,9,1,16,0.0,2.9244101153246875,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2.9244101153246875,false,4.0,0.5156825275979909
20,0.75,12,9,1,1,0.0,2.9244101153246875,false,5.0,0.5137014074493478
20,0.75,12,9,1,1,0.0,2.9244101153246875,false,2.0,0.5000397118933216
20,0.75,12,9,1,1,0.0,2.9244101153246875,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.9244101153246875,false,4.0,0.4949193695206882
20,0.75,12,9,1,4,0.0,2.9244101153246875,false,5.0,0.5942717841970854
20,0.75,12,9,1,4,0.0,2.9244101153246875,false,2.0,0.876701980529535
20,0.75,12,9,1,4,0.0,2.9244101153246875,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2.9244101153246875,false,4.0,0.5762135555135068
20,0.75,12,9,1,16,1.0,2.9244101153246875,false,5.0,0.7518274201145202
20,0.75,12,9,1,16,1.0,2.9244101153246875,false,2.0,0.9945502011042155
20,0.75,12,9,1,16,1.0,2.9244101153246875,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.9244101153246875,false,4.0,0.5399197859090161
20,0.75,12,9,1,1,1.0,2.9244101153246875,false,5.0,0.5164097900482202
20,0.75,12,9,1,1,1.0,2.9244101153246875,false,2.0,0.5305532578458854
20,0.75,12,9,1,1,1.0,2.9244101153246875,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.9244101153246875,false,4.0,0.5246469974373742
20,0.75,12,9,1,4,1.0,2.9244101153246875,false,5.0,0.6163744317869063
20,0.75,12,9,1,4,1.0,2.9244101153246875,false,2.0,0.9011781894591697
20,0.75,12,9,1,4,1.0,2.9244101153246875,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,2.9244101153246875,false,4.0,0.9023539247447009
20,0.75,12,9,1,16,20.0,2.9244101153246875,false,5.0,0.8799053559885128
20,0.75,12,9,1,16,20.0,2.9244101153246875,false,2.0,0.9836272396470129
20,0.75,12,9,1,16,20.0,2.9244101153246875,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.9244101153246875,false,4.0,0.8601616076437261
20,0.75,12,9,1,1,20.0,2.9244101153246875,false,5.0,0.8247082359585529
20,0.75,12,9,1,1,20.0,2.9244101153246875,false,2.0,0.9177903547382075
20,0.75,12,9,1,1,20.0,2.9244101153246875,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,2.9244101153246875,false,4.0,0.8735504528501229
20,0.75,12,9,1,4,20.0,2.9244101153246875,false,5.0,0.8385842129604157
20,0.75,12,9,1,4,20.0,2.9244101153246875,false,2.0,0.9370454256537016
20,0.75,12,9,1,4,20.0,2.9244101153246875,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,3.20773822913688,false,4.0,0.5222312356193476
20,0.75,12,9,1,16,0.0,3.20773822913688,false,5.0,0.7085857219573471
20,0.75,12,9,1,16,0.0,3.20773822913688,false,2.0,0.9919646001135851
20,0.75,12,9,1,16,0.0,3.20773822913688,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,3.20773822913688,false,4.0,0.49361471741012736
20,0.75,12,9,1,1,0.0,3.20773822913688,false,5.0,0.5030244466131649
20,0.75,12,9,1,1,0.0,3.20773822913688,false,2.0,0.4870582575824951
20,0.75,12,9,1,1,0.0,3.20773822913688,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,3.20773822913688,false,4.0,0.47210371760900144
20,0.75,12,9,1,4,0.0,3.20773822913688,false,5.0,0.5839619219705088
20,0.75,12,9,1,4,0.0,3.20773822913688,false,2.0,0.8599850863770044
20,0.75,12,9,1,4,0.0,3.20773822913688,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3.20773822913688,false,4.0,0.5593418091484625
20,0.75,12,9,1,16,1.0,3.20773822913688,false,5.0,0.7610880724903433
20,0.75,12,9,1,16,1.0,3.20773822913688,false,2.0,0.9940663593754329
20,0.75,12,9,1,16,1.0,3.20773822913688,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3.20773822913688,false,4.0,0.5229179900765097
20,0.75,12,9,1,1,1.0,3.20773822913688,false,5.0,0.5008790847016378
20,0.75,12,9,1,1,1.0,3.20773822913688,false,2.0,0.5203629811286816
20,0.75,12,9,1,1,1.0,3.20773822913688,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3.20773822913688,false,4.0,0.5059633024207205
20,0.75,12,9,1,4,1.0,3.20773822913688,false,5.0,0.6035663193430116
20,0.75,12,9,1,4,1.0,3.20773822913688,false,2.0,0.8931054519721793
20,0.75,12,9,1,4,1.0,3.20773822913688,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3.20773822913688,false,4.0,0.9033480066081128
20,0.75,12,9,1,16,20.0,3.20773822913688,false,5.0,0.8797738511326753
20,0.75,12,9,1,16,20.0,3.20773822913688,false,2.0,0.9837021782961386
20,0.75,12,9,1,16,20.0,3.20773822913688,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,3.20773822913688,false,4.0,0.8602235033786275
20,0.75,12,9,1,1,20.0,3.20773822913688,false,5.0,0.8247661699989391
20,0.75,12,9,1,1,20.0,3.20773822913688,false,2.0,0.9172613216200063
20,0.75,12,9,1,1,20.0,3.20773822913688,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,3.20773822913688,false,4.0,0.8746340737876387
20,0.75,12,9,1,4,20.0,3.20773822913688,false,5.0,0.8390963876512693
20,0.75,12,9,1,4,20.0,3.20773822913688,false,2.0,0.9372942437895249
20,0.75,12,9,1,4,20.0,3.20773822913688,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.5185162617055803,false,4.0,0.5005833522562685
20,0.75,12,9,1,16,0.0,3.5185162617055803,false,5.0,0.7160897993000042
20,0.75,12,9,1,16,0.0,3.5185162617055803,false,2.0,0.9907853018685067
20,0.75,12,9,1,16,0.0,3.5185162617055803,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,3.5185162617055803,false,4.0,0.4716508500720714
20,0.75,12,9,1,1,0.0,3.5185162617055803,false,5.0,0.4906722932910298
20,0.75,12,9,1,1,0.0,3.5185162617055803,false,2.0,0.47234732857848355
20,0.75,12,9,1,1,0.0,3.5185162617055803,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,3.5185162617055803,false,4.0,0.4477719304073809
20,0.75,12,9,1,4,0.0,3.5185162617055803,false,5.0,0.5709886824413271
20,0.75,12,9,1,4,0.0,3.5185162617055803,false,2.0,0.8422262346074194
20,0.75,12,9,1,4,0.0,3.5185162617055803,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3.5185162617055803,false,4.0,0.5428597934363967
20,0.75,12,9,1,16,1.0,3.5185162617055803,false,5.0,0.7688065089480128
20,0.75,12,9,1,16,1.0,3.5185162617055803,false,2.0,0.993541389956577
20,0.75,12,9,1,16,1.0,3.5185162617055803,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3.5185162617055803,false,4.0,0.5058664750263445
20,0.75,12,9,1,1,1.0,3.5185162617055803,false,5.0,0.48484440934660294
20,0.75,12,9,1,1,1.0,3.5185162617055803,false,2.0,0.5083923258516129
20,0.75,12,9,1,1,1.0,3.5185162617055803,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3.5185162617055803,false,4.0,0.4874126952064692
20,0.75,12,9,1,4,1.0,3.5185162617055803,false,5.0,0.5910418997829184
20,0.75,12,9,1,4,1.0,3.5185162617055803,false,2.0,0.8844685804662041
20,0.75,12,9,1,4,1.0,3.5185162617055803,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3.5185162617055803,false,4.0,0.9033587232647895
20,0.75,12,9,1,16,20.0,3.5185162617055803,false,5.0,0.8790402677397521
20,0.75,12,9,1,16,20.0,3.5185162617055803,false,2.0,0.9835489835166548
20,0.75,12,9,1,16,20.0,3.5185162617055803,false,0.0,1.0
20,0.75,12,9,1,1,20.0,3.5185162617055803,false,4.0,0.8597691902643756
20,0.75,12,9,1,1,20.0,3.5185162617055803,false,5.0,0.8242079374170184
20,0.75,12,9,1,1,20.0,3.5185162617055803,false,2.0,0.9162611841026544
20,0.75,12,9,1,1,20.0,3.5185162617055803,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,3.5185162617055803,false,4.0,0.8749767919583736
20,0.75,12,9,1,4,20.0,3.5185162617055803,false,5.0,0.8392268320061954
20,0.75,12,9,1,4,20.0,3.5185162617055803,false,2.0,0.9368716318516799
20,0.75,12,9,1,4,20.0,3.5185162617055803,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,3.8594036668689586,false,4.0,0.4774772421375927
20,0.75,12,9,1,16,0.0,3.8594036668689586,false,5.0,0.7188889690401086
20,0.75,12,9,1,16,0.0,3.8594036668689586,false,2.0,0.9892919209569417
20,0.75,12,9,1,16,0.0,3.8594036668689586,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,3.8594036668689586,false,4.0,0.4494725114608041
20,0.75,12,9,1,1,0.0,3.8594036668689586,false,5.0,0.473466770995579
20,0.75,12,9,1,1,0.0,3.8594036668689586,false,2.0,0.4544596980924709
20,0.75,12,9,1,1,0.0,3.8594036668689586,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,3.8594036668689586,false,4.0,0.42248018281487093
20,0.75,12,9,1,4,0.0,3.8594036668689586,false,5.0,0.5584123877848788
20,0.75,12,9,1,4,0.0,3.8594036668689586,false,2.0,0.8213301037200774
20,0.75,12,9,1,4,0.0,3.8594036668689586,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3.8594036668689586,false,4.0,0.526263039075454
20,0.75,12,9,1,16,1.0,3.8594036668689586,false,5.0,0.7710522737978486
20,0.75,12,9,1,16,1.0,3.8594036668689586,false,2.0,0.9929651463361702
20,0.75,12,9,1,16,1.0,3.8594036668689586,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3.8594036668689586,false,4.0,0.489272322208195
20,0.75,12,9,1,1,1.0,3.8594036668689586,false,5.0,0.46852690844463496
20,0.75,12,9,1,1,1.0,3.8594036668689586,false,2.0,0.4940787281652101
20,0.75,12,9,1,1,1.0,3.8594036668689586,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3.8594036668689586,false,4.0,0.4691261241419486
20,0.75,12,9,1,4,1.0,3.8594036668689586,false,5.0,0.5798896329912604
20,0.75,12,9,1,4,1.0,3.8594036668689586,false,2.0,0.8758634470538542
20,0.75,12,9,1,4,1.0,3.8594036668689586,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3.8594036668689586,false,4.0,0.9019954430373386
20,0.75,12,9,1,16,20.0,3.8594036668689586,false,5.0,0.877963865101344
20,0.75,12,9,1,16,20.0,3.8594036668689586,false,2.0,0.9831543804579155
20,0.75,12,9,1,16,20.0,3.8594036668689586,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,3.8594036668689586,false,4.0,0.8590440840138712
20,0.75,12,9,1,1,20.0,3.8594036668689586,false,5.0,0.8231257242245038
20,0.75,12,9,1,1,20.0,3.8594036668689586,false,2.0,0.9150029179799649
20,0.75,12,9,1,1,20.0,3.8594036668689586,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,3.8594036668689586,false,4.0,0.8739512862873757
20,0.75,12,9,1,4,20.0,3.8594036668689586,false,5.0,0.8389139713611258
20,0.75,12,9,1,4,20.0,3.8594036668689586,false,2.0,0.9357579057449217
20,0.75,12,9,1,4,20.0,3.8594036668689586,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,4.233317556594522,false,4.0,0.45322391062720657
20,0.75,12,9,1,16,0.0,4.233317556594522,false,5.0,0.7130371063220526
20,0.75,12,9,1,16,0.0,4.233317556594522,false,2.0,0.987523076656545
20,0.75,12,9,1,16,0.0,4.233317556594522,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,4.233317556594522,false,4.0,0.42825540054034084
20,0.75,12,9,1,1,0.0,4.233317556594522,false,5.0,0.45361723184219277
20,0.75,12,9,1,1,0.0,4.233317556594522,false,2.0,0.4341181738548255
20,0.75,12,9,1,1,0.0,4.233317556594522,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,4.233317556594522,false,4.0,0.39810197251384083
20,0.75,12,9,1,4,0.0,4.233317556594522,false,5.0,0.5451035978452421
20,0.75,12,9,1,4,0.0,4.233317556594522,false,2.0,0.7976039108220264
20,0.75,12,9,1,4,0.0,4.233317556594522,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,4.233317556594522,false,4.0,0.5099011000367711
20,0.75,12,9,1,16,1.0,4.233317556594522,false,5.0,0.7651872705591807
20,0.75,12,9,1,16,1.0,4.233317556594522,false,2.0,0.9923326269870868
20,0.75,12,9,1,16,1.0,4.233317556594522,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,4.233317556594522,false,4.0,0.4739562562529956
20,0.75,12,9,1,1,1.0,4.233317556594522,false,5.0,0.45266566116099693
20,0.75,12,9,1,1,1.0,4.233317556594522,false,2.0,0.4782391937464218
20,0.75,12,9,1,1,1.0,4.233317556594522,false,0.0,1.0
20,0.75,12,9,1,4,1.0,4.233317556594522,false,4.0,0.45190170643692845
20,0.75,12,9,1,4,1.0,4.233317556594522,false,5.0,0.5695730419745971
20,0.75,12,9,1,4,1.0,4.233317556594522,false,2.0,0.8665480921117203
20,0.75,12,9,1,4,1.0,4.233317556594522,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,4.233317556594522,false,4.0,0.899981972942118
20,0.75,12,9,1,16,20.0,4.233317556594522,false,5.0,0.876686025719655
20,0.75,12,9,1,16,20.0,4.233317556594522,false,2.0,0.9826776747169007
20,0.75,12,9,1,16,20.0,4.233317556594522,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,4.233317556594522,false,4.0,0.858092632693753
20,0.75,12,9,1,1,20.0,4.233317556594522,false,5.0,0.8215289446174308
20,0.75,12,9,1,1,20.0,4.233317556594522,false,2.0,0.9136486950092361
20,0.75,12,9,1,1,20.0,4.233317556594522,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4.233317556594522,false,4.0,0.8719168676924582
20,0.75,12,9,1,4,20.0,4.233317556594522,false,5.0,0.8374910231091218
20,0.75,12,9,1,4,20.0,4.233317556594522,false,2.0,0.9340136507497214
20,0.75,12,9,1,4,20.0,4.233317556594522,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,4.6434576638909295,false,4.0,0.4299047600836235
20,0.75,12,9,1,16,0.0,4.6434576638909295,false,5.0,0.697284545660882
20,0.75,12,9,1,16,0.0,4.6434576638909295,false,2.0,0.9854316411889577
20,0.75,12,9,1,16,0.0,4.6434576638909295,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,4.6434576638909295,false,4.0,0.40847766516161116
20,0.75,12,9,1,1,0.0,4.6434576638909295,false,5.0,0.4370616611410175
20,0.75,12,9,1,1,0.0,4.6434576638909295,false,2.0,0.4143050133136065
20,0.75,12,9,1,1,0.0,4.6434576638909295,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,4.6434576638909295,false,4.0,0.37395975719135727
20,0.75,12,9,1,4,0.0,4.6434576638909295,false,5.0,0.5259698557796809
20,0.75,12,9,1,4,0.0,4.6434576638909295,false,2.0,0.7721610263660575
20,0.75,12,9,1,4,0.0,4.6434576638909295,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,4.6434576638909295,false,4.0,0.49456545105953853
20,0.75,12,9,1,16,1.0,4.6434576638909295,false,5.0,0.7518147219014111
20,0.75,12,9,1,16,1.0,4.6434576638909295,false,2.0,0.9916367360953385
20,0.75,12,9,1,16,1.0,4.6434576638909295,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,4.6434576638909295,false,4.0,0.45925656766345857
20,0.75,12,9,1,1,1.0,4.6434576638909295,false,5.0,0.43739444705913305
20,0.75,12,9,1,1,1.0,4.6434576638909295,false,2.0,0.4629373151373067
20,0.75,12,9,1,1,1.0,4.6434576638909295,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,4.6434576638909295,false,4.0,0.43570890074288876
20,0.75,12,9,1,4,1.0,4.6434576638909295,false,5.0,0.5590937852573075
20,0.75,12,9,1,4,1.0,4.6434576638909295,false,2.0,0.8568737241782716
20,0.75,12,9,1,4,1.0,4.6434576638909295,false,0.0,1.0
20,0.75,12,9,1,16,20.0,4.6434576638909295,false,4.0,0.8979366280163897
20,0.75,12,9,1,16,20.0,4.6434576638909295,false,5.0,0.8750917246671686
20,0.75,12,9,1,16,20.0,4.6434576638909295,false,2.0,0.98220732670494
20,0.75,12,9,1,16,20.0,4.6434576638909295,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,4.6434576638909295,false,4.0,0.856785889921986
20,0.75,12,9,1,1,20.0,4.6434576638909295,false,5.0,0.8200033936697492
20,0.75,12,9,1,1,20.0,4.6434576638909295,false,2.0,0.9126863134944373
20,0.75,12,9,1,1,20.0,4.6434576638909295,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4.6434576638909295,false,4.0,0.86973367277876
20,0.75,12,9,1,4,20.0,4.6434576638909295,false,5.0,0.8355735606698705
20,0.75,12,9,1,4,20.0,4.6434576638909295,false,2.0,0.9326719284377298
20,0.75,12,9,1,4,20.0,4.6434576638909295,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,5.0933337242228145,false,4.0,0.408553252793098
20,0.75,12,9,1,16,0.0,5.0933337242228145,false,5.0,0.6746572731596643
20,0.75,12,9,1,16,0.0,5.0933337242228145,false,2.0,0.9829334163959743
20,0.75,12,9,1,16,0.0,5.0933337242228145,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,5.0933337242228145,false,4.0,0.3886250009801382
20,0.75,12,9,1,1,0.0,5.0933337242228145,false,5.0,0.42191502970752887
20,0.75,12,9,1,1,0.0,5.0933337242228145,false,2.0,0.3959481080636463
20,0.75,12,9,1,1,0.0,5.0933337242228145,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,5.0933337242228145,false,4.0,0.35002838043592294
20,0.75,12,9,1,4,0.0,5.0933337242228145,false,5.0,0.5046338355596292
20,0.75,12,9,1,4,0.0,5.0933337242228145,false,2.0,0.7432384865400046
20,0.75,12,9,1,4,0.0,5.0933337242228145,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,5.0933337242228145,false,4.0,0.480348294435604
20,0.75,12,9,1,16,1.0,5.0933337242228145,false,5.0,0.7355637916851798
20,0.75,12,9,1,16,1.0,5.0933337242228145,false,2.0,0.9908742558675833
20,0.75,12,9,1,16,1.0,5.0933337242228145,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,5.0933337242228145,false,4.0,0.4448351744941876
20,0.75,12,9,1,1,1.0,5.0933337242228145,false,5.0,0.42222880803062424
20,0.75,12,9,1,1,1.0,5.0933337242228145,false,2.0,0.44983405300633145
20,0.75,12,9,1,1,1.0,5.0933337242228145,false,0.0,1.0
20,0.75,12,9,1,4,1.0,5.0933337242228145,false,4.0,0.41977972757653215
20,0.75,12,9,1,4,1.0,5.0933337242228145,false,5.0,0.5487857500200917
20,0.75,12,9,1,4,1.0,5.0933337242228145,false,2.0,0.8470424744389811
20,0.75,12,9,1,4,1.0,5.0933337242228145,false,0.0,1.0
20,0.75,12,9,1,16,20.0,5.0933337242228145,false,4.0,0.8965971218785611
20,0.75,12,9,1,16,20.0,5.0933337242228145,false,5.0,0.8734741451433219
20,0.75,12,9,1,16,20.0,5.0933337242228145,false,2.0,0.981956391168009
20,0.75,12,9,1,16,20.0,5.0933337242228145,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,5.0933337242228145,false,4.0,0.8552284421724461
20,0.75,12,9,1,1,20.0,5.0933337242228145,false,5.0,0.818880457799565
20,0.75,12,9,1,1,20.0,5.0933337242228145,false,2.0,0.9120911510336142
20,0.75,12,9,1,1,20.0,5.0933337242228145,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,5.0933337242228145,false,4.0,0.8680482079765706
20,0.75,12,9,1,4,20.0,5.0933337242228145,false,5.0,0.8335319833768492
20,0.75,12,9,1,4,20.0,5.0933337242228145,false,2.0,0.9324776088751975
20,0.75,12,9,1,4,20.0,5.0933337242228145,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,5.586795509742542,false,4.0,0.3891136294940706
20,0.75,12,9,1,16,0.0,5.586795509742542,false,5.0,0.6524176859544295
20,0.75,12,9,1,16,0.0,5.586795509742542,false,2.0,0.9800131569356074
20,0.75,12,9,1,16,0.0,5.586795509742542,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,5.586795509742542,false,4.0,0.3698048785785083
20,0.75,12,9,1,1,0.0,5.586795509742542,false,5.0,0.402687662978474
20,0.75,12,9,1,1,0.0,5.586795509742542,false,2.0,0.37826111051332084
20,0.75,12,9,1,1,0.0,5.586795509742542,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,5.586795509742542,false,4.0,0.3265965505836695
20,0.75,12,9,1,4,0.0,5.586795509742542,false,5.0,0.4826669996177023
20,0.75,12,9,1,4,0.0,5.586795509742542,false,2.0,0.7135838732949094
20,0.75,12,9,1,4,0.0,5.586795509742542,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,5.586795509742542,false,4.0,0.4673640135949787
20,0.75,12,9,1,16,1.0,5.586795509742542,false,5.0,0.7232219215688448
20,0.75,12,9,1,16,1.0,5.586795509742542,false,2.0,0.990019557237875
20,0.75,12,9,1,16,1.0,5.586795509742542,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,5.586795509742542,false,4.0,0.43098772526447693
20,0.75,12,9,1,1,1.0,5.586795509742542,false,5.0,0.4080708086494356
20,0.75,12,9,1,1,1.0,5.586795509742542,false,2.0,0.4389785167288103
20,0.75,12,9,1,1,1.0,5.586795509742542,false,0.0,1.0
20,0.75,12,9,1,4,1.0,5.586795509742542,false,4.0,0.40458192095245316
20,0.75,12,9,1,4,1.0,5.586795509742542,false,5.0,0.5383177219297451
20,0.75,12,9,1,4,1.0,5.586795509742542,false,2.0,0.8367270266514616
20,0.75,12,9,1,4,1.0,5.586795509742542,false,0.0,1.0
20,0.75,12,9,1,16,20.0,5.586795509742542,false,4.0,0.8965490896763325
20,0.75,12,9,1,16,20.0,5.586795509742542,false,5.0,0.8722782933685165
20,0.75,12,9,1,16,20.0,5.586795509742542,false,2.0,0.9820152752399945
20,0.75,12,9,1,16,20.0,5.586795509742542,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,5.586795509742542,false,4.0,0.8540852025777527
20,0.75,12,9,1,1,20.0,5.586795509742542,false,5.0,0.8179583451264245
20,0.75,12,9,1,1,20.0,5.586795509742542,false,2.0,0.9118825571414426
20,0.75,12,9,1,1,20.0,5.586795509742542,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,5.586795509742542,false,4.0,0.8671991004376024
20,0.75,12,9,1,4,20.0,5.586795509742542,false,5.0,0.8319680306462014
20,0.75,12,9,1,4,20.0,5.586795509742542,false,2.0,0.9326674852864274
20,0.75,12,9,1,4,20.0,5.586795509742542,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,6.128065773353991,false,4.0,0.3723320379366196
20,0.75,12,9,1,16,0.0,6.128065773353991,false,5.0,0.6364083326440422
20,0.75,12,9,1,16,0.0,6.128065773353991,false,2.0,0.9764857862266969
20,0.75,12,9,1,16,0.0,6.128065773353991,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,6.128065773353991,false,4.0,0.3515602687318464
20,0.75,12,9,1,1,0.0,6.128065773353991,false,5.0,0.38118964008694917
20,0.75,12,9,1,1,0.0,6.128065773353991,false,2.0,0.3618067938686453
20,0.75,12,9,1,1,0.0,6.128065773353991,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,6.128065773353991,false,4.0,0.306746956611162
20,0.75,12,9,1,4,0.0,6.128065773353991,false,5.0,0.46133832858966706
20,0.75,12,9,1,4,0.0,6.128065773353991,false,2.0,0.6819894279693858
20,0.75,12,9,1,4,0.0,6.128065773353991,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,6.128065773353991,false,4.0,0.4562206907404515
20,0.75,12,9,1,16,1.0,6.128065773353991,false,5.0,0.7190244870461185
20,0.75,12,9,1,16,1.0,6.128065773353991,false,2.0,0.9890876450124165
20,0.75,12,9,1,16,1.0,6.128065773353991,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,6.128065773353991,false,4.0,0.41747137111279786
20,0.75,12,9,1,1,1.0,6.128065773353991,false,5.0,0.39412600338737075
20,0.75,12,9,1,1,1.0,6.128065773353991,false,2.0,0.42883436272155695
20,0.75,12,9,1,1,1.0,6.128065773353991,false,0.0,1.0
20,0.75,12,9,1,4,1.0,6.128065773353991,false,4.0,0.3912251858495441
20,0.75,12,9,1,4,1.0,6.128065773353991,false,5.0,0.5283643147511576
20,0.75,12,9,1,4,1.0,6.128065773353991,false,2.0,0.8266077234456598
20,0.75,12,9,1,4,1.0,6.128065773353991,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,6.128065773353991,false,4.0,0.897363619801149
20,0.75,12,9,1,16,20.0,6.128065773353991,false,5.0,0.8715583427296646
20,0.75,12,9,1,16,20.0,6.128065773353991,false,2.0,0.9822272242366789
20,0.75,12,9,1,16,20.0,6.128065773353991,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,6.128065773353991,false,4.0,0.8537087894428071
20,0.75,12,9,1,1,20.0,6.128065773353991,false,5.0,0.8170456328732191
20,0.75,12,9,1,1,20.0,6.128065773353991,false,2.0,0.9115730564977276
20,0.75,12,9,1,1,20.0,6.128065773353991,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,6.128065773353991,false,4.0,0.8671787956272456
20,0.75,12,9,1,4,20.0,6.128065773353991,false,5.0,0.8313763176863678
20,0.75,12,9,1,4,20.0,6.128065773353991,false,2.0,0.9324595222972605
20,0.75,12,9,1,4,20.0,6.128065773353991,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,6.72177638452409,false,4.0,0.35443541033134646
20,0.75,12,9,1,16,0.0,6.72177638452409,false,5.0,0.6252866317486448
20,0.75,12,9,1,16,0.0,6.72177638452409,false,2.0,0.9723078387525207
20,0.75,12,9,1,16,0.0,6.72177638452409,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,6.72177638452409,false,4.0,0.33467917949488246
20,0.75,12,9,1,1,0.0,6.72177638452409,false,5.0,0.36300148527689335
20,0.75,12,9,1,1,0.0,6.72177638452409,false,2.0,0.3449686881724122
20,0.75,12,9,1,1,0.0,6.72177638452409,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,6.72177638452409,false,4.0,0.2891287564621319
20,0.75,12,9,1,4,0.0,6.72177638452409,false,5.0,0.4423333052446875
20,0.75,12,9,1,4,0.0,6.72177638452409,false,2.0,0.6499206354184182
20,0.75,12,9,1,4,0.0,6.72177638452409,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,6.72177638452409,false,4.0,0.4456160933615818
20,0.75,12,9,1,16,1.0,6.72177638452409,false,5.0,0.7203824671761522
20,0.75,12,9,1,16,1.0,6.72177638452409,false,2.0,0.9880594837031205
20,0.75,12,9,1,16,1.0,6.72177638452409,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,6.72177638452409,false,4.0,0.4039829131630295
20,0.75,12,9,1,1,1.0,6.72177638452409,false,5.0,0.38052624417232034
20,0.75,12,9,1,1,1.0,6.72177638452409,false,2.0,0.41730674581234317
20,0.75,12,9,1,1,1.0,6.72177638452409,false,0.0,1.0
20,0.75,12,9,1,4,1.0,6.72177638452409,false,4.0,0.3789427000018536
20,0.75,12,9,1,4,1.0,6.72177638452409,false,5.0,0.518850729579102
20,0.75,12,9,1,4,1.0,6.72177638452409,false,2.0,0.8166842288504806
20,0.75,12,9,1,4,1.0,6.72177638452409,false,0.0,1.0
20,0.75,12,9,1,16,20.0,6.72177638452409,false,4.0,0.8972428226450012
20,0.75,12,9,1,16,20.0,6.72177638452409,false,5.0,0.8713841440309985
20,0.75,12,9,1,16,20.0,6.72177638452409,false,2.0,0.9821508460250075
20,0.75,12,9,1,16,20.0,6.72177638452409,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,6.72177638452409,false,4.0,0.853085455384242
20,0.75,12,9,1,1,20.0,6.72177638452409,false,5.0,0.816211686356646
20,0.75,12,9,1,1,20.0,6.72177638452409,false,2.0,0.9106651399578272
20,0.75,12,9,1,1,20.0,6.72177638452409,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,6.72177638452409,false,4.0,0.8672612189989237
20,0.75,12,9,1,4,20.0,6.72177638452409,false,5.0,0.8308599460929983
20,0.75,12,9,1,4,20.0,6.72177638452409,false,2.0,0.9317671662062647
20,0.75,12,9,1,4,20.0,6.72177638452409,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,7.373007966070956,false,4.0,0.33255361242501963
20,0.75,12,9,1,16,0.0,7.373007966070956,false,5.0,0.6130358557413703
20,0.75,12,9,1,16,0.0,7.373007966070956,false,2.0,0.9673281232492156
20,0.75,12,9,1,16,0.0,7.373007966070956,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,7.373007966070956,false,4.0,0.3174909369695637
20,0.75,12,9,1,1,0.0,7.373007966070956,false,5.0,0.34299733472709
20,0.75,12,9,1,1,0.0,7.373007966070956,false,2.0,0.32770797304017363
20,0.75,12,9,1,1,0.0,7.373007966070956,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,7.373007966070956,false,4.0,0.2712935062163425
20,0.75,12,9,1,4,0.0,7.373007966070956,false,5.0,0.42203226522607856
20,0.75,12,9,1,4,0.0,7.373007966070956,false,2.0,0.6201015401718336
20,0.75,12,9,1,4,0.0,7.373007966070956,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,7.373007966070956,false,4.0,0.4344804290233117
20,0.75,12,9,1,16,1.0,7.373007966070956,false,5.0,0.7189131891182114
20,0.75,12,9,1,16,1.0,7.373007966070956,false,2.0,0.9869387719434822
20,0.75,12,9,1,16,1.0,7.373007966070956,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,7.373007966070956,false,4.0,0.39092180412920385
20,0.75,12,9,1,1,1.0,7.373007966070956,false,5.0,0.3678734678656943
20,0.75,12,9,1,1,1.0,7.373007966070956,false,2.0,0.4050356597029029
20,0.75,12,9,1,1,1.0,7.373007966070956,false,0.0,1.0
20,0.75,12,9,1,4,1.0,7.373007966070956,false,4.0,0.3674638450111039
20,0.75,12,9,1,4,1.0,7.373007966070956,false,5.0,0.5104488669029604
20,0.75,12,9,1,4,1.0,7.373007966070956,false,2.0,0.807276134280332
20,0.75,12,9,1,4,1.0,7.373007966070956,false,0.0,1.0
20,0.75,12,9,1,16,20.0,7.373007966070956,false,4.0,0.8956551893756576
20,0.75,12,9,1,16,20.0,7.373007966070956,false,5.0,0.870603420375802
20,0.75,12,9,1,16,20.0,7.373007966070956,false,2.0,0.981871786671735
20,0.75,12,9,1,16,20.0,7.373007966070956,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,7.373007966070956,false,4.0,0.8521318401605278
20,0.75,12,9,1,1,20.0,7.373007966070956,false,5.0,0.8153348467328857
20,0.75,12,9,1,1,20.0,7.373007966070956,false,2.0,0.9094067121398962
20,0.75,12,9,1,1,20.0,7.373007966070956,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,7.373007966070956,false,4.0,0.8663262626700735
20,0.75,12,9,1,4,20.0,7.373007966070956,false,5.0,0.830565280449211
20,0.75,12,9,1,4,20.0,7.373007966070956,false,2.0,0.9304569153994218
20,0.75,12,9,1,4,20.0,7.373007966070956,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,8.087333371116687,false,4.0,0.3165708487944168
20,0.75,12,9,1,16,0.0,8.087333371116687,false,5.0,0.5977308605092574
20,0.75,12,9,1,16,0.0,8.087333371116687,false,2.0,0.9614312696388301
20,0.75,12,9,1,16,0.0,8.087333371116687,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,8.087333371116687,false,4.0,0.2995362996602754
20,0.75,12,9,1,1,0.0,8.087333371116687,false,5.0,0.3224381796905547
20,0.75,12,9,1,1,0.0,8.087333371116687,false,2.0,0.31298993243512613
20,0.75,12,9,1,1,0.0,8.087333371116687,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,8.087333371116687,false,4.0,0.25281035852613665
20,0.75,12,9,1,4,0.0,8.087333371116687,false,5.0,0.3986667663531083
20,0.75,12,9,1,4,0.0,8.087333371116687,false,2.0,0.5922580730698642
20,0.75,12,9,1,4,0.0,8.087333371116687,false,0.0,1.0000000000000009
20,0.75,12,9,1,16,1.0,8.087333371116687,false,4.0,0.4242541129499917
20,0.75,12,9,1,16,1.0,8.087333371116687,false,5.0,0.7094184708466872
20,0.75,12,9,1,16,1.0,8.087333371116687,false,2.0,0.9857148065386225
20,0.75,12,9,1,16,1.0,8.087333371116687,false,0.0,1.0
20,0.75,12,9,1,1,1.0,8.087333371116687,false,4.0,0.3786185788181971
20,0.75,12,9,1,1,1.0,8.087333371116687,false,5.0,0.35526810792088526
20,0.75,12,9,1,1,1.0,8.087333371116687,false,2.0,0.39375715162078967
20,0.75,12,9,1,1,1.0,8.087333371116687,false,0.0,1.0
20,0.75,12,9,1,4,1.0,8.087333371116687,false,4.0,0.35644439861924304
20,0.75,12,9,1,4,1.0,8.087333371116687,false,5.0,0.5018117093405852
20,0.75,12,9,1,4,1.0,8.087333371116687,false,2.0,0.7988591506701446
20,0.75,12,9,1,4,1.0,8.087333371116687,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,8.087333371116687,false,4.0,0.8941553919434706
20,0.75,12,9,1,16,20.0,8.087333371116687,false,5.0,0.869226742561993
20,0.75,12,9,1,16,20.0,8.087333371116687,false,2.0,0.9819020841936278
20,0.75,12,9,1,16,20.0,8.087333371116687,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,8.087333371116687,false,4.0,0.8511452940878506
20,0.75,12,9,1,1,20.0,8.087333371116687,false,5.0,0.8145687990121656
20,0.75,12,9,1,1,20.0,8.087333371116687,false,2.0,0.9086627974240683
20,0.75,12,9,1,1,20.0,8.087333371116687,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,8.087333371116687,false,4.0,0.8651104100008845
20,0.75,12,9,1,4,20.0,8.087333371116687,false,5.0,0.8286152642474839
20,0.75,12,9,1,4,20.0,8.087333371116687,false,2.0,0.9298106666185764
20,0.75,12,9,1,4,20.0,8.087333371116687,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,8.8708653722548,false,4.0,0.30380414133504985
20,0.75,12,9,1,16,0.0,8.8708653722548,false,5.0,0.5847646710471539
20,0.75,12,9,1,16,0.0,8.8708653722548,false,2.0,0.954433718382395
20,0.75,12,9,1,16,0.0,8.8708653722548,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,8.8708653722548,false,4.0,0.283741578559895
20,0.75,12,9,1,1,0.0,8.8708653722548,false,5.0,0.3073642293084145
20,0.75,12,9,1,1,0.0,8.8708653722548,false,2.0,0.2966338121229225
20,0.75,12,9,1,1,0.0,8.8708653722548,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,8.8708653722548,false,4.0,0.23519589421897222
20,0.75,12,9,1,4,0.0,8.8708653722548,false,5.0,0.37768952117767024
20,0.75,12,9,1,4,0.0,8.8708653722548,false,2.0,0.5676530535111691
20,0.75,12,9,1,4,0.0,8.8708653722548,false,0.0,1.0000000000000009
20,0.75,12,9,1,16,1.0,8.8708653722548,false,4.0,0.41551340637299966
20,0.75,12,9,1,16,1.0,8.8708653722548,false,5.0,0.6979819171483627
20,0.75,12,9,1,16,1.0,8.8708653722548,false,2.0,0.9843841547572467
20,0.75,12,9,1,16,1.0,8.8708653722548,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,8.8708653722548,false,4.0,0.3666821254598029
20,0.75,12,9,1,1,1.0,8.8708653722548,false,5.0,0.3433199260217373
20,0.75,12,9,1,1,1.0,8.8708653722548,false,2.0,0.3839197897947908
20,0.75,12,9,1,1,1.0,8.8708653722548,false,0.0,1.0
20,0.75,12,9,1,4,1.0,8.8708653722548,false,4.0,0.34607077049090473
20,0.75,12,9,1,4,1.0,8.8708653722548,false,5.0,0.4930719193133065
20,0.75,12,9,1,4,1.0,8.8708653722548,false,2.0,0.7914423322572571
20,0.75,12,9,1,4,1.0,8.8708653722548,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,8.8708653722548,false,4.0,0.8945675137893614
20,0.75,12,9,1,16,20.0,8.8708653722548,false,5.0,0.8685598536614525
20,0.75,12,9,1,16,20.0,8.8708653722548,false,2.0,0.9821189242824037
20,0.75,12,9,1,16,20.0,8.8708653722548,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,8.8708653722548,false,4.0,0.8509423437885163
20,0.75,12,9,1,1,20.0,8.8708653722548,false,5.0,0.814275716884224
20,0.75,12,9,1,1,20.0,8.8708653722548,false,2.0,0.9083251413938555
20,0.75,12,9,1,1,20.0,8.8708653722548,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,8.8708653722548,false,4.0,0.8642279052524747
20,0.75,12,9,1,4,20.0,8.8708653722548,false,5.0,0.8269228656234553
20,0.75,12,9,1,4,20.0,8.8708653722548,false,2.0,0.9292689087668221
20,0.75,12,9,1,4,20.0,8.8708653722548,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,9.73030897102781,false,4.0,0.29393412026057303
20,0.75,12,9,1,16,0.0,9.73030897102781,false,5.0,0.5730369066556664
20,0.75,12,9,1,16,0.0,9.73030897102781,false,2.0,0.946117377814338
20,0.75,12,9,1,16,0.0,9.73030897102781,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,9.73030897102781,false,4.0,0.26741464524237485
20,0.75,12,9,1,1,0.0,9.73030897102781,false,5.0,0.2874895007883105
20,0.75,12,9,1,1,0.0,9.73030897102781,false,2.0,0.2796914167603492
20,0.75,12,9,1,1,0.0,9.73030897102781,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,9.73030897102781,false,4.0,0.22137598447075363
20,0.75,12,9,1,4,0.0,9.73030897102781,false,5.0,0.36012917722265037
20,0.75,12,9,1,4,0.0,9.73030897102781,false,2.0,0.5481283414352405
20,0.75,12,9,1,4,0.0,9.73030897102781,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,9.73030897102781,false,4.0,0.408282233347319
20,0.75,12,9,1,16,1.0,9.73030897102781,false,5.0,0.694296115931484
20,0.75,12,9,1,16,1.0,9.73030897102781,false,2.0,0.9829431424142637
20,0.75,12,9,1,16,1.0,9.73030897102781,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,9.73030897102781,false,4.0,0.35593689157366104
20,0.75,12,9,1,1,1.0,9.73030897102781,false,5.0,0.332185756537322
20,0.75,12,9,1,1,1.0,9.73030897102781,false,2.0,0.3741552013442407
20,0.75,12,9,1,1,1.0,9.73030897102781,false,0.0,1.0
20,0.75,12,9,1,4,1.0,9.73030897102781,false,4.0,0.3364768503417172
20,0.75,12,9,1,4,1.0,9.73030897102781,false,5.0,0.48455020441824387
20,0.75,12,9,1,4,1.0,9.73030897102781,false,2.0,0.7852345259840167
20,0.75,12,9,1,4,1.0,9.73030897102781,false,0.0,1.0
20,0.75,12,9,1,16,20.0,9.73030897102781,false,4.0,0.8948150134429436
20,0.75,12,9,1,16,20.0,9.73030897102781,false,5.0,0.868337562176109
20,0.75,12,9,1,16,20.0,9.73030897102781,false,2.0,0.982020033561127
20,0.75,12,9,1,16,20.0,9.73030897102781,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,9.73030897102781,false,4.0,0.8503181694217908
20,0.75,12,9,1,1,20.0,9.73030897102781,false,5.0,0.8139013220492285
20,0.75,12,9,1,1,20.0,9.73030897102781,false,2.0,0.9074269851453723
20,0.75,12,9,1,1,20.0,9.73030897102781,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,9.73030897102781,false,4.0,0.8642743669291052
20,0.75,12,9,1,4,20.0,9.73030897102781,false,5.0,0.826478157915355
20,0.75,12,9,1,4,20.0,9.73030897102781,false,2.0,0.928979683207711
20,0.75,12,9,1,4,20.0,9.73030897102781,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,10.673018775348496,false,4.0,0.2892496088173976
20,0.75,12,9,1,16,0.0,10.673018775348496,false,5.0,0.5558609545489976
20,0.75,12,9,1,16,0.0,10.673018775348496,false,2.0,0.9363711316257134
20,0.75,12,9,1,16,0.0,10.673018775348496,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,10.673018775348496,false,4.0,0.2511992302666867
20,0.75,12,9,1,1,0.0,10.673018775348496,false,5.0,0.266778871569257
20,0.75,12,9,1,1,0.0,10.673018775348496,false,2.0,0.2682880891328074
20,0.75,12,9,1,1,0.0,10.673018775348496,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,10.673018775348496,false,4.0,0.20882650056711585
20,0.75,12,9,1,4,0.0,10.673018775348496,false,5.0,0.3435184877993854
20,0.75,12,9,1,4,0.0,10.673018775348496,false,2.0,0.5340827966940299
20,0.75,12,9,1,4,0.0,10.673018775348496,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,10.673018775348496,false,4.0,0.4027071967631995
20,0.75,12,9,1,16,1.0,10.673018775348496,false,5.0,0.6944604566093169
20,0.75,12,9,1,16,1.0,10.673018775348496,false,2.0,0.9813786699906366
20,0.75,12,9,1,16,1.0,10.673018775348496,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,10.673018775348496,false,4.0,0.34519140231976153
20,0.75,12,9,1,1,1.0,10.673018775348496,false,5.0,0.3213658785049429
20,0.75,12,9,1,1,1.0,10.673018775348496,false,2.0,0.36429294116523947
20,0.75,12,9,1,1,1.0,10.673018775348496,false,0.0,1.0
20,0.75,12,9,1,4,1.0,10.673018775348496,false,4.0,0.3278493410695872
20,0.75,12,9,1,4,1.0,10.673018775348496,false,5.0,0.4766680562036634
20,0.75,12,9,1,4,1.0,10.673018775348496,false,2.0,0.7806053968463046
20,0.75,12,9,1,4,1.0,10.673018775348496,false,0.0,1.0
20,0.75,12,9,1,16,20.0,10.673018775348496,false,4.0,0.8937356685275223
20,0.75,12,9,1,16,20.0,10.673018775348496,false,5.0,0.8675883326132746
20,0.75,12,9,1,16,20.0,10.673018775348496,false,2.0,0.981589132124448
20,0.75,12,9,1,16,20.0,10.673018775348496,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,10.673018775348496,false,4.0,0.8507276338428373
20,0.75,12,9,1,1,20.0,10.673018775348496,false,5.0,0.8138304568231071
20,0.75,12,9,1,1,20.0,10.673018775348496,false,2.0,0.906860652996315
20,0.75,12,9,1,1,20.0,10.673018775348496,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,10.673018775348496,false,4.0,0.8643258859298921
20,0.75,12,9,1,4,20.0,10.673018775348496,false,5.0,0.8262633680349395
20,0.75,12,9,1,4,20.0,10.673018775348496,false,2.0,0.9286148314635557
20,0.75,12,9,1,4,20.0,10.673018775348496,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,11.707061935866644,false,4.0,0.28878399476505623
20,0.75,12,9,1,16,0.0,11.707061935866644,false,5.0,0.5426741340966555
20,0.75,12,9,1,16,0.0,11.707061935866644,false,2.0,0.9248568616441467
20,0.75,12,9,1,16,0.0,11.707061935866644,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,11.707061935866644,false,4.0,0.23708162575760347
20,0.75,12,9,1,1,0.0,11.707061935866644,false,5.0,0.25041014605503265
20,0.75,12,9,1,1,0.0,11.707061935866644,false,2.0,0.25624115769592815
20,0.75,12,9,1,1,0.0,11.707061935866644,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,11.707061935866644,false,4.0,0.1991271289993435
20,0.75,12,9,1,4,0.0,11.707061935866644,false,5.0,0.32584881980367636
20,0.75,12,9,1,4,0.0,11.707061935866644,false,2.0,0.5243701133934018
20,0.75,12,9,1,4,0.0,11.707061935866644,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,11.707061935866644,false,4.0,0.39858675205586214
20,0.75,12,9,1,16,1.0,11.707061935866644,false,5.0,0.6889024083037419
20,0.75,12,9,1,16,1.0,11.707061935866644,false,2.0,0.9797044442414996
20,0.75,12,9,1,16,1.0,11.707061935866644,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,11.707061935866644,false,4.0,0.3348736953503368
20,0.75,12,9,1,1,1.0,11.707061935866644,false,5.0,0.31113208368626516
20,0.75,12,9,1,1,1.0,11.707061935866644,false,2.0,0.355289170044844
20,0.75,12,9,1,1,1.0,11.707061935866644,false,0.0,1.0
20,0.75,12,9,1,4,1.0,11.707061935866644,false,4.0,0.32041075977141387
20,0.75,12,9,1,4,1.0,11.707061935866644,false,5.0,0.4693692031373937
20,0.75,12,9,1,4,1.0,11.707061935866644,false,2.0,0.7778076368906007
20,0.75,12,9,1,4,1.0,11.707061935866644,false,0.0,1.0
20,0.75,12,9,1,16,20.0,11.707061935866644,false,4.0,0.8938121705711072
20,0.75,12,9,1,16,20.0,11.707061935866644,false,5.0,0.8672128161723626
20,0.75,12,9,1,16,20.0,11.707061935866644,false,2.0,0.9810988508437314
20,0.75,12,9,1,16,20.0,11.707061935866644,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,11.707061935866644,false,4.0,0.8502617206052173
20,0.75,12,9,1,1,20.0,11.707061935866644,false,5.0,0.813768759506353
20,0.75,12,9,1,1,20.0,11.707061935866644,false,2.0,0.9067608417619119
20,0.75,12,9,1,1,20.0,11.707061935866644,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,11.707061935866644,false,4.0,0.8639330287539347
20,0.75,12,9,1,4,20.0,11.707061935866644,false,5.0,0.8251656145019425
20,0.75,12,9,1,4,20.0,11.707061935866644,false,2.0,0.9280505258508369
20,0.75,12,9,1,4,20.0,11.707061935866644,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,12.841287179853445,false,4.0,0.2874753070071026
20,0.75,12,9,1,16,0.0,12.841287179853445,false,5.0,0.5364754831775177
20,0.75,12,9,1,16,0.0,12.841287179853445,false,2.0,0.9114521756119742
20,0.75,12,9,1,16,0.0,12.841287179853445,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,12.841287179853445,false,4.0,0.2255236027143168
20,0.75,12,9,1,1,0.0,12.841287179853445,false,5.0,0.2311572607898239
20,0.75,12,9,1,1,0.0,12.841287179853445,false,2.0,0.23936977076124363
20,0.75,12,9,1,1,0.0,12.841287179853445,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,12.841287179853445,false,4.0,0.19563297025799786
20,0.75,12,9,1,4,0.0,12.841287179853445,false,5.0,0.3127098777241372
20,0.75,12,9,1,4,0.0,12.841287179853445,false,2.0,0.5172047457621717
20,0.75,12,9,1,4,0.0,12.841287179853445,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,12.841287179853445,false,4.0,0.39477083285019565
20,0.75,12,9,1,16,1.0,12.841287179853445,false,5.0,0.683974348942733
20,0.75,12,9,1,16,1.0,12.841287179853445,false,2.0,0.9779131013399504
20,0.75,12,9,1,16,1.0,12.841287179853445,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,12.841287179853445,false,4.0,0.3250642551226587
20,0.75,12,9,1,1,1.0,12.841287179853445,false,5.0,0.3017904568684214
20,0.75,12,9,1,1,1.0,12.841287179853445,false,2.0,0.34614873985164385
20,0.75,12,9,1,1,1.0,12.841287179853445,false,0.0,1.0
20,0.75,12,9,1,4,1.0,12.841287179853445,false,4.0,0.3141101615656037
20,0.75,12,9,1,4,1.0,12.841287179853445,false,5.0,0.4620244057045459
20,0.75,12,9,1,4,1.0,12.841287179853445,false,2.0,0.7767091760370042
20,0.75,12,9,1,4,1.0,12.841287179853445,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,12.841287179853445,false,4.0,0.8933984060784691
20,0.75,12,9,1,16,20.0,12.841287179853445,false,5.0,0.8665138067180211
20,0.75,12,9,1,16,20.0,12.841287179853445,false,2.0,0.9808297268606904
20,0.75,12,9,1,16,20.0,12.841287179853445,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,12.841287179853445,false,4.0,0.8498644454730403
20,0.75,12,9,1,1,20.0,12.841287179853445,false,5.0,0.8124454944473987
20,0.75,12,9,1,1,20.0,12.841287179853445,false,2.0,0.9062564198574978
20,0.75,12,9,1,1,20.0,12.841287179853445,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,12.841287179853445,false,4.0,0.8631820351271884
20,0.75,12,9,1,4,20.0,12.841287179853445,false,5.0,0.8238748676830195
20,0.75,12,9,1,4,20.0,12.841287179853445,false,2.0,0.9267039267125466
20,0.75,12,9,1,4,20.0,12.841287179853445,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,14.08540053335435,false,4.0,0.2834936735211905
20,0.75,12,9,1,16,0.0,14.08540053335435,false,5.0,0.5147306642266497
20,0.75,12,9,1,16,0.0,14.08540053335435,false,2.0,0.895854729240141
20,0.75,12,9,1,16,0.0,14.08540053335435,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,14.08540053335435,false,4.0,0.215337455023141
20,0.75,12,9,1,1,0.0,14.08540053335435,false,5.0,0.21585150337361989
20,0.75,12,9,1,1,0.0,14.08540053335435,false,2.0,0.22864540761960062
20,0.75,12,9,1,1,0.0,14.08540053335435,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,14.08540053335435,false,4.0,0.18925843983712223
20,0.75,12,9,1,4,0.0,14.08540053335435,false,5.0,0.2991732039010054
20,0.75,12,9,1,4,0.0,14.08540053335435,false,2.0,0.5080426573333057
20,0.75,12,9,1,4,0.0,14.08540053335435,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,14.08540053335435,false,4.0,0.3906568511612491
20,0.75,12,9,1,16,1.0,14.08540053335435,false,5.0,0.6850944379259912
20,0.75,12,9,1,16,1.0,14.08540053335435,false,2.0,0.9759840079387203
20,0.75,12,9,1,16,1.0,14.08540053335435,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,14.08540053335435,false,4.0,0.31530311047416243
20,0.75,12,9,1,1,1.0,14.08540053335435,false,5.0,0.2928415288585085
20,0.75,12,9,1,1,1.0,14.08540053335435,false,2.0,0.33704435663823323
20,0.75,12,9,1,1,1.0,14.08540053335435,false,0.0,1.0
20,0.75,12,9,1,4,1.0,14.08540053335435,false,4.0,0.3079008707762699
20,0.75,12,9,1,4,1.0,14.08540053335435,false,5.0,0.4551197290507961
20,0.75,12,9,1,4,1.0,14.08540053335435,false,2.0,0.7770370301999692
20,0.75,12,9,1,4,1.0,14.08540053335435,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,14.08540053335435,false,4.0,0.8924627567556586
20,0.75,12,9,1,16,20.0,14.08540053335435,false,5.0,0.8658980155862761
20,0.75,12,9,1,16,20.0,14.08540053335435,false,2.0,0.9804074145547818
20,0.75,12,9,1,16,20.0,14.08540053335435,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,14.08540053335435,false,4.0,0.8495294608596473
20,0.75,12,9,1,1,20.0,14.08540053335435,false,5.0,0.8119946265366829
20,0.75,12,9,1,1,20.0,14.08540053335435,false,2.0,0.9058419373114828
20,0.75,12,9,1,1,20.0,14.08540053335435,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,14.08540053335435,false,4.0,0.8628241122912397
20,0.75,12,9,1,4,20.0,14.08540053335435,false,5.0,0.8231665154744771
20,0.75,12,9,1,4,20.0,14.08540053335435,false,2.0,0.9262054088296074
20,0.75,12,9,1,4,20.0,14.08540053335435,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,15.450048379595799,false,4.0,0.27462410117618663
20,0.75,12,9,1,16,0.0,15.450048379595799,false,5.0,0.4967403139932069
20,0.75,12,9,1,16,0.0,15.450048379595799,false,2.0,0.8778505870300403
20,0.75,12,9,1,16,0.0,15.450048379595799,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,15.450048379595799,false,4.0,0.20390700553982585
20,0.75,12,9,1,1,0.0,15.450048379595799,false,5.0,0.2003740883575332
20,0.75,12,9,1,1,0.0,15.450048379595799,false,2.0,0.2125857999134028
20,0.75,12,9,1,1,0.0,15.450048379595799,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,15.450048379595799,false,4.0,0.17883799917554108
20,0.75,12,9,1,4,0.0,15.450048379595799,false,5.0,0.28725526207964525
20,0.75,12,9,1,4,0.0,15.450048379595799,false,2.0,0.4944963333256862
20,0.75,12,9,1,4,0.0,15.450048379595799,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,15.450048379595799,false,4.0,0.38620259975588067
20,0.75,12,9,1,16,1.0,15.450048379595799,false,5.0,0.6824454187103441
20,0.75,12,9,1,16,1.0,15.450048379595799,false,2.0,0.9739182438687717
20,0.75,12,9,1,16,1.0,15.450048379595799,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,15.450048379595799,false,4.0,0.30551152038806645
20,0.75,12,9,1,1,1.0,15.450048379595799,false,5.0,0.2841580719624563
20,0.75,12,9,1,1,1.0,15.450048379595799,false,2.0,0.32771986973399914
20,0.75,12,9,1,1,1.0,15.450048379595799,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,15.450048379595799,false,4.0,0.30201940562892243
20,0.75,12,9,1,4,1.0,15.450048379595799,false,5.0,0.4484786701699921
20,0.75,12,9,1,4,1.0,15.450048379595799,false,2.0,0.7785485381385716
20,0.75,12,9,1,4,1.0,15.450048379595799,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,15.450048379595799,false,4.0,0.8922419230803723
20,0.75,12,9,1,16,20.0,15.450048379595799,false,5.0,0.8653529826003525
20,0.75,12,9,1,16,20.0,15.450048379595799,false,2.0,0.9805433849562881
20,0.75,12,9,1,16,20.0,15.450048379595799,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,15.450048379595799,false,4.0,0.8488286629267772
20,0.75,12,9,1,1,20.0,15.450048379595799,false,5.0,0.8107352241066208
20,0.75,12,9,1,1,20.0,15.450048379595799,false,2.0,0.904727805526579
20,0.75,12,9,1,1,20.0,15.450048379595799,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,15.450048379595799,false,4.0,0.8624899377125247
20,0.75,12,9,1,4,20.0,15.450048379595799,false,5.0,0.823066072946792
20,0.75,12,9,1,4,20.0,15.450048379595799,false,2.0,0.9255623960473894
20,0.75,12,9,1,4,20.0,15.450048379595799,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,16.946908564410183,false,4.0,0.26731514283665564
20,0.75,12,9,1,16,0.0,16.946908564410183,false,5.0,0.4758324421072469
20,0.75,12,9,1,16,0.0,16.946908564410183,false,2.0,0.8572238697092102
20,0.75,12,9,1,16,0.0,16.946908564410183,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,16.946908564410183,false,4.0,0.19146210367740876
20,0.75,12,9,1,1,0.0,16.946908564410183,false,5.0,0.1856366771414922
20,0.75,12,9,1,1,0.0,16.946908564410183,false,2.0,0.20468573777241933
20,0.75,12,9,1,1,0.0,16.946908564410183,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,16.946908564410183,false,4.0,0.16864340084883875
20,0.75,12,9,1,4,0.0,16.946908564410183,false,5.0,0.27952593269323317
20,0.75,12,9,1,4,0.0,16.946908564410183,false,2.0,0.4770021563751882
20,0.75,12,9,1,4,0.0,16.946908564410183,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,16.946908564410183,false,4.0,0.38188849035380684
20,0.75,12,9,1,16,1.0,16.946908564410183,false,5.0,0.6820317915814775
20,0.75,12,9,1,16,1.0,16.946908564410183,false,2.0,0.9716799255593013
20,0.75,12,9,1,16,1.0,16.946908564410183,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,16.946908564410183,false,4.0,0.2962421055822829
20,0.75,12,9,1,1,1.0,16.946908564410183,false,5.0,0.2762850602482198
20,0.75,12,9,1,1,1.0,16.946908564410183,false,2.0,0.31907158747816206
20,0.75,12,9,1,1,1.0,16.946908564410183,false,0.0,1.0
20,0.75,12,9,1,4,1.0,16.946908564410183,false,4.0,0.29651778691166797
20,0.75,12,9,1,4,1.0,16.946908564410183,false,5.0,0.4431151369686125
20,0.75,12,9,1,4,1.0,16.946908564410183,false,2.0,0.7806334902496296
20,0.75,12,9,1,4,1.0,16.946908564410183,false,0.0,1.0
20,0.75,12,9,1,16,20.0,16.946908564410183,false,4.0,0.8915873896685991
20,0.75,12,9,1,16,20.0,16.946908564410183,false,5.0,0.865467643707085
20,0.75,12,9,1,16,20.0,16.946908564410183,false,2.0,0.9804442520494062
20,0.75,12,9,1,16,20.0,16.946908564410183,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,16.946908564410183,false,4.0,0.8482634965312027
20,0.75,12,9,1,1,20.0,16.946908564410183,false,5.0,0.8099299487540085
20,0.75,12,9,1,1,20.0,16.946908564410183,false,2.0,0.9044739606814377
20,0.75,12,9,1,1,20.0,16.946908564410183,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,16.946908564410183,false,4.0,0.8622045595820634
20,0.75,12,9,1,4,20.0,16.946908564410183,false,5.0,0.8220330086085282
20,0.75,12,9,1,4,20.0,16.946908564410183,false,2.0,0.9255425672419544
20,0.75,12,9,1,4,20.0,16.946908564410183,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,18.588790328305304,false,4.0,0.25655186186905604
20,0.75,12,9,1,16,0.0,18.588790328305304,false,5.0,0.4510546833859537
20,0.75,12,9,1,16,0.0,18.588790328305304,false,2.0,0.8338225252935647
20,0.75,12,9,1,16,0.0,18.588790328305304,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,18.588790328305304,false,4.0,0.18066174217607817
20,0.75,12,9,1,1,0.0,18.588790328305304,false,5.0,0.17194519383473245
20,0.75,12,9,1,1,0.0,18.588790328305304,false,2.0,0.19246536030058164
20,0.75,12,9,1,1,0.0,18.588790328305304,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,18.588790328305304,false,4.0,0.16377230431406303
20,0.75,12,9,1,4,0.0,18.588790328305304,false,5.0,0.26107271733083526
20,0.75,12,9,1,4,0.0,18.588790328305304,false,2.0,0.4603227103963218
20,0.75,12,9,1,4,0.0,18.588790328305304,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,18.588790328305304,false,4.0,0.37789262954777897
20,0.75,12,9,1,16,1.0,18.588790328305304,false,5.0,0.6824434777422257
20,0.75,12,9,1,16,1.0,18.588790328305304,false,2.0,0.9692682424258665
20,0.75,12,9,1,16,1.0,18.588790328305304,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,18.588790328305304,false,4.0,0.28736710234942586
20,0.75,12,9,1,1,1.0,18.588790328305304,false,5.0,0.2688334630733443
20,0.75,12,9,1,1,1.0,18.588790328305304,false,2.0,0.31052061493862937
20,0.75,12,9,1,1,1.0,18.588790328305304,false,0.0,1.0
20,0.75,12,9,1,4,1.0,18.588790328305304,false,4.0,0.2914179360811896
20,0.75,12,9,1,4,1.0,18.588790328305304,false,5.0,0.4370427020769387
20,0.75,12,9,1,4,1.0,18.588790328305304,false,2.0,0.7828878306712795
20,0.75,12,9,1,4,1.0,18.588790328305304,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,18.588790328305304,false,4.0,0.8913158664007182
20,0.75,12,9,1,16,20.0,18.588790328305304,false,5.0,0.8650090487196287
20,0.75,12,9,1,16,20.0,18.588790328305304,false,2.0,0.9801623422944177
20,0.75,12,9,1,16,20.0,18.588790328305304,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,18.588790328305304,false,4.0,0.8478068860639633
20,0.75,12,9,1,1,20.0,18.588790328305304,false,5.0,0.8096184186010923
20,0.75,12,9,1,1,20.0,18.588790328305304,false,2.0,0.9039185674007371
20,0.75,12,9,1,1,20.0,18.588790328305304,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,18.588790328305304,false,4.0,0.8613829655633164
20,0.75,12,9,1,4,20.0,18.588790328305304,false,5.0,0.8216721137313193
20,0.75,12,9,1,4,20.0,18.588790328305304,false,2.0,0.9251510400681734
20,0.75,12,9,1,4,20.0,18.588790328305304,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,20.389743920337427,false,4.0,0.25530366928131376
20,0.75,12,9,1,16,0.0,20.389743920337427,false,5.0,0.42638377145071144
20,0.75,12,9,1,16,0.0,20.389743920337427,false,2.0,0.8075457884839913
20,0.75,12,9,1,16,0.0,20.389743920337427,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,20.389743920337427,false,4.0,0.16871227449895804
20,0.75,12,9,1,1,0.0,20.389743920337427,false,5.0,0.15994920456461884
20,0.75,12,9,1,1,0.0,20.389743920337427,false,2.0,0.18236223447342004
20,0.75,12,9,1,1,0.0,20.389743920337427,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,20.389743920337427,false,4.0,0.15682100129475024
20,0.75,12,9,1,4,0.0,20.389743920337427,false,5.0,0.23863059289758387
20,0.75,12,9,1,4,0.0,20.389743920337427,false,2.0,0.4495418214298827
20,0.75,12,9,1,4,0.0,20.389743920337427,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,20.389743920337427,false,4.0,0.37450969989650695
20,0.75,12,9,1,16,1.0,20.389743920337427,false,5.0,0.6815476296987367
20,0.75,12,9,1,16,1.0,20.389743920337427,false,2.0,0.9666889428169069
20,0.75,12,9,1,16,1.0,20.389743920337427,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,20.389743920337427,false,4.0,0.27905495066033603
20,0.75,12,9,1,1,1.0,20.389743920337427,false,5.0,0.2619005028083749
20,0.75,12,9,1,1,1.0,20.389743920337427,false,2.0,0.3029060248002685
20,0.75,12,9,1,1,1.0,20.389743920337427,false,0.0,1.0
20,0.75,12,9,1,4,1.0,20.389743920337427,false,4.0,0.2861332863352902
20,0.75,12,9,1,4,1.0,20.389743920337427,false,5.0,0.4314470214330799
20,0.75,12,9,1,4,1.0,20.389743920337427,false,2.0,0.7842778058317613
20,0.75,12,9,1,4,1.0,20.389743920337427,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,20.389743920337427,false,4.0,0.8911274718185024
20,0.75,12,9,1,16,20.0,20.389743920337427,false,5.0,0.8655408346476695
20,0.75,12,9,1,16,20.0,20.389743920337427,false,2.0,0.9797112445750407
20,0.75,12,9,1,16,20.0,20.389743920337427,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,20.389743920337427,false,4.0,0.8478983011330666
20,0.75,12,9,1,1,20.0,20.389743920337427,false,5.0,0.8089691711666128
20,0.75,12,9,1,1,20.0,20.389743920337427,false,2.0,0.9044427636191457
20,0.75,12,9,1,1,20.0,20.389743920337427,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,20.389743920337427,false,4.0,0.8612456708769856
20,0.75,12,9,1,4,20.0,20.389743920337427,false,5.0,0.8207218391114279
20,0.75,12,9,1,4,20.0,20.389743920337427,false,2.0,0.9253058409493057
20,0.75,12,9,1,4,20.0,20.389743920337427,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,22.365180831798604,false,4.0,0.2498737816831341
20,0.75,12,9,1,16,0.0,22.365180831798604,false,5.0,0.40640684993676085
20,0.75,12,9,1,16,0.0,22.365180831798604,false,2.0,0.7786594446446619
20,0.75,12,9,1,16,0.0,22.365180831798604,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,22.365180831798604,false,4.0,0.1570991024788711
20,0.75,12,9,1,1,0.0,22.365180831798604,false,5.0,0.14876534502620065
20,0.75,12,9,1,1,0.0,22.365180831798604,false,2.0,0.16966752091956294
20,0.75,12,9,1,1,0.0,22.365180831798604,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,22.365180831798604,false,4.0,0.15110022559127734
20,0.75,12,9,1,4,0.0,22.365180831798604,false,5.0,0.21747095817576265
20,0.75,12,9,1,4,0.0,22.365180831798604,false,2.0,0.44706599719844564
20,0.75,12,9,1,4,0.0,22.365180831798604,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,22.365180831798604,false,4.0,0.371010171632143
20,0.75,12,9,1,16,1.0,22.365180831798604,false,5.0,0.679706863037022
20,0.75,12,9,1,16,1.0,22.365180831798604,false,2.0,0.9639383137270617
20,0.75,12,9,1,16,1.0,22.365180831798604,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,22.365180831798604,false,4.0,0.27139181930607326
20,0.75,12,9,1,1,1.0,22.365180831798604,false,5.0,0.25562272523432955
20,0.75,12,9,1,1,1.0,22.365180831798604,false,2.0,0.29485413888387196
20,0.75,12,9,1,1,1.0,22.365180831798604,false,0.0,1.0
20,0.75,12,9,1,4,1.0,22.365180831798604,false,4.0,0.28133181521462564
20,0.75,12,9,1,4,1.0,22.365180831798604,false,5.0,0.4256614539048795
20,0.75,12,9,1,4,1.0,22.365180831798604,false,2.0,0.7843671375822233
20,0.75,12,9,1,4,1.0,22.365180831798604,false,0.0,1.0
20,0.75,12,9,1,16,20.0,22.365180831798604,false,4.0,0.8904925217200146
20,0.75,12,9,1,16,20.0,22.365180831798604,false,5.0,0.8647533303095968
20,0.75,12,9,1,16,20.0,22.365180831798604,false,2.0,0.9794677319829498
20,0.75,12,9,1,16,20.0,22.365180831798604,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,22.365180831798604,false,4.0,0.8470086764288862
20,0.75,12,9,1,1,20.0,22.365180831798604,false,5.0,0.8088409202806425
20,0.75,12,9,1,1,20.0,22.365180831798604,false,2.0,0.9041547567406455
20,0.75,12,9,1,1,20.0,22.365180831798604,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,22.365180831798604,false,4.0,0.8609967951906644
20,0.75,12,9,1,4,20.0,22.365180831798604,false,5.0,0.8208624700915768
20,0.75,12,9,1,4,20.0,22.365180831798604,false,2.0,0.9251036030154417
20,0.75,12,9,1,4,20.0,22.365180831798604,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,24.532005678606563,false,4.0,0.24165266988158537
20,0.75,12,9,1,16,0.0,24.532005678606563,false,5.0,0.3862114452832435
20,0.75,12,9,1,16,0.0,24.532005678606563,false,2.0,0.7474296829128114
20,0.75,12,9,1,16,0.0,24.532005678606563,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,24.532005678606563,false,4.0,0.14973322988126378
20,0.75,12,9,1,1,0.0,24.532005678606563,false,5.0,0.14863802883107083
20,0.75,12,9,1,1,0.0,24.532005678606563,false,2.0,0.16630444748093123
20,0.75,12,9,1,1,0.0,24.532005678606563,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,24.532005678606563,false,4.0,0.1539047670975646
20,0.75,12,9,1,4,0.0,24.532005678606563,false,5.0,0.1991232945522988
20,0.75,12,9,1,4,0.0,24.532005678606563,false,2.0,0.44567572626237884
20,0.75,12,9,1,4,0.0,24.532005678606563,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,24.532005678606563,false,4.0,0.36769839036022905
20,0.75,12,9,1,16,1.0,24.532005678606563,false,5.0,0.6798744826805749
20,0.75,12,9,1,16,1.0,24.532005678606563,false,2.0,0.9610555656531645
20,0.75,12,9,1,16,1.0,24.532005678606563,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,24.532005678606563,false,4.0,0.2638622603449842
20,0.75,12,9,1,1,1.0,24.532005678606563,false,5.0,0.24962776033751913
20,0.75,12,9,1,1,1.0,24.532005678606563,false,2.0,0.28753050031492877
20,0.75,12,9,1,1,1.0,24.532005678606563,false,0.0,1.0
20,0.75,12,9,1,4,1.0,24.532005678606563,false,4.0,0.27668532717777927
20,0.75,12,9,1,4,1.0,24.532005678606563,false,5.0,0.42131477129055495
20,0.75,12,9,1,4,1.0,24.532005678606563,false,2.0,0.7833480954911681
20,0.75,12,9,1,4,1.0,24.532005678606563,false,0.0,1.0
20,0.75,12,9,1,16,20.0,24.532005678606563,false,4.0,0.8900688987210593
20,0.75,12,9,1,16,20.0,24.532005678606563,false,5.0,0.8650647688331432
20,0.75,12,9,1,16,20.0,24.532005678606563,false,2.0,0.9795373826940893
20,0.75,12,9,1,16,20.0,24.532005678606563,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,24.532005678606563,false,4.0,0.8471131374900688
20,0.75,12,9,1,1,20.0,24.532005678606563,false,5.0,0.8083776940103069
20,0.75,12,9,1,1,20.0,24.532005678606563,false,2.0,0.9051491884881547
20,0.75,12,9,1,1,20.0,24.532005678606563,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,24.532005678606563,false,4.0,0.8604905587976811
20,0.75,12,9,1,4,20.0,24.532005678606563,false,5.0,0.8202996374956161
20,0.75,12,9,1,4,20.0,24.532005678606563,false,2.0,0.9250995739893445
20,0.75,12,9,1,4,20.0,24.532005678606563,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,26.90876086096849,false,4.0,0.22807807154310636
20,0.75,12,9,1,16,0.0,26.90876086096849,false,5.0,0.36209481852571307
20,0.75,12,9,1,16,0.0,26.90876086096849,false,2.0,0.7145557153249059
20,0.75,12,9,1,16,0.0,26.90876086096849,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,26.90876086096849,false,4.0,0.14509666359891535
20,0.75,12,9,1,1,0.0,26.90876086096849,false,5.0,0.14858347441468264
20,0.75,12,9,1,1,0.0,26.90876086096849,false,2.0,0.15991651719565433
20,0.75,12,9,1,1,0.0,26.90876086096849,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,26.90876086096849,false,4.0,0.15045683325608855
20,0.75,12,9,1,4,0.0,26.90876086096849,false,5.0,0.18664587152415507
20,0.75,12,9,1,4,0.0,26.90876086096849,false,2.0,0.4353528470562844
20,0.75,12,9,1,4,0.0,26.90876086096849,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,26.90876086096849,false,4.0,0.3647090988707019
20,0.75,12,9,1,16,1.0,26.90876086096849,false,5.0,0.6762854005984593
20,0.75,12,9,1,16,1.0,26.90876086096849,false,2.0,0.958037787612135
20,0.75,12,9,1,16,1.0,26.90876086096849,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,26.90876086096849,false,4.0,0.2568032158943546
20,0.75,12,9,1,1,1.0,26.90876086096849,false,5.0,0.24375387133461116
20,0.75,12,9,1,1,1.0,26.90876086096849,false,2.0,0.2804110390681059
20,0.75,12,9,1,1,1.0,26.90876086096849,false,0.0,1.0
20,0.75,12,9,1,4,1.0,26.90876086096849,false,4.0,0.2724686399520971
20,0.75,12,9,1,4,1.0,26.90876086096849,false,5.0,0.41756387917290794
20,0.75,12,9,1,4,1.0,26.90876086096849,false,2.0,0.7816231315839484
20,0.75,12,9,1,4,1.0,26.90876086096849,false,0.0,1.0
20,0.75,12,9,1,16,20.0,26.90876086096849,false,4.0,0.8900803696167817
20,0.75,12,9,1,16,20.0,26.90876086096849,false,5.0,0.8659902793756927
20,0.75,12,9,1,16,20.0,26.90876086096849,false,2.0,0.9792805768821322
20,0.75,12,9,1,16,20.0,26.90876086096849,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,26.90876086096849,false,4.0,0.8475902206625463
20,0.75,12,9,1,1,20.0,26.90876086096849,false,5.0,0.8078661156092359
20,0.75,12,9,1,1,20.0,26.90876086096849,false,2.0,0.9057201862415184
20,0.75,12,9,1,1,20.0,26.90876086096849,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,26.90876086096849,false,4.0,0.8605977792284527
20,0.75,12,9,1,4,20.0,26.90876086096849,false,5.0,0.8196620190754672
20,0.75,12,9,1,4,20.0,26.90876086096849,false,2.0,0.9256769697047753
20,0.75,12,9,1,4,20.0,26.90876086096849,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,29.51578523822998,false,4.0,0.21627423309619193
20,0.75,12,9,1,16,0.0,29.51578523822998,false,5.0,0.34208802378816167
20,0.75,12,9,1,16,0.0,29.51578523822998,false,2.0,0.6810123773045818
20,0.75,12,9,1,16,0.0,29.51578523822998,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,29.51578523822998,false,4.0,0.14117194499554753
20,0.75,12,9,1,1,0.0,29.51578523822998,false,5.0,0.1464491605764443
20,0.75,12,9,1,1,0.0,29.51578523822998,false,2.0,0.15181288221799627
20,0.75,12,9,1,1,0.0,29.51578523822998,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,29.51578523822998,false,4.0,0.14277006893804967
20,0.75,12,9,1,4,0.0,29.51578523822998,false,5.0,0.17800106573636082
20,0.75,12,9,1,4,0.0,29.51578523822998,false,2.0,0.41512494385080717
20,0.75,12,9,1,4,0.0,29.51578523822998,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,29.51578523822998,false,4.0,0.36138223665187574
20,0.75,12,9,1,16,1.0,29.51578523822998,false,5.0,0.6712827891407881
20,0.75,12,9,1,16,1.0,29.51578523822998,false,2.0,0.954929295738108
20,0.75,12,9,1,16,1.0,29.51578523822998,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,29.51578523822998,false,4.0,0.2501990380614199
20,0.75,12,9,1,1,1.0,29.51578523822998,false,5.0,0.23844228669776957
20,0.75,12,9,1,1,1.0,29.51578523822998,false,2.0,0.27359374985764695
20,0.75,12,9,1,1,1.0,29.51578523822998,false,0.0,1.0
20,0.75,12,9,1,4,1.0,29.51578523822998,false,4.0,0.2682719830898966
20,0.75,12,9,1,4,1.0,29.51578523822998,false,5.0,0.4137400598287636
20,0.75,12,9,1,4,1.0,29.51578523822998,false,2.0,0.779806525183409
20,0.75,12,9,1,4,1.0,29.51578523822998,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,29.51578523822998,false,4.0,0.8905762138674332
20,0.75,12,9,1,16,20.0,29.51578523822998,false,5.0,0.8654328905013096
20,0.75,12,9,1,16,20.0,29.51578523822998,false,2.0,0.9788846272463502
20,0.75,12,9,1,16,20.0,29.51578523822998,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,29.51578523822998,false,4.0,0.8477383321105734
20,0.75,12,9,1,1,20.0,29.51578523822998,false,5.0,0.8080893197482363
20,0.75,12,9,1,1,20.0,29.51578523822998,false,2.0,0.9053979386091127
20,0.75,12,9,1,1,20.0,29.51578523822998,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,29.51578523822998,false,4.0,0.8607061634177607
20,0.75,12,9,1,4,20.0,29.51578523822998,false,5.0,0.8207241275124758
20,0.75,12,9,1,4,20.0,29.51578523822998,false,2.0,0.9256999273007142
20,0.75,12,9,1,4,20.0,29.51578523822998,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,32.37538817675455,false,4.0,0.2169398868828286
20,0.75,12,9,1,16,0.0,32.37538817675455,false,5.0,0.3207264665061137
20,0.75,12,9,1,16,0.0,32.37538817675455,false,2.0,0.6479847563314922
20,0.75,12,9,1,16,0.0,32.37538817675455,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,32.37538817675455,false,4.0,0.13340591083855677
20,0.75,12,9,1,1,0.0,32.37538817675455,false,5.0,0.14308392013306967
20,0.75,12,9,1,1,0.0,32.37538817675455,false,2.0,0.1439844099549108
20,0.75,12,9,1,1,0.0,32.37538817675455,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,32.37538817675455,false,4.0,0.1373864331625965
20,0.75,12,9,1,4,0.0,32.37538817675455,false,5.0,0.17248879803768466
20,0.75,12,9,1,4,0.0,32.37538817675455,false,2.0,0.40410781714705973
20,0.75,12,9,1,4,0.0,32.37538817675455,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,32.37538817675455,false,4.0,0.35827026147513835
20,0.75,12,9,1,16,1.0,32.37538817675455,false,5.0,0.6675202607390538
20,0.75,12,9,1,16,1.0,32.37538817675455,false,2.0,0.951801415084639
20,0.75,12,9,1,16,1.0,32.37538817675455,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,32.37538817675455,false,4.0,0.24397017512983107
20,0.75,12,9,1,1,1.0,32.37538817675455,false,5.0,0.2332764451668457
20,0.75,12,9,1,1,1.0,32.37538817675455,false,2.0,0.2668949487705518
20,0.75,12,9,1,1,1.0,32.37538817675455,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,32.37538817675455,false,4.0,0.26486458230955656
20,0.75,12,9,1,4,1.0,32.37538817675455,false,5.0,0.41195638352037245
20,0.75,12,9,1,4,1.0,32.37538817675455,false,2.0,0.7781101914379291
20,0.75,12,9,1,4,1.0,32.37538817675455,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,32.37538817675455,false,4.0,0.8904182777266013
20,0.75,12,9,1,16,20.0,32.37538817675455,false,5.0,0.8640019777108506
20,0.75,12,9,1,16,20.0,32.37538817675455,false,2.0,0.9790861114990796
20,0.75,12,9,1,16,20.0,32.37538817675455,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,32.37538817675455,false,4.0,0.8473379509810036
20,0.75,12,9,1,1,20.0,32.37538817675455,false,5.0,0.8085354914616345
20,0.75,12,9,1,1,20.0,32.37538817675455,false,2.0,0.905535784154984
20,0.75,12,9,1,1,20.0,32.37538817675455,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,32.37538817675455,false,4.0,0.8609254644055239
20,0.75,12,9,1,4,20.0,32.37538817675455,false,5.0,0.8208992935817417
20,0.75,12,9,1,4,20.0,32.37538817675455,false,2.0,0.9259146209304319
20,0.75,12,9,1,4,20.0,32.37538817675455,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,35.51204046023187,false,4.0,0.21267128861724252
20,0.75,12,9,1,16,0.0,35.51204046023187,false,5.0,0.30135782286383084
20,0.75,12,9,1,16,0.0,35.51204046023187,false,2.0,0.617132601647183
20,0.75,12,9,1,16,0.0,35.51204046023187,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,35.51204046023187,false,4.0,0.1256517366563725
20,0.75,12,9,1,1,0.0,35.51204046023187,false,5.0,0.13668215331660777
20,0.75,12,9,1,1,0.0,35.51204046023187,false,2.0,0.14210805308215257
20,0.75,12,9,1,1,0.0,35.51204046023187,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,35.51204046023187,false,4.0,0.13356995455804743
20,0.75,12,9,1,4,0.0,35.51204046023187,false,5.0,0.15956768130047375
20,0.75,12,9,1,4,0.0,35.51204046023187,false,2.0,0.4130502619731162
20,0.75,12,9,1,4,0.0,35.51204046023187,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,35.51204046023187,false,4.0,0.3557144721072489
20,0.75,12,9,1,16,1.0,35.51204046023187,false,5.0,0.6654344276271882
20,0.75,12,9,1,16,1.0,35.51204046023187,false,2.0,0.9488536387316041
20,0.75,12,9,1,16,1.0,35.51204046023187,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,35.51204046023187,false,4.0,0.23776692419106085
20,0.75,12,9,1,1,1.0,35.51204046023187,false,5.0,0.22867057326035678
20,0.75,12,9,1,1,1.0,35.51204046023187,false,2.0,0.26057824477697555
20,0.75,12,9,1,1,1.0,35.51204046023187,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,35.51204046023187,false,4.0,0.2615391625813402
20,0.75,12,9,1,4,1.0,35.51204046023187,false,5.0,0.40791290208549874
20,0.75,12,9,1,4,1.0,35.51204046023187,false,2.0,0.7776782279608055
20,0.75,12,9,1,4,1.0,35.51204046023187,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,35.51204046023187,false,4.0,0.8904022854224961
20,0.75,12,9,1,16,20.0,35.51204046023187,false,5.0,0.863879106164498
20,0.75,12,9,1,16,20.0,35.51204046023187,false,2.0,0.9789280678486193
20,0.75,12,9,1,16,20.0,35.51204046023187,false,0.0,1.0
20,0.75,12,9,1,1,20.0,35.51204046023187,false,4.0,0.8470292645882342
20,0.75,12,9,1,1,20.0,35.51204046023187,false,5.0,0.8095318948653348
20,0.75,12,9,1,1,20.0,35.51204046023187,false,2.0,0.9048326705470456
20,0.75,12,9,1,1,20.0,35.51204046023187,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,35.51204046023187,false,4.0,0.8609140920729499
20,0.75,12,9,1,4,20.0,35.51204046023187,false,5.0,0.8205327280078495
20,0.75,12,9,1,4,20.0,35.51204046023187,false,2.0,0.9257606568122247
20,0.75,12,9,1,4,20.0,35.51204046023187,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,38.952583696112,false,4.0,0.2165275542451463
20,0.75,12,9,1,16,0.0,38.952583696112,false,5.0,0.2896935579153895
20,0.75,12,9,1,16,0.0,38.952583696112,false,2.0,0.5899658290997225
20,0.75,12,9,1,16,0.0,38.952583696112,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,38.952583696112,false,4.0,0.11824768440339502
20,0.75,12,9,1,1,0.0,38.952583696112,false,5.0,0.13286459803090236
20,0.75,12,9,1,1,0.0,38.952583696112,false,2.0,0.13540660793792816
20,0.75,12,9,1,1,0.0,38.952583696112,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,38.952583696112,false,4.0,0.13558589434992457
20,0.75,12,9,1,4,0.0,38.952583696112,false,5.0,0.14215341227606687
20,0.75,12,9,1,4,0.0,38.952583696112,false,2.0,0.42382347792864133
20,0.75,12,9,1,4,0.0,38.952583696112,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,38.952583696112,false,4.0,0.35322425449587613
20,0.75,12,9,1,16,1.0,38.952583696112,false,5.0,0.6642165667414548
20,0.75,12,9,1,16,1.0,38.952583696112,false,2.0,0.9461485323348469
20,0.75,12,9,1,16,1.0,38.952583696112,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,38.952583696112,false,4.0,0.2320919718057703
20,0.75,12,9,1,1,1.0,38.952583696112,false,5.0,0.2242080796970366
20,0.75,12,9,1,1,1.0,38.952583696112,false,2.0,0.25424393602918
20,0.75,12,9,1,1,1.0,38.952583696112,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,38.952583696112,false,4.0,0.25788888828220125
20,0.75,12,9,1,4,1.0,38.952583696112,false,5.0,0.40489839334382854
20,0.75,12,9,1,4,1.0,38.952583696112,false,2.0,0.7775043802492957
20,0.75,12,9,1,4,1.0,38.952583696112,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,38.952583696112,false,4.0,0.8900908790979545
20,0.75,12,9,1,16,20.0,38.952583696112,false,5.0,0.8637582882523048
20,0.75,12,9,1,16,20.0,38.952583696112,false,2.0,0.9786304749759199
20,0.75,12,9,1,16,20.0,38.952583696112,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,38.952583696112,false,4.0,0.8468291648605892
20,0.75,12,9,1,1,20.0,38.952583696112,false,5.0,0.8094032687385467
20,0.75,12,9,1,1,20.0,38.952583696112,false,2.0,0.9041264761004472
20,0.75,12,9,1,1,20.0,38.952583696112,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,38.952583696112,false,4.0,0.860716380705416
20,0.75,12,9,1,4,20.0,38.952583696112,false,5.0,0.8204225401076675
20,0.75,12,9,1,4,20.0,38.952583696112,false,2.0,0.9253571153001159
20,0.75,12,9,1,4,20.0,38.952583696112,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,42.72646001014111,false,4.0,0.22023679927832693
20,0.75,12,9,1,16,0.0,42.72646001014111,false,5.0,0.2869598546027067
20,0.75,12,9,1,16,0.0,42.72646001014111,false,2.0,0.5680746807883128
20,0.75,12,9,1,16,0.0,42.72646001014111,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,42.72646001014111,false,4.0,0.1102081016611742
20,0.75,12,9,1,1,0.0,42.72646001014111,false,5.0,0.12370436821100751
20,0.75,12,9,1,1,0.0,42.72646001014111,false,2.0,0.1262198019792428
20,0.75,12,9,1,1,0.0,42.72646001014111,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,42.72646001014111,false,4.0,0.13188238689933457
20,0.75,12,9,1,4,0.0,42.72646001014111,false,5.0,0.12537958990241344
20,0.75,12,9,1,4,0.0,42.72646001014111,false,2.0,0.43364480613213763
20,0.75,12,9,1,4,0.0,42.72646001014111,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,42.72646001014111,false,4.0,0.3502968377851369
20,0.75,12,9,1,16,1.0,42.72646001014111,false,5.0,0.6619957853297268
20,0.75,12,9,1,16,1.0,42.72646001014111,false,2.0,0.9437226590917152
20,0.75,12,9,1,16,1.0,42.72646001014111,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,42.72646001014111,false,4.0,0.2266380711688394
20,0.75,12,9,1,1,1.0,42.72646001014111,false,5.0,0.22055079845888156
20,0.75,12,9,1,1,1.0,42.72646001014111,false,2.0,0.24825961888309073
20,0.75,12,9,1,1,1.0,42.72646001014111,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,42.72646001014111,false,4.0,0.25484923630988554
20,0.75,12,9,1,4,1.0,42.72646001014111,false,5.0,0.40167102620792366
20,0.75,12,9,1,4,1.0,42.72646001014111,false,2.0,0.7783984796177356
20,0.75,12,9,1,4,1.0,42.72646001014111,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,42.72646001014111,false,4.0,0.8900115580215308
20,0.75,12,9,1,16,20.0,42.72646001014111,false,5.0,0.8630300118955971
20,0.75,12,9,1,16,20.0,42.72646001014111,false,2.0,0.9783632226930323
20,0.75,12,9,1,16,20.0,42.72646001014111,false,0.0,1.0
20,0.75,12,9,1,1,20.0,42.72646001014111,false,4.0,0.8467289769565339
20,0.75,12,9,1,1,20.0,42.72646001014111,false,5.0,0.8094338003849234
20,0.75,12,9,1,1,20.0,42.72646001014111,false,2.0,0.9036969694766397
20,0.75,12,9,1,1,20.0,42.72646001014111,false,0.0,1.0
20,0.75,12,9,1,4,20.0,42.72646001014111,false,4.0,0.8600710491218357
20,0.75,12,9,1,4,20.0,42.72646001014111,false,5.0,0.8206055297772752
20,0.75,12,9,1,4,20.0,42.72646001014111,false,2.0,0.9251780990336421
20,0.75,12,9,1,4,20.0,42.72646001014111,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,46.86596399458868,false,4.0,0.20753633018188047
20,0.75,12,9,1,16,0.0,46.86596399458868,false,5.0,0.2817769864253259
20,0.75,12,9,1,16,0.0,46.86596399458868,false,2.0,0.5520050303771806
20,0.75,12,9,1,16,0.0,46.86596399458868,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,46.86596399458868,false,4.0,0.10548618376625568
20,0.75,12,9,1,1,0.0,46.86596399458868,false,5.0,0.1167979315020786
20,0.75,12,9,1,1,0.0,46.86596399458868,false,2.0,0.11847058044069025
20,0.75,12,9,1,1,0.0,46.86596399458868,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,46.86596399458868,false,4.0,0.12446858438342767
20,0.75,12,9,1,4,0.0,46.86596399458868,false,5.0,0.11891120132143897
20,0.75,12,9,1,4,0.0,46.86596399458868,false,2.0,0.452253455064293
20,0.75,12,9,1,4,0.0,46.86596399458868,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,46.86596399458868,false,4.0,0.3478798238571434
20,0.75,12,9,1,16,1.0,46.86596399458868,false,5.0,0.6592724912634355
20,0.75,12,9,1,16,1.0,46.86596399458868,false,2.0,0.9417771861898317
20,0.75,12,9,1,16,1.0,46.86596399458868,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,46.86596399458868,false,4.0,0.22161001525699073
20,0.75,12,9,1,1,1.0,46.86596399458868,false,5.0,0.21696365208830612
20,0.75,12,9,1,1,1.0,46.86596399458868,false,2.0,0.24347460337955396
20,0.75,12,9,1,1,1.0,46.86596399458868,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,46.86596399458868,false,4.0,0.251765698017365
20,0.75,12,9,1,4,1.0,46.86596399458868,false,5.0,0.399621180809482
20,0.75,12,9,1,4,1.0,46.86596399458868,false,2.0,0.7781985604089686
20,0.75,12,9,1,4,1.0,46.86596399458868,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,46.86596399458868,false,4.0,0.8899392178078087
20,0.75,12,9,1,16,20.0,46.86596399458868,false,5.0,0.8634334932829589
20,0.75,12,9,1,16,20.0,46.86596399458868,false,2.0,0.9783385903027733
20,0.75,12,9,1,16,20.0,46.86596399458868,false,0.0,1.0
20,0.75,12,9,1,1,20.0,46.86596399458868,false,4.0,0.846458234415408
20,0.75,12,9,1,1,20.0,46.86596399458868,false,5.0,0.8088831512027852
20,0.75,12,9,1,1,20.0,46.86596399458868,false,2.0,0.904026704307843
20,0.75,12,9,1,1,20.0,46.86596399458868,false,0.0,1.0
20,0.75,12,9,1,4,20.0,46.86596399458868,false,4.0,0.8601541410744508
20,0.75,12,9,1,4,20.0,46.86596399458868,false,5.0,0.8213057245470238
20,0.75,12,9,1,4,20.0,46.86596399458868,false,2.0,0.9258828283657937
20,0.75,12,9,1,4,20.0,46.86596399458868,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,51.40651906618906,false,4.0,0.1986295886591645
20,0.75,12,9,1,16,0.0,51.40651906618906,false,5.0,0.26583872543297526
20,0.75,12,9,1,16,0.0,51.40651906618906,false,2.0,0.5412603414999393
20,0.75,12,9,1,16,0.0,51.40651906618906,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,51.40651906618906,false,4.0,0.10463326740238287
20,0.75,12,9,1,1,0.0,51.40651906618906,false,5.0,0.11151161545087583
20,0.75,12,9,1,1,0.0,51.40651906618906,false,2.0,0.11092521746843605
20,0.75,12,9,1,1,0.0,51.40651906618906,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,51.40651906618906,false,4.0,0.11612748018465084
20,0.75,12,9,1,4,0.0,51.40651906618906,false,5.0,0.11122764585615628
20,0.75,12,9,1,4,0.0,51.40651906618906,false,2.0,0.44131531081197145
20,0.75,12,9,1,4,0.0,51.40651906618906,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,51.40651906618906,false,4.0,0.3455446205632201
20,0.75,12,9,1,16,1.0,51.40651906618906,false,5.0,0.657629088171012
20,0.75,12,9,1,16,1.0,51.40651906618906,false,2.0,0.9404797448116644
20,0.75,12,9,1,16,1.0,51.40651906618906,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,51.40651906618906,false,4.0,0.21697444683341335
20,0.75,12,9,1,1,1.0,51.40651906618906,false,5.0,0.21393607120812566
20,0.75,12,9,1,1,1.0,51.40651906618906,false,2.0,0.23857602789677876
20,0.75,12,9,1,1,1.0,51.40651906618906,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,51.40651906618906,false,4.0,0.24894131468740202
20,0.75,12,9,1,4,1.0,51.40651906618906,false,5.0,0.3976864763685419
20,0.75,12,9,1,4,1.0,51.40651906618906,false,2.0,0.7757406484015096
20,0.75,12,9,1,4,1.0,51.40651906618906,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,51.40651906618906,false,4.0,0.8902202006439399
20,0.75,12,9,1,16,20.0,51.40651906618906,false,5.0,0.8634773001585537
20,0.75,12,9,1,16,20.0,51.40651906618906,false,2.0,0.9782840660058097
20,0.75,12,9,1,16,20.0,51.40651906618906,false,0.0,1.0
20,0.75,12,9,1,1,20.0,51.40651906618906,false,4.0,0.8462217041066974
20,0.75,12,9,1,1,20.0,51.40651906618906,false,5.0,0.8090951537338185
20,0.75,12,9,1,1,20.0,51.40651906618906,false,2.0,0.9046355996727506
20,0.75,12,9,1,1,20.0,51.40651906618906,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,51.40651906618906,false,4.0,0.8593449961191235
20,0.75,12,9,1,4,20.0,51.40651906618906,false,5.0,0.8208043693178532
20,0.75,12,9,1,4,20.0,51.40651906618906,false,2.0,0.9245680165087168
20,0.75,12,9,1,4,20.0,51.40651906618906,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,56.38698059870457,false,4.0,0.19502350450580197
20,0.75,12,9,1,16,0.0,56.38698059870457,false,5.0,0.24513393010488685
20,0.75,12,9,1,16,0.0,56.38698059870457,false,2.0,0.5338158670920387
20,0.75,12,9,1,16,0.0,56.38698059870457,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,56.38698059870457,false,4.0,0.09880614283003508
20,0.75,12,9,1,1,0.0,56.38698059870457,false,5.0,0.1033138468545826
20,0.75,12,9,1,1,0.0,56.38698059870457,false,2.0,0.10349692646074711
20,0.75,12,9,1,1,0.0,56.38698059870457,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,56.38698059870457,false,4.0,0.11115499275574317
20,0.75,12,9,1,4,0.0,56.38698059870457,false,5.0,0.08969012168744667
20,0.75,12,9,1,4,0.0,56.38698059870457,false,2.0,0.431174928232277
20,0.75,12,9,1,4,0.0,56.38698059870457,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,56.38698059870457,false,4.0,0.3430630462653871
20,0.75,12,9,1,16,1.0,56.38698059870457,false,5.0,0.6556065075951719
20,0.75,12,9,1,16,1.0,56.38698059870457,false,2.0,0.9397736486113547
20,0.75,12,9,1,16,1.0,56.38698059870457,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,56.38698059870457,false,4.0,0.21277570829300488
20,0.75,12,9,1,1,1.0,56.38698059870457,false,5.0,0.21161450261197573
20,0.75,12,9,1,1,1.0,56.38698059870457,false,2.0,0.23439051431162972
20,0.75,12,9,1,1,1.0,56.38698059870457,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,56.38698059870457,false,4.0,0.24664069585202067
20,0.75,12,9,1,4,1.0,56.38698059870457,false,5.0,0.39590899505944804
20,0.75,12,9,1,4,1.0,56.38698059870457,false,2.0,0.7749296509578524
20,0.75,12,9,1,4,1.0,56.38698059870457,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,56.38698059870457,false,4.0,0.8902694376737214
20,0.75,12,9,1,16,20.0,56.38698059870457,false,5.0,0.8636484523937041
20,0.75,12,9,1,16,20.0,56.38698059870457,false,2.0,0.9786022614711682
20,0.75,12,9,1,16,20.0,56.38698059870457,false,0.0,1.0
20,0.75,12,9,1,1,20.0,56.38698059870457,false,4.0,0.8460843538423898
20,0.75,12,9,1,1,20.0,56.38698059870457,false,5.0,0.8087791700978162
20,0.75,12,9,1,1,20.0,56.38698059870457,false,2.0,0.904111624750018
20,0.75,12,9,1,1,20.0,56.38698059870457,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,56.38698059870457,false,4.0,0.8586613506220895
20,0.75,12,9,1,4,20.0,56.38698059870457,false,5.0,0.8205468019041433
20,0.75,12,9,1,4,20.0,56.38698059870457,false,2.0,0.9239996250802568
20,0.75,12,9,1,4,20.0,56.38698059870457,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,61.849968424138794,false,4.0,0.18351547838034596
20,0.75,12,9,1,16,0.0,61.849968424138794,false,5.0,0.22147437704321798
20,0.75,12,9,1,16,0.0,61.849968424138794,false,2.0,0.5261796553079239
20,0.75,12,9,1,16,0.0,61.849968424138794,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,61.849968424138794,false,4.0,0.09341333477883355
20,0.75,12,9,1,1,0.0,61.849968424138794,false,5.0,0.091492118175105
20,0.75,12,9,1,1,0.0,61.849968424138794,false,2.0,0.0948934904480803
20,0.75,12,9,1,1,0.0,61.849968424138794,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,61.849968424138794,false,4.0,0.1103291020089503
20,0.75,12,9,1,4,0.0,61.849968424138794,false,5.0,0.06994198423648766
20,0.75,12,9,1,4,0.0,61.849968424138794,false,2.0,0.4419530296452225
20,0.75,12,9,1,4,0.0,61.849968424138794,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,61.849968424138794,false,4.0,0.3412768172202398
20,0.75,12,9,1,16,1.0,61.849968424138794,false,5.0,0.6554096599670715
20,0.75,12,9,1,16,1.0,61.849968424138794,false,2.0,0.9397781586497876
20,0.75,12,9,1,16,1.0,61.849968424138794,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,61.849968424138794,false,4.0,0.2089171371261739
20,0.75,12,9,1,1,1.0,61.849968424138794,false,5.0,0.2094277883279586
20,0.75,12,9,1,1,1.0,61.849968424138794,false,2.0,0.23038384123125324
20,0.75,12,9,1,1,1.0,61.849968424138794,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,61.849968424138794,false,4.0,0.24424185345036714
20,0.75,12,9,1,4,1.0,61.849968424138794,false,5.0,0.39454562156735745
20,0.75,12,9,1,4,1.0,61.849968424138794,false,2.0,0.7757202348578113
20,0.75,12,9,1,4,1.0,61.849968424138794,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,61.849968424138794,false,4.0,0.8903856313338695
20,0.75,12,9,1,16,20.0,61.849968424138794,false,5.0,0.8643879911391041
20,0.75,12,9,1,16,20.0,61.849968424138794,false,2.0,0.9783237967952494
20,0.75,12,9,1,16,20.0,61.849968424138794,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,61.849968424138794,false,4.0,0.8461958203034347
20,0.75,12,9,1,1,20.0,61.849968424138794,false,5.0,0.8090889009069983
20,0.75,12,9,1,1,20.0,61.849968424138794,false,2.0,0.9039402487639226
20,0.75,12,9,1,1,20.0,61.849968424138794,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,61.849968424138794,false,4.0,0.8583893553842021
20,0.75,12,9,1,4,20.0,61.849968424138794,false,5.0,0.8210395870972487
20,0.75,12,9,1,4,20.0,61.849968424138794,false,2.0,0.9234356277348342
20,0.75,12,9,1,4,20.0,61.849968424138794,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,67.84223154794806,false,4.0,0.1749965794390596
20,0.75,12,9,1,16,0.0,67.84223154794806,false,5.0,0.20538285796982295
20,0.75,12,9,1,16,0.0,67.84223154794806,false,2.0,0.5149730423527278
20,0.75,12,9,1,16,0.0,67.84223154794806,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,67.84223154794806,false,4.0,0.08698474500015424
20,0.75,12,9,1,1,0.0,67.84223154794806,false,5.0,0.0858523481893596
20,0.75,12,9,1,1,0.0,67.84223154794806,false,2.0,0.0859253382513401
20,0.75,12,9,1,1,0.0,67.84223154794806,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,67.84223154794806,false,4.0,0.10636632960859242
20,0.75,12,9,1,4,0.0,67.84223154794806,false,5.0,0.07035924309947744
20,0.75,12,9,1,4,0.0,67.84223154794806,false,2.0,0.4293230717700603
20,0.75,12,9,1,4,0.0,67.84223154794806,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,67.84223154794806,false,4.0,0.33891488719588625
20,0.75,12,9,1,16,1.0,67.84223154794806,false,5.0,0.6533401593339856
20,0.75,12,9,1,16,1.0,67.84223154794806,false,2.0,0.9404642843331298
20,0.75,12,9,1,16,1.0,67.84223154794806,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,67.84223154794806,false,4.0,0.20555626440182048
20,0.75,12,9,1,1,1.0,67.84223154794806,false,5.0,0.20691139250514853
20,0.75,12,9,1,1,1.0,67.84223154794806,false,2.0,0.22658928235209502
20,0.75,12,9,1,1,1.0,67.84223154794806,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,67.84223154794806,false,4.0,0.2421470118765992
20,0.75,12,9,1,4,1.0,67.84223154794806,false,5.0,0.3921314923089376
20,0.75,12,9,1,4,1.0,67.84223154794806,false,2.0,0.7760811100674403
20,0.75,12,9,1,4,1.0,67.84223154794806,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,67.84223154794806,false,4.0,0.8905548743470758
20,0.75,12,9,1,16,20.0,67.84223154794806,false,5.0,0.864368601069825
20,0.75,12,9,1,16,20.0,67.84223154794806,false,2.0,0.9782320737424323
20,0.75,12,9,1,16,20.0,67.84223154794806,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,67.84223154794806,false,4.0,0.8457880637946731
20,0.75,12,9,1,1,20.0,67.84223154794806,false,5.0,0.8089945067433106
20,0.75,12,9,1,1,20.0,67.84223154794806,false,2.0,0.903794449854593
20,0.75,12,9,1,1,20.0,67.84223154794806,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,67.84223154794806,false,4.0,0.8581526879625371
20,0.75,12,9,1,4,20.0,67.84223154794806,false,5.0,0.82046423275834
20,0.75,12,9,1,4,20.0,67.84223154794806,false,2.0,0.9236347767511637
20,0.75,12,9,1,4,20.0,67.84223154794806,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,74.41504819926648,false,4.0,0.17196947319761782
20,0.75,12,9,1,16,0.0,74.41504819926648,false,5.0,0.19336069830646796
20,0.75,12,9,1,16,0.0,74.41504819926648,false,2.0,0.49874160196360257
20,0.75,12,9,1,16,0.0,74.41504819926648,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,74.41504819926648,false,4.0,0.08251065455845316
20,0.75,12,9,1,1,0.0,74.41504819926648,false,5.0,0.08214361148043224
20,0.75,12,9,1,1,0.0,74.41504819926648,false,2.0,0.08219697418436077
20,0.75,12,9,1,1,0.0,74.41504819926648,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,74.41504819926648,false,4.0,0.10471564571718898
20,0.75,12,9,1,4,0.0,74.41504819926648,false,5.0,0.05735253426976832
20,0.75,12,9,1,4,0.0,74.41504819926648,false,2.0,0.42342982084575825
20,0.75,12,9,1,4,0.0,74.41504819926648,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,74.41504819926648,false,4.0,0.3370924381420307
20,0.75,12,9,1,16,1.0,74.41504819926648,false,5.0,0.6519180584092054
20,0.75,12,9,1,16,1.0,74.41504819926648,false,2.0,0.9416711442700871
20,0.75,12,9,1,16,1.0,74.41504819926648,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,74.41504819926648,false,4.0,0.202440168203146
20,0.75,12,9,1,1,1.0,74.41504819926648,false,5.0,0.20471766950716866
20,0.75,12,9,1,1,1.0,74.41504819926648,false,2.0,0.22351079480253414
20,0.75,12,9,1,1,1.0,74.41504819926648,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,74.41504819926648,false,4.0,0.24014605781653306
20,0.75,12,9,1,4,1.0,74.41504819926648,false,5.0,0.3922026929646175
20,0.75,12,9,1,4,1.0,74.41504819926648,false,2.0,0.7742204082039787
20,0.75,12,9,1,4,1.0,74.41504819926648,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,74.41504819926648,false,4.0,0.8903061704360168
20,0.75,12,9,1,16,20.0,74.41504819926648,false,5.0,0.8640787907648044
20,0.75,12,9,1,16,20.0,74.41504819926648,false,2.0,0.9781074609255234
20,0.75,12,9,1,16,20.0,74.41504819926648,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,74.41504819926648,false,4.0,0.8458836253338706
20,0.75,12,9,1,1,20.0,74.41504819926648,false,5.0,0.8092064290437961
20,0.75,12,9,1,1,20.0,74.41504819926648,false,2.0,0.9038838752220647
20,0.75,12,9,1,1,20.0,74.41504819926648,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,74.41504819926648,false,4.0,0.8579434060043656
20,0.75,12,9,1,4,20.0,74.41504819926648,false,5.0,0.8202449107827048
20,0.75,12,9,1,4,20.0,74.41504819926648,false,2.0,0.9238909609425616
20,0.75,12,9,1,4,20.0,74.41504819926648,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,81.62466463953812,false,4.0,0.16905898654906995
20,0.75,12,9,1,16,0.0,81.62466463953812,false,5.0,0.17848804186621034
20,0.75,12,9,1,16,0.0,81.62466463953812,false,2.0,0.4800492523448898
20,0.75,12,9,1,16,0.0,81.62466463953812,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,81.62466463953812,false,4.0,0.08041329939730996
20,0.75,12,9,1,1,0.0,81.62466463953812,false,5.0,0.07436264253955577
20,0.75,12,9,1,1,0.0,81.62466463953812,false,2.0,0.07799108212211908
20,0.75,12,9,1,1,0.0,81.62466463953812,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,81.62466463953812,false,4.0,0.10068761585661404
20,0.75,12,9,1,4,0.0,81.62466463953812,false,5.0,0.04827744094971752
20,0.75,12,9,1,4,0.0,81.62466463953812,false,2.0,0.44503199690091283
20,0.75,12,9,1,4,0.0,81.62466463953812,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,81.62466463953812,false,4.0,0.33519582142933646
20,0.75,12,9,1,16,1.0,81.62466463953812,false,5.0,0.6497913194509916
20,0.75,12,9,1,16,1.0,81.62466463953812,false,2.0,0.943150460353938
20,0.75,12,9,1,16,1.0,81.62466463953812,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,81.62466463953812,false,4.0,0.199890446193557
20,0.75,12,9,1,1,1.0,81.62466463953812,false,5.0,0.20315817259308566
20,0.75,12,9,1,1,1.0,81.62466463953812,false,2.0,0.2209724244121008
20,0.75,12,9,1,1,1.0,81.62466463953812,false,0.0,1.0
20,0.75,12,9,1,4,1.0,81.62466463953812,false,4.0,0.2379528920358886
20,0.75,12,9,1,4,1.0,81.62466463953812,false,5.0,0.3909292834010832
20,0.75,12,9,1,4,1.0,81.62466463953812,false,2.0,0.7741674637187824
20,0.75,12,9,1,4,1.0,81.62466463953812,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,81.62466463953812,false,4.0,0.8902540537629715
20,0.75,12,9,1,16,20.0,81.62466463953812,false,5.0,0.8642327268733573
20,0.75,12,9,1,16,20.0,81.62466463953812,false,2.0,0.9785205926475783
20,0.75,12,9,1,16,20.0,81.62466463953812,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,81.62466463953812,false,4.0,0.8453682624684781
20,0.75,12,9,1,1,20.0,81.62466463953812,false,5.0,0.8090359250008549
20,0.75,12,9,1,1,20.0,81.62466463953812,false,2.0,0.9032166743666632
20,0.75,12,9,1,1,20.0,81.62466463953812,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,81.62466463953812,false,4.0,0.8578870001525719
20,0.75,12,9,1,4,20.0,81.62466463953812,false,5.0,0.8209586064578283
20,0.75,12,9,1,4,20.0,81.62466463953812,false,2.0,0.923729478165627
20,0.75,12,9,1,4,20.0,81.62466463953812,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,89.53277648461886,false,4.0,0.1615707304560961
20,0.75,12,9,1,16,0.0,89.53277648461886,false,5.0,0.15859671763079125
20,0.75,12,9,1,16,0.0,89.53277648461886,false,2.0,0.4650115889064725
20,0.75,12,9,1,16,0.0,89.53277648461886,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,89.53277648461886,false,4.0,0.07874528799201753
20,0.75,12,9,1,1,0.0,89.53277648461886,false,5.0,0.06382312610229111
20,0.75,12,9,1,1,0.0,89.53277648461886,false,2.0,0.07669527413943064
20,0.75,12,9,1,1,0.0,89.53277648461886,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,89.53277648461886,false,4.0,0.0972502076463607
20,0.75,12,9,1,4,0.0,89.53277648461886,false,5.0,0.03673502416459118
20,0.75,12,9,1,4,0.0,89.53277648461886,false,2.0,0.43702264421131254
20,0.75,12,9,1,4,0.0,89.53277648461886,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,89.53277648461886,false,4.0,0.33407462118939424
20,0.75,12,9,1,16,1.0,89.53277648461886,false,5.0,0.6496572151796954
20,0.75,12,9,1,16,1.0,89.53277648461886,false,2.0,0.9449704236836173
20,0.75,12,9,1,16,1.0,89.53277648461886,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,89.53277648461886,false,4.0,0.19753693288171295
20,0.75,12,9,1,1,1.0,89.53277648461886,false,5.0,0.20131518871770565
20,0.75,12,9,1,1,1.0,89.53277648461886,false,2.0,0.21905502051171472
20,0.75,12,9,1,1,1.0,89.53277648461886,false,0.0,1.0
20,0.75,12,9,1,4,1.0,89.53277648461886,false,4.0,0.23606014896970598
20,0.75,12,9,1,4,1.0,89.53277648461886,false,5.0,0.3892876221199137
20,0.75,12,9,1,4,1.0,89.53277648461886,false,2.0,0.7748510004805905
20,0.75,12,9,1,4,1.0,89.53277648461886,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,89.53277648461886,false,4.0,0.8899377870585601
20,0.75,12,9,1,16,20.0,89.53277648461886,false,5.0,0.8646251126335751
20,0.75,12,9,1,16,20.0,89.53277648461886,false,2.0,0.9786532613832982
20,0.75,12,9,1,16,20.0,89.53277648461886,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,89.53277648461886,false,4.0,0.8454406373203734
20,0.75,12,9,1,1,20.0,89.53277648461886,false,5.0,0.8094947999484938
20,0.75,12,9,1,1,20.0,89.53277648461886,false,2.0,0.9030844308224526
20,0.75,12,9,1,1,20.0,89.53277648461886,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,89.53277648461886,false,4.0,0.8575486528456132
20,0.75,12,9,1,4,20.0,89.53277648461886,false,5.0,0.8205909451959139
20,0.75,12,9,1,4,20.0,89.53277648461886,false,2.0,0.9232471152492737
20,0.75,12,9,1,4,20.0,89.53277648461886,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,98.20705665921717,false,4.0,0.16145256720809506
20,0.75,12,9,1,16,0.0,98.20705665921717,false,5.0,0.13217692725486677
20,0.75,12,9,1,16,0.0,98.20705665921717,false,2.0,0.45867461748957133
20,0.75,12,9,1,16,0.0,98.20705665921717,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,98.20705665921717,false,4.0,0.07759365721735108
20,0.75,12,9,1,1,0.0,98.20705665921717,false,5.0,0.05487085260519812
20,0.75,12,9,1,1,0.0,98.20705665921717,false,2.0,0.07260332918321177
20,0.75,12,9,1,1,0.0,98.20705665921717,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,98.20705665921717,false,4.0,0.0982784871220848
20,0.75,12,9,1,4,0.0,98.20705665921717,false,5.0,0.045463639455329136
20,0.75,12,9,1,4,0.0,98.20705665921717,false,2.0,0.4365550170581804
20,0.75,12,9,1,4,0.0,98.20705665921717,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,98.20705665921717,false,4.0,0.3328763062157232
20,0.75,12,9,1,16,1.0,98.20705665921717,false,5.0,0.6484012620014202
20,0.75,12,9,1,16,1.0,98.20705665921717,false,2.0,0.946636465168685
20,0.75,12,9,1,16,1.0,98.20705665921717,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,98.20705665921717,false,4.0,0.19520965272098134
20,0.75,12,9,1,1,1.0,98.20705665921717,false,5.0,0.20009538218563813
20,0.75,12,9,1,1,1.0,98.20705665921717,false,2.0,0.2168688000834821
20,0.75,12,9,1,1,1.0,98.20705665921717,false,0.0,1.0
20,0.75,12,9,1,4,1.0,98.20705665921717,false,4.0,0.2345995004148024
20,0.75,12,9,1,4,1.0,98.20705665921717,false,5.0,0.3879899331882081
20,0.75,12,9,1,4,1.0,98.20705665921717,false,2.0,0.7736415119007592
20,0.75,12,9,1,4,1.0,98.20705665921717,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,98.20705665921717,false,4.0,0.8897682016648574
20,0.75,12,9,1,16,20.0,98.20705665921717,false,5.0,0.8646164222693602
20,0.75,12,9,1,16,20.0,98.20705665921717,false,2.0,0.9786430550494286
20,0.75,12,9,1,16,20.0,98.20705665921717,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,98.20705665921717,false,4.0,0.8453570339436215
20,0.75,12,9,1,1,20.0,98.20705665921717,false,5.0,0.8092445619557952
20,0.75,12,9,1,1,20.0,98.20705665921717,false,2.0,0.9035411722312233
20,0.75,12,9,1,1,20.0,98.20705665921717,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,98.20705665921717,false,4.0,0.8575313348816987
20,0.75,12,9,1,4,20.0,98.20705665921717,false,5.0,0.8201771855389722
20,0.75,12,9,1,4,20.0,98.20705665921717,false,2.0,0.9234113992572056
20,0.75,12,9,1,4,20.0,98.20705665921717,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,107.72173450159423,false,4.0,0.15733096362829876
20,0.75,12,9,1,16,0.0,107.72173450159423,false,5.0,0.11641448244555189
20,0.75,12,9,1,16,0.0,107.72173450159423,false,2.0,0.4579722928194275
20,0.75,12,9,1,16,0.0,107.72173450159423,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,107.72173450159423,false,4.0,0.07425692114834083
20,0.75,12,9,1,1,0.0,107.72173450159423,false,5.0,0.04904087751125936
20,0.75,12,9,1,1,0.0,107.72173450159423,false,2.0,0.06581256869481676
20,0.75,12,9,1,1,0.0,107.72173450159423,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,107.72173450159423,false,4.0,0.09597204538880753
20,0.75,12,9,1,4,0.0,107.72173450159423,false,5.0,0.03925276813653619
20,0.75,12,9,1,4,0.0,107.72173450159423,false,2.0,0.4435627955364059
20,0.75,12,9,1,4,0.0,107.72173450159423,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,107.72173450159423,false,4.0,0.33175323476727403
20,0.75,12,9,1,16,1.0,107.72173450159423,false,5.0,0.6483863621323548
20,0.75,12,9,1,16,1.0,107.72173450159423,false,2.0,0.9469312647546043
20,0.75,12,9,1,16,1.0,107.72173450159423,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,107.72173450159423,false,4.0,0.19290725923666513
20,0.75,12,9,1,1,1.0,107.72173450159423,false,5.0,0.19843528476672495
20,0.75,12,9,1,1,1.0,107.72173450159423,false,2.0,0.21495508535159663
20,0.75,12,9,1,1,1.0,107.72173450159423,false,0.0,1.0
20,0.75,12,9,1,4,1.0,107.72173450159423,false,4.0,0.23257905814552238
20,0.75,12,9,1,4,1.0,107.72173450159423,false,5.0,0.3868893166230697
20,0.75,12,9,1,4,1.0,107.72173450159423,false,2.0,0.7735817597374373
20,0.75,12,9,1,4,1.0,107.72173450159423,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,107.72173450159423,false,4.0,0.8899033214434798
20,0.75,12,9,1,16,20.0,107.72173450159423,false,5.0,0.8649526197151354
20,0.75,12,9,1,16,20.0,107.72173450159423,false,2.0,0.9785157250906411
20,0.75,12,9,1,16,20.0,107.72173450159423,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,107.72173450159423,false,4.0,0.845147611323593
20,0.75,12,9,1,1,20.0,107.72173450159423,false,5.0,0.8090925348390532
20,0.75,12,9,1,1,20.0,107.72173450159423,false,2.0,0.9028014763511594
20,0.75,12,9,1,1,20.0,107.72173450159423,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,107.72173450159423,false,4.0,0.8575397992549079
20,0.75,12,9,1,4,20.0,107.72173450159423,false,5.0,0.8209922659450036
20,0.75,12,9,1,4,20.0,107.72173450159423,false,2.0,0.9236171090235528
20,0.75,12,9,1,4,20.0,107.72173450159423,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,118.1582309741575,false,4.0,0.1528961395170055
20,0.75,12,9,1,16,0.0,118.1582309741575,false,5.0,0.11645433073116797
20,0.75,12,9,1,16,0.0,118.1582309741575,false,2.0,0.4512049402644135
20,0.75,12,9,1,16,0.0,118.1582309741575,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,118.1582309741575,false,4.0,0.06809700333364213
20,0.75,12,9,1,1,0.0,118.1582309741575,false,5.0,0.041940449232650084
20,0.75,12,9,1,1,0.0,118.1582309741575,false,2.0,0.06209470162877684
20,0.75,12,9,1,1,0.0,118.1582309741575,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,118.1582309741575,false,4.0,0.09707485232610656
20,0.75,12,9,1,4,0.0,118.1582309741575,false,5.0,0.05075251327132134
20,0.75,12,9,1,4,0.0,118.1582309741575,false,2.0,0.43699077655202967
20,0.75,12,9,1,4,0.0,118.1582309741575,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,118.1582309741575,false,4.0,0.33008732152702347
20,0.75,12,9,1,16,1.0,118.1582309741575,false,5.0,0.6490406714241695
20,0.75,12,9,1,16,1.0,118.1582309741575,false,2.0,0.9461279729836828
20,0.75,12,9,1,16,1.0,118.1582309741575,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,118.1582309741575,false,4.0,0.1910016743667744
20,0.75,12,9,1,1,1.0,118.1582309741575,false,5.0,0.197490960730578
20,0.75,12,9,1,1,1.0,118.1582309741575,false,2.0,0.21322153898489196
20,0.75,12,9,1,1,1.0,118.1582309741575,false,0.0,1.0
20,0.75,12,9,1,4,1.0,118.1582309741575,false,4.0,0.23172296531751124
20,0.75,12,9,1,4,1.0,118.1582309741575,false,5.0,0.38582333741961905
20,0.75,12,9,1,4,1.0,118.1582309741575,false,2.0,0.7733613646477663
20,0.75,12,9,1,4,1.0,118.1582309741575,false,0.0,1.0
20,0.75,12,9,1,16,20.0,118.1582309741575,false,4.0,0.8896434964247031
20,0.75,12,9,1,16,20.0,118.1582309741575,false,5.0,0.8648682828800209
20,0.75,12,9,1,16,20.0,118.1582309741575,false,2.0,0.9782799158777866
20,0.75,12,9,1,16,20.0,118.1582309741575,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,118.1582309741575,false,4.0,0.8448411427167594
20,0.75,12,9,1,1,20.0,118.1582309741575,false,5.0,0.809335582905418
20,0.75,12,9,1,1,20.0,118.1582309741575,false,2.0,0.9028284504270071
20,0.75,12,9,1,1,20.0,118.1582309741575,false,0.0,1.0
20,0.75,12,9,1,4,20.0,118.1582309741575,false,4.0,0.8568433635151799
20,0.75,12,9,1,4,20.0,118.1582309741575,false,5.0,0.8206806475524558
20,0.75,12,9,1,4,20.0,118.1582309741575,false,2.0,0.923031970464841
20,0.75,12,9,1,4,20.0,118.1582309741575,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,129.60585541570273,false,4.0,0.14649591723808406
20,0.75,12,9,1,16,0.0,129.60585541570273,false,5.0,0.10091822672691265
20,0.75,12,9,1,16,0.0,129.60585541570273,false,2.0,0.4318229020112428
20,0.75,12,9,1,16,0.0,129.60585541570273,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,129.60585541570273,false,4.0,0.06633342907224087
20,0.75,12,9,1,1,0.0,129.60585541570273,false,5.0,0.04194849713669776
20,0.75,12,9,1,1,0.0,129.60585541570273,false,2.0,0.06056493185489946
20,0.75,12,9,1,1,0.0,129.60585541570273,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,129.60585541570273,false,4.0,0.09505338021657599
20,0.75,12,9,1,4,0.0,129.60585541570273,false,5.0,0.05858604165152581
20,0.75,12,9,1,4,0.0,129.60585541570273,false,2.0,0.45017760017251013
20,0.75,12,9,1,4,0.0,129.60585541570273,false,0.0,1.0000000000000009
20,0.75,12,9,1,16,1.0,129.60585541570273,false,4.0,0.32891261916254066
20,0.75,12,9,1,16,1.0,129.60585541570273,false,5.0,0.6488222378698327
20,0.75,12,9,1,16,1.0,129.60585541570273,false,2.0,0.9446007326630996
20,0.75,12,9,1,16,1.0,129.60585541570273,false,0.0,1.0
20,0.75,12,9,1,1,1.0,129.60585541570273,false,4.0,0.1895838949565719
20,0.75,12,9,1,1,1.0,129.60585541570273,false,5.0,0.19620671275416407
20,0.75,12,9,1,1,1.0,129.60585541570273,false,2.0,0.21134327383720833
20,0.75,12,9,1,1,1.0,129.60585541570273,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,129.60585541570273,false,4.0,0.2303535663061657
20,0.75,12,9,1,4,1.0,129.60585541570273,false,5.0,0.385209584874645
20,0.75,12,9,1,4,1.0,129.60585541570273,false,2.0,0.7750966516825101
20,0.75,12,9,1,4,1.0,129.60585541570273,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,20.0,129.60585541570273,false,4.0,0.8893888354092158
20,0.75,12,9,1,16,20.0,129.60585541570273,false,5.0,0.8650003306904531
20,0.75,12,9,1,16,20.0,129.60585541570273,false,2.0,0.9785275922280704
20,0.75,12,9,1,16,20.0,129.60585541570273,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,129.60585541570273,false,4.0,0.8451842947768962
20,0.75,12,9,1,1,20.0,129.60585541570273,false,5.0,0.8089698467575885
20,0.75,12,9,1,1,20.0,129.60585541570273,false,2.0,0.9033507086931885
20,0.75,12,9,1,1,20.0,129.60585541570273,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,129.60585541570273,false,4.0,0.8568681160463153
20,0.75,12,9,1,4,20.0,129.60585541570273,false,5.0,0.8205242850651329
20,0.75,12,9,1,4,20.0,129.60585541570273,false,2.0,0.923079478076473
20,0.75,12,9,1,4,20.0,129.60585541570273,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,142.16256979769693,false,4.0,0.14222676021951985
20,0.75,12,9,1,16,0.0,142.16256979769693,false,5.0,0.0827705447734024
20,0.75,12,9,1,16,0.0,142.16256979769693,false,2.0,0.4134203881890055
20,0.75,12,9,1,16,0.0,142.16256979769693,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,142.16256979769693,false,4.0,0.06568700894165791
20,0.75,12,9,1,1,0.0,142.16256979769693,false,5.0,0.04430530645661591
20,0.75,12,9,1,1,0.0,142.16256979769693,false,2.0,0.06030326476122866
20,0.75,12,9,1,1,0.0,142.16256979769693,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,142.16256979769693,false,4.0,0.09181467363444946
20,0.75,12,9,1,4,0.0,142.16256979769693,false,5.0,0.05113436024638552
20,0.75,12,9,1,4,0.0,142.16256979769693,false,2.0,0.46377897886655767
20,0.75,12,9,1,4,0.0,142.16256979769693,false,0.0,1.0000000000000009
20,0.75,12,9,1,16,1.0,142.16256979769693,false,4.0,0.3276555389259334
20,0.75,12,9,1,16,1.0,142.16256979769693,false,5.0,0.6468231724645231
20,0.75,12,9,1,16,1.0,142.16256979769693,false,2.0,0.9428604143246967
20,0.75,12,9,1,16,1.0,142.16256979769693,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,142.16256979769693,false,4.0,0.18785292896121636
20,0.75,12,9,1,1,1.0,142.16256979769693,false,5.0,0.19493777736848236
20,0.75,12,9,1,1,1.0,142.16256979769693,false,2.0,0.20987893881534048
20,0.75,12,9,1,1,1.0,142.16256979769693,false,0.0,1.0
20,0.75,12,9,1,4,1.0,142.16256979769693,false,4.0,0.2295333790210408
20,0.75,12,9,1,4,1.0,142.16256979769693,false,5.0,0.38482462856189253
20,0.75,12,9,1,4,1.0,142.16256979769693,false,2.0,0.7737315183301149
20,0.75,12,9,1,4,1.0,142.16256979769693,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,142.16256979769693,false,4.0,0.8891877848756662
20,0.75,12,9,1,16,20.0,142.16256979769693,false,5.0,0.864664659640129
20,0.75,12,9,1,16,20.0,142.16256979769693,false,2.0,0.978245957891993
20,0.75,12,9,1,16,20.0,142.16256979769693,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,142.16256979769693,false,4.0,0.8448927744099178
20,0.75,12,9,1,1,20.0,142.16256979769693,false,5.0,0.8088965385298529
20,0.75,12,9,1,1,20.0,142.16256979769693,false,2.0,0.9033491670944642
20,0.75,12,9,1,1,20.0,142.16256979769693,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,142.16256979769693,false,4.0,0.8566286887168734
20,0.75,12,9,1,4,20.0,142.16256979769693,false,5.0,0.8197943964060327
20,0.75,12,9,1,4,20.0,142.16256979769693,false,2.0,0.9234030715465741
20,0.75,12,9,1,4,20.0,142.16256979769693,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,155.9358270246518,false,4.0,0.1345902059842984
20,0.75,12,9,1,16,0.0,155.9358270246518,false,5.0,0.07708520635675814
20,0.75,12,9,1,16,0.0,155.9358270246518,false,2.0,0.41429235253623575
20,0.75,12,9,1,16,0.0,155.9358270246518,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,155.9358270246518,false,4.0,0.06235515579378643
20,0.75,12,9,1,1,0.0,155.9358270246518,false,5.0,0.044638079135592375
20,0.75,12,9,1,1,0.0,155.9358270246518,false,2.0,0.06066091450903965
20,0.75,12,9,1,1,0.0,155.9358270246518,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,155.9358270246518,false,4.0,0.08680067835979029
20,0.75,12,9,1,4,0.0,155.9358270246518,false,5.0,0.04260362110401571
20,0.75,12,9,1,4,0.0,155.9358270246518,false,2.0,0.4590600087090734
20,0.75,12,9,1,4,0.0,155.9358270246518,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,155.9358270246518,false,4.0,0.326571897036957
20,0.75,12,9,1,16,1.0,155.9358270246518,false,5.0,0.6465541223122079
20,0.75,12,9,1,16,1.0,155.9358270246518,false,2.0,0.9423933301840259
20,0.75,12,9,1,16,1.0,155.9358270246518,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,155.9358270246518,false,4.0,0.18653476596597293
20,0.75,12,9,1,1,1.0,155.9358270246518,false,5.0,0.19381772651158394
20,0.75,12,9,1,1,1.0,155.9358270246518,false,2.0,0.20844184255560672
20,0.75,12,9,1,1,1.0,155.9358270246518,false,0.0,1.0
20,0.75,12,9,1,4,1.0,155.9358270246518,false,4.0,0.2283978914369041
20,0.75,12,9,1,4,1.0,155.9358270246518,false,5.0,0.3846245518360071
20,0.75,12,9,1,4,1.0,155.9358270246518,false,2.0,0.7726373508348988
20,0.75,12,9,1,4,1.0,155.9358270246518,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,155.9358270246518,false,4.0,0.8887476429127117
20,0.75,12,9,1,16,20.0,155.9358270246518,false,5.0,0.8642503646769474
20,0.75,12,9,1,16,20.0,155.9358270246518,false,2.0,0.9784503400371661
20,0.75,12,9,1,16,20.0,155.9358270246518,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,155.9358270246518,false,4.0,0.8452590065322796
20,0.75,12,9,1,1,20.0,155.9358270246518,false,5.0,0.8089318654118983
20,0.75,12,9,1,1,20.0,155.9358270246518,false,2.0,0.9034093008311913
20,0.75,12,9,1,1,20.0,155.9358270246518,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,155.9358270246518,false,4.0,0.856890179864914
20,0.75,12,9,1,4,20.0,155.9358270246518,false,5.0,0.819978788730023
20,0.75,12,9,1,4,20.0,155.9358270246518,false,2.0,0.9236122648146695
20,0.75,12,9,1,4,20.0,155.9358270246518,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,171.04349045226704,false,4.0,0.1331239086150963
20,0.75,12,9,1,16,0.0,171.04349045226704,false,5.0,0.07436902178308141
20,0.75,12,9,1,16,0.0,171.04349045226704,false,2.0,0.4248702368502224
20,0.75,12,9,1,16,0.0,171.04349045226704,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,171.04349045226704,false,4.0,0.055524198876626386
20,0.75,12,9,1,1,0.0,171.04349045226704,false,5.0,0.03788291027697331
20,0.75,12,9,1,1,0.0,171.04349045226704,false,2.0,0.06051056169696672
20,0.75,12,9,1,1,0.0,171.04349045226704,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,171.04349045226704,false,4.0,0.0816757895660793
20,0.75,12,9,1,4,0.0,171.04349045226704,false,5.0,0.03389647835631213
20,0.75,12,9,1,4,0.0,171.04349045226704,false,2.0,0.45534699807693263
20,0.75,12,9,1,4,0.0,171.04349045226704,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,171.04349045226704,false,4.0,0.32559113873429524
20,0.75,12,9,1,16,1.0,171.04349045226704,false,5.0,0.6477267604940093
20,0.75,12,9,1,16,1.0,171.04349045226704,false,2.0,0.9434247505793343
20,0.75,12,9,1,16,1.0,171.04349045226704,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,171.04349045226704,false,4.0,0.1857184679291494
20,0.75,12,9,1,1,1.0,171.04349045226704,false,5.0,0.19375056707126498
20,0.75,12,9,1,1,1.0,171.04349045226704,false,2.0,0.20731708308497418
20,0.75,12,9,1,1,1.0,171.04349045226704,false,0.0,1.0
20,0.75,12,9,1,4,1.0,171.04349045226704,false,4.0,0.22843069538302127
20,0.75,12,9,1,4,1.0,171.04349045226704,false,5.0,0.38468491952235256
20,0.75,12,9,1,4,1.0,171.04349045226704,false,2.0,0.772011531017592
20,0.75,12,9,1,4,1.0,171.04349045226704,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,171.04349045226704,false,4.0,0.8886858213925138
20,0.75,12,9,1,16,20.0,171.04349045226704,false,5.0,0.8639970055513461
20,0.75,12,9,1,16,20.0,171.04349045226704,false,2.0,0.9786045112251683
20,0.75,12,9,1,16,20.0,171.04349045226704,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,171.04349045226704,false,4.0,0.8454151806575295
20,0.75,12,9,1,1,20.0,171.04349045226704,false,5.0,0.8085430002924155
20,0.75,12,9,1,1,20.0,171.04349045226704,false,2.0,0.9035016329829424
20,0.75,12,9,1,1,20.0,171.04349045226704,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,171.04349045226704,false,4.0,0.8566563137572573
20,0.75,12,9,1,4,20.0,171.04349045226704,false,5.0,0.8193616097442619
20,0.75,12,9,1,4,20.0,171.04349045226704,false,2.0,0.9233040259563957
20,0.75,12,9,1,4,20.0,171.04349045226704,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,187.61484249203184,false,4.0,0.13355330796724407
20,0.75,12,9,1,16,0.0,187.61484249203184,false,5.0,0.059867911478487225
20,0.75,12,9,1,16,0.0,187.61484249203184,false,2.0,0.4333798759187272
20,0.75,12,9,1,16,0.0,187.61484249203184,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,187.61484249203184,false,4.0,0.050419927529000555
20,0.75,12,9,1,1,0.0,187.61484249203184,false,5.0,0.03296708933140011
20,0.75,12,9,1,1,0.0,187.61484249203184,false,2.0,0.0548919457409484
20,0.75,12,9,1,1,0.0,187.61484249203184,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,187.61484249203184,false,4.0,0.07807125367676152
20,0.75,12,9,1,4,0.0,187.61484249203184,false,5.0,0.030730043573657165
20,0.75,12,9,1,4,0.0,187.61484249203184,false,2.0,0.4603765037257696
20,0.75,12,9,1,4,0.0,187.61484249203184,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,187.61484249203184,false,4.0,0.3252415329365494
20,0.75,12,9,1,16,1.0,187.61484249203184,false,5.0,0.6466623122641147
20,0.75,12,9,1,16,1.0,187.61484249203184,false,2.0,0.9449983232484738
20,0.75,12,9,1,16,1.0,187.61484249203184,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,187.61484249203184,false,4.0,0.18499182285684015
20,0.75,12,9,1,1,1.0,187.61484249203184,false,5.0,0.19318454861706405
20,0.75,12,9,1,1,1.0,187.61484249203184,false,2.0,0.20642145426837927
20,0.75,12,9,1,1,1.0,187.61484249203184,false,0.0,1.0
20,0.75,12,9,1,4,1.0,187.61484249203184,false,4.0,0.22796143982110728
20,0.75,12,9,1,4,1.0,187.61484249203184,false,5.0,0.38395728840906723
20,0.75,12,9,1,4,1.0,187.61484249203184,false,2.0,0.7719305108068162
20,0.75,12,9,1,4,1.0,187.61484249203184,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,187.61484249203184,false,4.0,0.8885020894014615
20,0.75,12,9,1,16,20.0,187.61484249203184,false,5.0,0.8638708719134068
20,0.75,12,9,1,16,20.0,187.61484249203184,false,2.0,0.978554261899477
20,0.75,12,9,1,16,20.0,187.61484249203184,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,187.61484249203184,false,4.0,0.84483340303585
20,0.75,12,9,1,1,20.0,187.61484249203184,false,5.0,0.8075385431993488
20,0.75,12,9,1,1,20.0,187.61484249203184,false,2.0,0.9028520580332956
20,0.75,12,9,1,1,20.0,187.61484249203184,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,187.61484249203184,false,4.0,0.8568423580824864
20,0.75,12,9,1,4,20.0,187.61484249203184,false,5.0,0.8190152781412022
20,0.75,12,9,1,4,20.0,187.61484249203184,false,2.0,0.9235490923917624
20,0.75,12,9,1,4,20.0,187.61484249203184,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,205.79169093332413,false,4.0,0.12848071325562269
20,0.75,12,9,1,16,0.0,205.79169093332413,false,5.0,0.059512558832223145
20,0.75,12,9,1,16,0.0,205.79169093332413,false,2.0,0.45941960179198227
20,0.75,12,9,1,16,0.0,205.79169093332413,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,205.79169093332413,false,4.0,0.04781910914517008
20,0.75,12,9,1,1,0.0,205.79169093332413,false,5.0,0.02567911879377766
20,0.75,12,9,1,1,0.0,205.79169093332413,false,2.0,0.053240292123923415
20,0.75,12,9,1,1,0.0,205.79169093332413,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,205.79169093332413,false,4.0,0.07926219345272564
20,0.75,12,9,1,4,0.0,205.79169093332413,false,5.0,0.02598354721256076
20,0.75,12,9,1,4,0.0,205.79169093332413,false,2.0,0.4599206557426095
20,0.75,12,9,1,4,0.0,205.79169093332413,false,0.0,1.0000000000000009
20,0.75,12,9,1,16,1.0,205.79169093332413,false,4.0,0.3254759521242821
20,0.75,12,9,1,16,1.0,205.79169093332413,false,5.0,0.6470225969554018
20,0.75,12,9,1,16,1.0,205.79169093332413,false,2.0,0.9453805509655077
20,0.75,12,9,1,16,1.0,205.79169093332413,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,205.79169093332413,false,4.0,0.1841972177264714
20,0.75,12,9,1,1,1.0,205.79169093332413,false,5.0,0.1922381476691747
20,0.75,12,9,1,1,1.0,205.79169093332413,false,2.0,0.2057364325828272
20,0.75,12,9,1,1,1.0,205.79169093332413,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,205.79169093332413,false,4.0,0.2274408653740846
20,0.75,12,9,1,4,1.0,205.79169093332413,false,5.0,0.38408574891095415
20,0.75,12,9,1,4,1.0,205.79169093332413,false,2.0,0.7717352094660122
20,0.75,12,9,1,4,1.0,205.79169093332413,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,205.79169093332413,false,4.0,0.8887520592866051
20,0.75,12,9,1,16,20.0,205.79169093332413,false,5.0,0.8646456770801739
20,0.75,12,9,1,16,20.0,205.79169093332413,false,2.0,0.9788001783036199
20,0.75,12,9,1,16,20.0,205.79169093332413,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,205.79169093332413,false,4.0,0.8450474882537911
20,0.75,12,9,1,1,20.0,205.79169093332413,false,5.0,0.8071881593983719
20,0.75,12,9,1,1,20.0,205.79169093332413,false,2.0,0.9034281496281631
20,0.75,12,9,1,1,20.0,205.79169093332413,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,205.79169093332413,false,4.0,0.8567577249154067
20,0.75,12,9,1,4,20.0,205.79169093332413,false,5.0,0.8190139306561481
20,0.75,12,9,1,4,20.0,205.79169093332413,false,2.0,0.9236072735877179
20,0.75,12,9,1,4,20.0,205.79169093332413,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,225.72958245025552,false,4.0,0.12736977448940834
20,0.75,12,9,1,16,0.0,225.72958245025552,false,5.0,0.04955166099307283
20,0.75,12,9,1,16,0.0,225.72958245025552,false,2.0,0.4700283366261513
20,0.75,12,9,1,16,0.0,225.72958245025552,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,225.72958245025552,false,4.0,0.043900194494681063
20,0.75,12,9,1,1,0.0,225.72958245025552,false,5.0,0.017141296139847242
20,0.75,12,9,1,1,0.0,225.72958245025552,false,2.0,0.052197567485424076
20,0.75,12,9,1,1,0.0,225.72958245025552,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,225.72958245025552,false,4.0,0.0820510567474167
20,0.75,12,9,1,4,0.0,225.72958245025552,false,5.0,0.028423464483236776
20,0.75,12,9,1,4,0.0,225.72958245025552,false,2.0,0.4686502398747969
20,0.75,12,9,1,4,0.0,225.72958245025552,false,0.0,1.0000000000000009
20,0.75,12,9,1,16,1.0,225.72958245025552,false,4.0,0.3254372180211708
20,0.75,12,9,1,16,1.0,225.72958245025552,false,5.0,0.6456524739403662
20,0.75,12,9,1,16,1.0,225.72958245025552,false,2.0,0.9441089920927584
20,0.75,12,9,1,16,1.0,225.72958245025552,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,225.72958245025552,false,4.0,0.18350150753488723
20,0.75,12,9,1,1,1.0,225.72958245025552,false,5.0,0.19247608313344436
20,0.75,12,9,1,1,1.0,225.72958245025552,false,2.0,0.20526821623241293
20,0.75,12,9,1,1,1.0,225.72958245025552,false,0.0,1.0
20,0.75,12,9,1,4,1.0,225.72958245025552,false,4.0,0.22681016206766208
20,0.75,12,9,1,4,1.0,225.72958245025552,false,5.0,0.3845219693449
20,0.75,12,9,1,4,1.0,225.72958245025552,false,2.0,0.7720450198288609
20,0.75,12,9,1,4,1.0,225.72958245025552,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,225.72958245025552,false,4.0,0.8885201252509418
20,0.75,12,9,1,16,20.0,225.72958245025552,false,5.0,0.8646443982085067
20,0.75,12,9,1,16,20.0,225.72958245025552,false,2.0,0.9786735655611369
20,0.75,12,9,1,16,20.0,225.72958245025552,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,225.72958245025552,false,4.0,0.8453882886419031
20,0.75,12,9,1,1,20.0,225.72958245025552,false,5.0,0.8076848360329263
20,0.75,12,9,1,1,20.0,225.72958245025552,false,2.0,0.9039075603389669
20,0.75,12,9,1,1,20.0,225.72958245025552,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,225.72958245025552,false,4.0,0.856837981757568
20,0.75,12,9,1,4,20.0,225.72958245025552,false,5.0,0.818422930071815
20,0.75,12,9,1,4,20.0,225.72958245025552,false,2.0,0.9234017436622967
20,0.75,12,9,1,4,20.0,225.72958245025552,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,247.59913367773234,false,4.0,0.13130225708357024
20,0.75,12,9,1,16,0.0,247.59913367773234,false,5.0,0.055885213913546596
20,0.75,12,9,1,16,0.0,247.59913367773234,false,2.0,0.4461918554032645
20,0.75,12,9,1,16,0.0,247.59913367773234,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,247.59913367773234,false,4.0,0.045935600158440996
20,0.75,12,9,1,1,0.0,247.59913367773234,false,5.0,0.018001249035205422
20,0.75,12,9,1,1,0.0,247.59913367773234,false,2.0,0.04906292739462159
20,0.75,12,9,1,1,0.0,247.59913367773234,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,247.59913367773234,false,4.0,0.07855437521256906
20,0.75,12,9,1,4,0.0,247.59913367773234,false,5.0,0.02795074755641373
20,0.75,12,9,1,4,0.0,247.59913367773234,false,2.0,0.4488253591154026
20,0.75,12,9,1,4,0.0,247.59913367773234,false,0.0,1.0000000000000009
20,0.75,12,9,1,16,1.0,247.59913367773234,false,4.0,0.32468716775349515
20,0.75,12,9,1,16,1.0,247.59913367773234,false,5.0,0.6462502062527624
20,0.75,12,9,1,16,1.0,247.59913367773234,false,2.0,0.9432680849443071
20,0.75,12,9,1,16,1.0,247.59913367773234,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,247.59913367773234,false,4.0,0.18255632193403645
20,0.75,12,9,1,1,1.0,247.59913367773234,false,5.0,0.19246842135133543
20,0.75,12,9,1,1,1.0,247.59913367773234,false,2.0,0.20417818294562332
20,0.75,12,9,1,1,1.0,247.59913367773234,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,247.59913367773234,false,4.0,0.225996484756645
20,0.75,12,9,1,4,1.0,247.59913367773234,false,5.0,0.38343586607130725
20,0.75,12,9,1,4,1.0,247.59913367773234,false,2.0,0.7728137488614367
20,0.75,12,9,1,4,1.0,247.59913367773234,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,247.59913367773234,false,4.0,0.8887054289360513
20,0.75,12,9,1,16,20.0,247.59913367773234,false,5.0,0.864317926333833
20,0.75,12,9,1,16,20.0,247.59913367773234,false,2.0,0.978661798698061
20,0.75,12,9,1,16,20.0,247.59913367773234,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,247.59913367773234,false,4.0,0.8451586595490461
20,0.75,12,9,1,1,20.0,247.59913367773234,false,5.0,0.8074080598905619
20,0.75,12,9,1,1,20.0,247.59913367773234,false,2.0,0.9039393446001214
20,0.75,12,9,1,1,20.0,247.59913367773234,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,247.59913367773234,false,4.0,0.8566292908406076
20,0.75,12,9,1,4,20.0,247.59913367773234,false,5.0,0.8188042255805378
20,0.75,12,9,1,4,20.0,247.59913367773234,false,2.0,0.9228401107895913
20,0.75,12,9,1,4,20.0,247.59913367773234,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,271.5874912472914,false,4.0,0.12972313866938895
20,0.75,12,9,1,16,0.0,271.5874912472914,false,5.0,0.06405171736542195
20,0.75,12,9,1,16,0.0,271.5874912472914,false,2.0,0.4629883893282081
20,0.75,12,9,1,16,0.0,271.5874912472914,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,271.5874912472914,false,4.0,0.04286200390847586
20,0.75,12,9,1,1,0.0,271.5874912472914,false,5.0,0.019576271409408947
20,0.75,12,9,1,1,0.0,271.5874912472914,false,2.0,0.04546888721560826
20,0.75,12,9,1,1,0.0,271.5874912472914,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,271.5874912472914,false,4.0,0.0777783108915151
20,0.75,12,9,1,4,0.0,271.5874912472914,false,5.0,0.019640357679698316
20,0.75,12,9,1,4,0.0,271.5874912472914,false,2.0,0.458405992304688
20,0.75,12,9,1,4,0.0,271.5874912472914,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,271.5874912472914,false,4.0,0.32435131198355677
20,0.75,12,9,1,16,1.0,271.5874912472914,false,5.0,0.6461126826734607
20,0.75,12,9,1,16,1.0,271.5874912472914,false,2.0,0.9442303739233885
20,0.75,12,9,1,16,1.0,271.5874912472914,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,271.5874912472914,false,4.0,0.18224726732106641
20,0.75,12,9,1,1,1.0,271.5874912472914,false,5.0,0.1919905174707393
20,0.75,12,9,1,1,1.0,271.5874912472914,false,2.0,0.20363568927751047
20,0.75,12,9,1,1,1.0,271.5874912472914,false,0.0,1.0
20,0.75,12,9,1,4,1.0,271.5874912472914,false,4.0,0.22583671724208595
20,0.75,12,9,1,4,1.0,271.5874912472914,false,5.0,0.3826408242872601
20,0.75,12,9,1,4,1.0,271.5874912472914,false,2.0,0.7722028919643855
20,0.75,12,9,1,4,1.0,271.5874912472914,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,271.5874912472914,false,4.0,0.8885201046967038
20,0.75,12,9,1,16,20.0,271.5874912472914,false,5.0,0.8641565792030623
20,0.75,12,9,1,16,20.0,271.5874912472914,false,2.0,0.9784234995859218
20,0.75,12,9,1,16,20.0,271.5874912472914,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,271.5874912472914,false,4.0,0.8455215336066229
20,0.75,12,9,1,1,20.0,271.5874912472914,false,5.0,0.8069212870877808
20,0.75,12,9,1,1,20.0,271.5874912472914,false,2.0,0.9041864114796063
20,0.75,12,9,1,1,20.0,271.5874912472914,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,271.5874912472914,false,4.0,0.8564903589672179
20,0.75,12,9,1,4,20.0,271.5874912472914,false,5.0,0.8190015170879652
20,0.75,12,9,1,4,20.0,271.5874912472914,false,2.0,0.9230423695056275
20,0.75,12,9,1,4,20.0,271.5874912472914,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,297.8999332768311,false,4.0,0.1297119420083223
20,0.75,12,9,1,16,0.0,297.8999332768311,false,5.0,0.06132940024025313
20,0.75,12,9,1,16,0.0,297.8999332768311,false,2.0,0.44926341081698296
20,0.75,12,9,1,16,0.0,297.8999332768311,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,297.8999332768311,false,4.0,0.04259105733888411
20,0.75,12,9,1,1,0.0,297.8999332768311,false,5.0,0.022780302227152542
20,0.75,12,9,1,1,0.0,297.8999332768311,false,2.0,0.04306247343366394
20,0.75,12,9,1,1,0.0,297.8999332768311,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,297.8999332768311,false,4.0,0.07160349330273884
20,0.75,12,9,1,4,0.0,297.8999332768311,false,5.0,0.013594917694947214
20,0.75,12,9,1,4,0.0,297.8999332768311,false,2.0,0.44607689925198407
20,0.75,12,9,1,4,0.0,297.8999332768311,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,297.8999332768311,false,4.0,0.32344381345294887
20,0.75,12,9,1,16,1.0,297.8999332768311,false,5.0,0.6458387443449795
20,0.75,12,9,1,16,1.0,297.8999332768311,false,2.0,0.9447161344860113
20,0.75,12,9,1,16,1.0,297.8999332768311,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,297.8999332768311,false,4.0,0.18150170911201308
20,0.75,12,9,1,1,1.0,297.8999332768311,false,5.0,0.1910790360288044
20,0.75,12,9,1,1,1.0,297.8999332768311,false,2.0,0.203541499105755
20,0.75,12,9,1,1,1.0,297.8999332768311,false,0.0,1.0
20,0.75,12,9,1,4,1.0,297.8999332768311,false,4.0,0.22544366716415962
20,0.75,12,9,1,4,1.0,297.8999332768311,false,5.0,0.3817757573169967
20,0.75,12,9,1,4,1.0,297.8999332768311,false,2.0,0.7724997652926097
20,0.75,12,9,1,4,1.0,297.8999332768311,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,297.8999332768311,false,4.0,0.8881107741810076
20,0.75,12,9,1,16,20.0,297.8999332768311,false,5.0,0.8642592841898291
20,0.75,12,9,1,16,20.0,297.8999332768311,false,2.0,0.9784933557308944
20,0.75,12,9,1,16,20.0,297.8999332768311,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,297.8999332768311,false,4.0,0.845350946350077
20,0.75,12,9,1,1,20.0,297.8999332768311,false,5.0,0.8069806379846806
20,0.75,12,9,1,1,20.0,297.8999332768311,false,2.0,0.9041549555372869
20,0.75,12,9,1,1,20.0,297.8999332768311,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,297.8999332768311,false,4.0,0.856375499000045
20,0.75,12,9,1,4,20.0,297.8999332768311,false,5.0,0.8181359260548116
20,0.75,12,9,1,4,20.0,297.8999332768311,false,2.0,0.9229755902316522
20,0.75,12,9,1,4,20.0,297.8999332768311,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,326.76162601883266,false,4.0,0.1252845388482333
20,0.75,12,9,1,16,0.0,326.76162601883266,false,5.0,0.07431822110367398
20,0.75,12,9,1,16,0.0,326.76162601883266,false,2.0,0.4504612114706847
20,0.75,12,9,1,16,0.0,326.76162601883266,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,326.76162601883266,false,4.0,0.04314086079673106
20,0.75,12,9,1,1,0.0,326.76162601883266,false,5.0,0.03178935827740596
20,0.75,12,9,1,1,0.0,326.76162601883266,false,2.0,0.039175482858684864
20,0.75,12,9,1,1,0.0,326.76162601883266,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,326.76162601883266,false,4.0,0.07608154259243917
20,0.75,12,9,1,4,0.0,326.76162601883266,false,5.0,0.020989832847393516
20,0.75,12,9,1,4,0.0,326.76162601883266,false,2.0,0.4343522024572576
20,0.75,12,9,1,4,0.0,326.76162601883266,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,326.76162601883266,false,4.0,0.32332031404236294
20,0.75,12,9,1,16,1.0,326.76162601883266,false,5.0,0.6468943087351142
20,0.75,12,9,1,16,1.0,326.76162601883266,false,2.0,0.943369983751416
20,0.75,12,9,1,16,1.0,326.76162601883266,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,326.76162601883266,false,4.0,0.18124346065118946
20,0.75,12,9,1,1,1.0,326.76162601883266,false,5.0,0.19135650034365623
20,0.75,12,9,1,1,1.0,326.76162601883266,false,2.0,0.20287232684300163
20,0.75,12,9,1,1,1.0,326.76162601883266,false,0.0,1.0
20,0.75,12,9,1,4,1.0,326.76162601883266,false,4.0,0.2249475913233162
20,0.75,12,9,1,4,1.0,326.76162601883266,false,5.0,0.38051399068945907
20,0.75,12,9,1,4,1.0,326.76162601883266,false,2.0,0.7726197303185756
20,0.75,12,9,1,4,1.0,326.76162601883266,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,326.76162601883266,false,4.0,0.88798171599109
20,0.75,12,9,1,16,20.0,326.76162601883266,false,5.0,0.8641091243366789
20,0.75,12,9,1,16,20.0,326.76162601883266,false,2.0,0.9785306244593452
20,0.75,12,9,1,16,20.0,326.76162601883266,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,326.76162601883266,false,4.0,0.8456502643803713
20,0.75,12,9,1,1,20.0,326.76162601883266,false,5.0,0.806302899376171
20,0.75,12,9,1,1,20.0,326.76162601883266,false,2.0,0.9036838506707109
20,0.75,12,9,1,1,20.0,326.76162601883266,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,326.76162601883266,false,4.0,0.8566353668207752
20,0.75,12,9,1,4,20.0,326.76162601883266,false,5.0,0.818038309990122
20,0.75,12,9,1,4,20.0,326.76162601883266,false,2.0,0.9229566693128288
20,0.75,12,9,1,4,20.0,326.76162601883266,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,358.4195506994283,false,4.0,0.11939496136543591
20,0.75,12,9,1,16,0.0,358.4195506994283,false,5.0,0.05611366746108888
20,0.75,12,9,1,16,0.0,358.4195506994283,false,2.0,0.44740960310020284
20,0.75,12,9,1,16,0.0,358.4195506994283,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,358.4195506994283,false,4.0,0.0392486203395789
20,0.75,12,9,1,1,0.0,358.4195506994283,false,5.0,0.030915280546625557
20,0.75,12,9,1,1,0.0,358.4195506994283,false,2.0,0.03866563486405903
20,0.75,12,9,1,1,0.0,358.4195506994283,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,358.4195506994283,false,4.0,0.0755241316722476
20,0.75,12,9,1,4,0.0,358.4195506994283,false,5.0,0.028798883425348674
20,0.75,12,9,1,4,0.0,358.4195506994283,false,2.0,0.45251765592861015
20,0.75,12,9,1,4,0.0,358.4195506994283,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,358.4195506994283,false,4.0,0.32302308018926845
20,0.75,12,9,1,16,1.0,358.4195506994283,false,5.0,0.6456485891858857
20,0.75,12,9,1,16,1.0,358.4195506994283,false,2.0,0.9440427279400052
20,0.75,12,9,1,16,1.0,358.4195506994283,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,358.4195506994283,false,4.0,0.1811000623453657
20,0.75,12,9,1,1,1.0,358.4195506994283,false,5.0,0.19064848992232825
20,0.75,12,9,1,1,1.0,358.4195506994283,false,2.0,0.20248168140405412
20,0.75,12,9,1,1,1.0,358.4195506994283,false,0.0,1.0
20,0.75,12,9,1,4,1.0,358.4195506994283,false,4.0,0.22478196714565327
20,0.75,12,9,1,4,1.0,358.4195506994283,false,5.0,0.3794748157382069
20,0.75,12,9,1,4,1.0,358.4195506994283,false,2.0,0.7725409098927175
20,0.75,12,9,1,4,1.0,358.4195506994283,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,358.4195506994283,false,4.0,0.8878797576938946
20,0.75,12,9,1,16,20.0,358.4195506994283,false,5.0,0.8643572803882476
20,0.75,12,9,1,16,20.0,358.4195506994283,false,2.0,0.9788261435857017
20,0.75,12,9,1,16,20.0,358.4195506994283,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,358.4195506994283,false,4.0,0.8454688777791869
20,0.75,12,9,1,1,20.0,358.4195506994283,false,5.0,0.8064589702863624
20,0.75,12,9,1,1,20.0,358.4195506994283,false,2.0,0.9040739143068858
20,0.75,12,9,1,1,20.0,358.4195506994283,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,358.4195506994283,false,4.0,0.856327411187532
20,0.75,12,9,1,4,20.0,358.4195506994283,false,5.0,0.8179494408954823
20,0.75,12,9,1,4,20.0,358.4195506994283,false,2.0,0.9220888919615442
20,0.75,12,9,1,4,20.0,358.4195506994283,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,393.1446170370571,false,4.0,0.11730039075384431
20,0.75,12,9,1,16,0.0,393.1446170370571,false,5.0,0.040232819144893815
20,0.75,12,9,1,16,0.0,393.1446170370571,false,2.0,0.45740257530142847
20,0.75,12,9,1,16,0.0,393.1446170370571,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,393.1446170370571,false,4.0,0.041584950217939655
20,0.75,12,9,1,1,0.0,393.1446170370571,false,5.0,0.03172455609148097
20,0.75,12,9,1,1,0.0,393.1446170370571,false,2.0,0.037966975534115426
20,0.75,12,9,1,1,0.0,393.1446170370571,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,393.1446170370571,false,4.0,0.07059432620570451
20,0.75,12,9,1,4,0.0,393.1446170370571,false,5.0,0.015572970245159674
20,0.75,12,9,1,4,0.0,393.1446170370571,false,2.0,0.43865193893984494
20,0.75,12,9,1,4,0.0,393.1446170370571,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,393.1446170370571,false,4.0,0.32309162569967137
20,0.75,12,9,1,16,1.0,393.1446170370571,false,5.0,0.6472752404754263
20,0.75,12,9,1,16,1.0,393.1446170370571,false,2.0,0.9444431675200821
20,0.75,12,9,1,16,1.0,393.1446170370571,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,393.1446170370571,false,4.0,0.18084523481832646
20,0.75,12,9,1,1,1.0,393.1446170370571,false,5.0,0.19052175600821852
20,0.75,12,9,1,1,1.0,393.1446170370571,false,2.0,0.20240411646283524
20,0.75,12,9,1,1,1.0,393.1446170370571,false,0.0,1.0
20,0.75,12,9,1,4,1.0,393.1446170370571,false,4.0,0.22485957414924204
20,0.75,12,9,1,4,1.0,393.1446170370571,false,5.0,0.37913162260198424
20,0.75,12,9,1,4,1.0,393.1446170370571,false,2.0,0.7728679814559194
20,0.75,12,9,1,4,1.0,393.1446170370571,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,393.1446170370571,false,4.0,0.8879435883177969
20,0.75,12,9,1,16,20.0,393.1446170370571,false,5.0,0.864099266939084
20,0.75,12,9,1,16,20.0,393.1446170370571,false,2.0,0.9786094132858222
20,0.75,12,9,1,16,20.0,393.1446170370571,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,393.1446170370571,false,4.0,0.8454494882776343
20,0.75,12,9,1,1,20.0,393.1446170370571,false,5.0,0.8065246910800629
20,0.75,12,9,1,1,20.0,393.1446170370571,false,2.0,0.9035851449388834
20,0.75,12,9,1,1,20.0,393.1446170370571,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,393.1446170370571,false,4.0,0.8562815091795002
20,0.75,12,9,1,4,20.0,393.1446170370571,false,5.0,0.8179219267893706
20,0.75,12,9,1,4,20.0,393.1446170370571,false,2.0,0.9224458488154209
20,0.75,12,9,1,4,20.0,393.1446170370571,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,431.2339815269481,false,4.0,0.11438867996062868
20,0.75,12,9,1,16,0.0,431.2339815269481,false,5.0,0.032122247799281606
20,0.75,12,9,1,16,0.0,431.2339815269481,false,2.0,0.45477206891628413
20,0.75,12,9,1,16,0.0,431.2339815269481,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,431.2339815269481,false,4.0,0.039053278102430616
20,0.75,12,9,1,1,0.0,431.2339815269481,false,5.0,0.0239756067723122
20,0.75,12,9,1,1,0.0,431.2339815269481,false,2.0,0.036356981338426145
20,0.75,12,9,1,1,0.0,431.2339815269481,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,431.2339815269481,false,4.0,0.07175317185099202
20,0.75,12,9,1,4,0.0,431.2339815269481,false,5.0,0.021838033478813308
20,0.75,12,9,1,4,0.0,431.2339815269481,false,2.0,0.43177054970961154
20,0.75,12,9,1,4,0.0,431.2339815269481,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,431.2339815269481,false,4.0,0.3229621315570794
20,0.75,12,9,1,16,1.0,431.2339815269481,false,5.0,0.6476650030598441
20,0.75,12,9,1,16,1.0,431.2339815269481,false,2.0,0.9435815504525364
20,0.75,12,9,1,16,1.0,431.2339815269481,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,431.2339815269481,false,4.0,0.18073518009039802
20,0.75,12,9,1,1,1.0,431.2339815269481,false,5.0,0.19025667644800887
20,0.75,12,9,1,1,1.0,431.2339815269481,false,2.0,0.20183294662458956
20,0.75,12,9,1,1,1.0,431.2339815269481,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,431.2339815269481,false,4.0,0.22461419156441764
20,0.75,12,9,1,4,1.0,431.2339815269481,false,5.0,0.379685791048144
20,0.75,12,9,1,4,1.0,431.2339815269481,false,2.0,0.7738194437430268
20,0.75,12,9,1,4,1.0,431.2339815269481,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,431.2339815269481,false,4.0,0.8880117116446694
20,0.75,12,9,1,16,20.0,431.2339815269481,false,5.0,0.864149613248032
20,0.75,12,9,1,16,20.0,431.2339815269481,false,2.0,0.9786273638626324
20,0.75,12,9,1,16,20.0,431.2339815269481,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,431.2339815269481,false,4.0,0.8454205302955692
20,0.75,12,9,1,1,20.0,431.2339815269481,false,5.0,0.8058902750293024
20,0.75,12,9,1,1,20.0,431.2339815269481,false,2.0,0.9035316191060568
20,0.75,12,9,1,1,20.0,431.2339815269481,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,431.2339815269481,false,4.0,0.8561951882456831
20,0.75,12,9,1,4,20.0,431.2339815269481,false,5.0,0.8172888322246484
20,0.75,12,9,1,4,20.0,431.2339815269481,false,2.0,0.9221105744526269
20,0.75,12,9,1,4,20.0,431.2339815269481,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,473.01359032993116,false,4.0,0.11247886839757067
20,0.75,12,9,1,16,0.0,473.01359032993116,false,5.0,0.02242654763185954
20,0.75,12,9,1,16,0.0,473.01359032993116,false,2.0,0.45146302066019944
20,0.75,12,9,1,16,0.0,473.01359032993116,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,473.01359032993116,false,4.0,0.03308217737896243
20,0.75,12,9,1,1,0.0,473.01359032993116,false,5.0,0.023827803842767014
20,0.75,12,9,1,1,0.0,473.01359032993116,false,2.0,0.03351494859270758
20,0.75,12,9,1,1,0.0,473.01359032993116,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,473.01359032993116,false,4.0,0.06931938989234898
20,0.75,12,9,1,4,0.0,473.01359032993116,false,5.0,0.03610851561441539
20,0.75,12,9,1,4,0.0,473.01359032993116,false,2.0,0.4109595379469457
20,0.75,12,9,1,4,0.0,473.01359032993116,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,473.01359032993116,false,4.0,0.32299035540735976
20,0.75,12,9,1,16,1.0,473.01359032993116,false,5.0,0.6474285467054808
20,0.75,12,9,1,16,1.0,473.01359032993116,false,2.0,0.9446220637559819
20,0.75,12,9,1,16,1.0,473.01359032993116,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,473.01359032993116,false,4.0,0.18050502746858227
20,0.75,12,9,1,1,1.0,473.01359032993116,false,5.0,0.1897979611990929
20,0.75,12,9,1,1,1.0,473.01359032993116,false,2.0,0.20167831446220422
20,0.75,12,9,1,1,1.0,473.01359032993116,false,0.0,1.0
20,0.75,12,9,1,4,1.0,473.01359032993116,false,4.0,0.2247852790770738
20,0.75,12,9,1,4,1.0,473.01359032993116,false,5.0,0.37878971901842234
20,0.75,12,9,1,4,1.0,473.01359032993116,false,2.0,0.7733852578670497
20,0.75,12,9,1,4,1.0,473.01359032993116,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,473.01359032993116,false,4.0,0.8882371503351557
20,0.75,12,9,1,16,20.0,473.01359032993116,false,5.0,0.8634513622413595
20,0.75,12,9,1,16,20.0,473.01359032993116,false,2.0,0.9785728567965547
20,0.75,12,9,1,16,20.0,473.01359032993116,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,473.01359032993116,false,4.0,0.8453770633184964
20,0.75,12,9,1,1,20.0,473.01359032993116,false,5.0,0.8058331960099671
20,0.75,12,9,1,1,20.0,473.01359032993116,false,2.0,0.9035048952957593
20,0.75,12,9,1,1,20.0,473.01359032993116,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,473.01359032993116,false,4.0,0.8560000398454765
20,0.75,12,9,1,4,20.0,473.01359032993116,false,5.0,0.8168085807056024
20,0.75,12,9,1,4,20.0,473.01359032993116,false,2.0,0.921836714839333
20,0.75,12,9,1,4,20.0,473.01359032993116,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,518.840968526109,false,4.0,0.11346611883600179
20,0.75,12,9,1,16,0.0,518.840968526109,false,5.0,0.01314937755498535
20,0.75,12,9,1,16,0.0,518.840968526109,false,2.0,0.4295216925725561
20,0.75,12,9,1,16,0.0,518.840968526109,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,518.840968526109,false,4.0,0.02924384682960733
20,0.75,12,9,1,1,0.0,518.840968526109,false,5.0,0.02051072388333011
20,0.75,12,9,1,1,0.0,518.840968526109,false,2.0,0.030250532760941518
20,0.75,12,9,1,1,0.0,518.840968526109,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,518.840968526109,false,4.0,0.0695665669456507
20,0.75,12,9,1,4,0.0,518.840968526109,false,5.0,0.03658081344037978
20,0.75,12,9,1,4,0.0,518.840968526109,false,2.0,0.4088568563193373
20,0.75,12,9,1,4,0.0,518.840968526109,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,518.840968526109,false,4.0,0.3228516509654632
20,0.75,12,9,1,16,1.0,518.840968526109,false,5.0,0.6482672843142349
20,0.75,12,9,1,16,1.0,518.840968526109,false,2.0,0.9435766409913259
20,0.75,12,9,1,16,1.0,518.840968526109,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,518.840968526109,false,4.0,0.18063706844081018
20,0.75,12,9,1,1,1.0,518.840968526109,false,5.0,0.19047680372021497
20,0.75,12,9,1,1,1.0,518.840968526109,false,2.0,0.2016334237987543
20,0.75,12,9,1,1,1.0,518.840968526109,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,518.840968526109,false,4.0,0.22424049869441925
20,0.75,12,9,1,4,1.0,518.840968526109,false,5.0,0.378516295378797
20,0.75,12,9,1,4,1.0,518.840968526109,false,2.0,0.7729898621986363
20,0.75,12,9,1,4,1.0,518.840968526109,false,0.0,1.0
20,0.75,12,9,1,16,20.0,518.840968526109,false,4.0,0.888140144419055
20,0.75,12,9,1,16,20.0,518.840968526109,false,5.0,0.8634168804352941
20,0.75,12,9,1,16,20.0,518.840968526109,false,2.0,0.9782884156822546
20,0.75,12,9,1,16,20.0,518.840968526109,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,518.840968526109,false,4.0,0.8458503743871025
20,0.75,12,9,1,1,20.0,518.840968526109,false,5.0,0.8065341226931306
20,0.75,12,9,1,1,20.0,518.840968526109,false,2.0,0.9033011634046969
20,0.75,12,9,1,1,20.0,518.840968526109,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,518.840968526109,false,4.0,0.8560373084376315
20,0.75,12,9,1,4,20.0,518.840968526109,false,5.0,0.8165479352315155
20,0.75,12,9,1,4,20.0,518.840968526109,false,2.0,0.9221152851090892
20,0.75,12,9,1,4,20.0,518.840968526109,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,569.1082796021653,false,4.0,0.11196580597780974
20,0.75,12,9,1,16,0.0,569.1082796021653,false,5.0,0.014999688427203516
20,0.75,12,9,1,16,0.0,569.1082796021653,false,2.0,0.44320495528777715
20,0.75,12,9,1,16,0.0,569.1082796021653,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,569.1082796021653,false,4.0,0.02741818089307654
20,0.75,12,9,1,1,0.0,569.1082796021653,false,5.0,0.011930804357420352
20,0.75,12,9,1,1,0.0,569.1082796021653,false,2.0,0.02848992973887291
20,0.75,12,9,1,1,0.0,569.1082796021653,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,569.1082796021653,false,4.0,0.07094462108296512
20,0.75,12,9,1,4,0.0,569.1082796021653,false,5.0,0.03836418892726165
20,0.75,12,9,1,4,0.0,569.1082796021653,false,2.0,0.39579747508374247
20,0.75,12,9,1,4,0.0,569.1082796021653,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,569.1082796021653,false,4.0,0.3227774761533195
20,0.75,12,9,1,16,1.0,569.1082796021653,false,5.0,0.6478815728746317
20,0.75,12,9,1,16,1.0,569.1082796021653,false,2.0,0.9447101960425306
20,0.75,12,9,1,16,1.0,569.1082796021653,false,0.0,0.9999999999999994
20,0.75,12,9,1,1,1.0,569.1082796021653,false,4.0,0.18038514650116869
20,0.75,12,9,1,1,1.0,569.1082796021653,false,5.0,0.19030178805653364
20,0.75,12,9,1,1,1.0,569.1082796021653,false,2.0,0.2014822955581307
20,0.75,12,9,1,1,1.0,569.1082796021653,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,569.1082796021653,false,4.0,0.22367847288770296
20,0.75,12,9,1,4,1.0,569.1082796021653,false,5.0,0.3772228185276044
20,0.75,12,9,1,4,1.0,569.1082796021653,false,2.0,0.7725441403849069
20,0.75,12,9,1,4,1.0,569.1082796021653,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,569.1082796021653,false,4.0,0.8882300362520269
20,0.75,12,9,1,16,20.0,569.1082796021653,false,5.0,0.8633716161610857
20,0.75,12,9,1,16,20.0,569.1082796021653,false,2.0,0.9782083581930194
20,0.75,12,9,1,16,20.0,569.1082796021653,false,0.0,1.0
20,0.75,12,9,1,1,20.0,569.1082796021653,false,4.0,0.8458832342407165
20,0.75,12,9,1,1,20.0,569.1082796021653,false,5.0,0.8055684981563495
20,0.75,12,9,1,1,20.0,569.1082796021653,false,2.0,0.9033738419694127
20,0.75,12,9,1,1,20.0,569.1082796021653,false,0.0,1.0
20,0.75,12,9,1,4,20.0,569.1082796021653,false,4.0,0.8560184609571734
20,0.75,12,9,1,4,20.0,569.1082796021653,false,5.0,0.8164994715264142
20,0.75,12,9,1,4,20.0,569.1082796021653,false,2.0,0.9218567480127857
20,0.75,12,9,1,4,20.0,569.1082796021653,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,624.2456813535887,false,4.0,0.1110086928964166
20,0.75,12,9,1,16,0.0,624.2456813535887,false,5.0,0.009954480880004191
20,0.75,12,9,1,16,0.0,624.2456813535887,false,2.0,0.42345387874212254
20,0.75,12,9,1,16,0.0,624.2456813535887,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,624.2456813535887,false,4.0,0.026176708972759366
20,0.75,12,9,1,1,0.0,624.2456813535887,false,5.0,0.012496634343350544
20,0.75,12,9,1,1,0.0,624.2456813535887,false,2.0,0.03238646366743154
20,0.75,12,9,1,1,0.0,624.2456813535887,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,624.2456813535887,false,4.0,0.069544149334572
20,0.75,12,9,1,4,0.0,624.2456813535887,false,5.0,0.038512244486041854
20,0.75,12,9,1,4,0.0,624.2456813535887,false,2.0,0.3957897159162375
20,0.75,12,9,1,4,0.0,624.2456813535887,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,624.2456813535887,false,4.0,0.32277116622632834
20,0.75,12,9,1,16,1.0,624.2456813535887,false,5.0,0.6467417434188566
20,0.75,12,9,1,16,1.0,624.2456813535887,false,2.0,0.9443230501157424
20,0.75,12,9,1,16,1.0,624.2456813535887,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,624.2456813535887,false,4.0,0.1802112516535804
20,0.75,12,9,1,1,1.0,624.2456813535887,false,5.0,0.19047791180385207
20,0.75,12,9,1,1,1.0,624.2456813535887,false,2.0,0.20109057479266337
20,0.75,12,9,1,1,1.0,624.2456813535887,false,0.0,1.0
20,0.75,12,9,1,4,1.0,624.2456813535887,false,4.0,0.22346764554234022
20,0.75,12,9,1,4,1.0,624.2456813535887,false,5.0,0.3772917477816653
20,0.75,12,9,1,4,1.0,624.2456813535887,false,2.0,0.7727432023385085
20,0.75,12,9,1,4,1.0,624.2456813535887,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,624.2456813535887,false,4.0,0.8887772364517335
20,0.75,12,9,1,16,20.0,624.2456813535887,false,5.0,0.8626872967027455
20,0.75,12,9,1,16,20.0,624.2456813535887,false,2.0,0.9781279957287793
20,0.75,12,9,1,16,20.0,624.2456813535887,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,624.2456813535887,false,4.0,0.8455479607595799
20,0.75,12,9,1,1,20.0,624.2456813535887,false,5.0,0.8056049620704011
20,0.75,12,9,1,1,20.0,624.2456813535887,false,2.0,0.9032193485394923
20,0.75,12,9,1,1,20.0,624.2456813535887,false,0.0,1.0
20,0.75,12,9,1,4,20.0,624.2456813535887,false,4.0,0.8564341178736438
20,0.75,12,9,1,4,20.0,624.2456813535887,false,5.0,0.8159198084077095
20,0.75,12,9,1,4,20.0,624.2456813535887,false,2.0,0.9219450211576605
20,0.75,12,9,1,4,20.0,624.2456813535887,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,684.7250069196207,false,4.0,0.10256147428906098
20,0.75,12,9,1,16,0.0,684.7250069196207,false,5.0,0.015992236378282898
20,0.75,12,9,1,16,0.0,684.7250069196207,false,2.0,0.4098975414671769
20,0.75,12,9,1,16,0.0,684.7250069196207,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,684.7250069196207,false,4.0,0.023401446704238833
20,0.75,12,9,1,1,0.0,684.7250069196207,false,5.0,0.00574606749028765
20,0.75,12,9,1,1,0.0,684.7250069196207,false,2.0,0.029452430119013683
20,0.75,12,9,1,1,0.0,684.7250069196207,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,684.7250069196207,false,4.0,0.07055292430064118
20,0.75,12,9,1,4,0.0,684.7250069196207,false,5.0,0.04261055697034027
20,0.75,12,9,1,4,0.0,684.7250069196207,false,2.0,0.3862549421352075
20,0.75,12,9,1,4,0.0,684.7250069196207,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,684.7250069196207,false,4.0,0.3221379329468836
20,0.75,12,9,1,16,1.0,684.7250069196207,false,5.0,0.6466221107988834
20,0.75,12,9,1,16,1.0,684.7250069196207,false,2.0,0.9442520748243832
20,0.75,12,9,1,16,1.0,684.7250069196207,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,684.7250069196207,false,4.0,0.1796795510100388
20,0.75,12,9,1,1,1.0,684.7250069196207,false,5.0,0.19050468715972577
20,0.75,12,9,1,1,1.0,684.7250069196207,false,2.0,0.20059821584583523
20,0.75,12,9,1,1,1.0,684.7250069196207,false,0.0,1.0
20,0.75,12,9,1,4,1.0,684.7250069196207,false,4.0,0.22323007499591505
20,0.75,12,9,1,4,1.0,684.7250069196207,false,5.0,0.3776453169474127
20,0.75,12,9,1,4,1.0,684.7250069196207,false,2.0,0.7725468824286271
20,0.75,12,9,1,4,1.0,684.7250069196207,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,684.7250069196207,false,4.0,0.8886640273607218
20,0.75,12,9,1,16,20.0,684.7250069196207,false,5.0,0.8623065996910174
20,0.75,12,9,1,16,20.0,684.7250069196207,false,2.0,0.9781805508485794
20,0.75,12,9,1,16,20.0,684.7250069196207,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,684.7250069196207,false,4.0,0.8452043273146107
20,0.75,12,9,1,1,20.0,684.7250069196207,false,5.0,0.8060768588334244
20,0.75,12,9,1,1,20.0,684.7250069196207,false,2.0,0.9026254199274159
20,0.75,12,9,1,1,20.0,684.7250069196207,false,0.0,1.0
20,0.75,12,9,1,4,20.0,684.7250069196207,false,4.0,0.8563400258340723
20,0.75,12,9,1,4,20.0,684.7250069196207,false,5.0,0.8162278371034701
20,0.75,12,9,1,4,20.0,684.7250069196207,false,2.0,0.9218140067809717
20,0.75,12,9,1,4,20.0,684.7250069196207,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,751.0638024510529,false,4.0,0.09600050880096254
20,0.75,12,9,1,16,0.0,751.0638024510529,false,5.0,0.019883202901341556
20,0.75,12,9,1,16,0.0,751.0638024510529,false,2.0,0.431500551560434
20,0.75,12,9,1,16,0.0,751.0638024510529,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,751.0638024510529,false,4.0,0.02663075889636634
20,0.75,12,9,1,1,0.0,751.0638024510529,false,5.0,0.00245342612840125
20,0.75,12,9,1,1,0.0,751.0638024510529,false,2.0,0.03055348217166351
20,0.75,12,9,1,1,0.0,751.0638024510529,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,751.0638024510529,false,4.0,0.07124124083182312
20,0.75,12,9,1,4,0.0,751.0638024510529,false,5.0,0.041650540343058574
20,0.75,12,9,1,4,0.0,751.0638024510529,false,2.0,0.36474338239109666
20,0.75,12,9,1,4,0.0,751.0638024510529,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,751.0638024510529,false,4.0,0.3218554687787332
20,0.75,12,9,1,16,1.0,751.0638024510529,false,5.0,0.6465514011635102
20,0.75,12,9,1,16,1.0,751.0638024510529,false,2.0,0.9447019315744031
20,0.75,12,9,1,16,1.0,751.0638024510529,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,751.0638024510529,false,4.0,0.17989923387968687
20,0.75,12,9,1,1,1.0,751.0638024510529,false,5.0,0.19059138633103548
20,0.75,12,9,1,1,1.0,751.0638024510529,false,2.0,0.20112075024277234
20,0.75,12,9,1,1,1.0,751.0638024510529,false,0.0,1.0
20,0.75,12,9,1,4,1.0,751.0638024510529,false,4.0,0.22309044855318177
20,0.75,12,9,1,4,1.0,751.0638024510529,false,5.0,0.3791344906144739
20,0.75,12,9,1,4,1.0,751.0638024510529,false,2.0,0.7722989910581597
20,0.75,12,9,1,4,1.0,751.0638024510529,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,751.0638024510529,false,4.0,0.8885487001884615
20,0.75,12,9,1,16,20.0,751.0638024510529,false,5.0,0.8618171583294881
20,0.75,12,9,1,16,20.0,751.0638024510529,false,2.0,0.9784069018595686
20,0.75,12,9,1,16,20.0,751.0638024510529,false,0.0,1.0
20,0.75,12,9,1,1,20.0,751.0638024510529,false,4.0,0.8451419555357443
20,0.75,12,9,1,1,20.0,751.0638024510529,false,5.0,0.8057170290448041
20,0.75,12,9,1,1,20.0,751.0638024510529,false,2.0,0.9029976103302153
20,0.75,12,9,1,1,20.0,751.0638024510529,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,751.0638024510529,false,4.0,0.8560475477774466
20,0.75,12,9,1,4,20.0,751.0638024510529,false,5.0,0.8171936917419027
20,0.75,12,9,1,4,20.0,751.0638024510529,false,2.0,0.922238196428563
20,0.75,12,9,1,4,20.0,751.0638024510529,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,823.8297559628243,false,4.0,0.09019211332851579
20,0.75,12,9,1,16,0.0,823.8297559628243,false,5.0,0.006903078447420539
20,0.75,12,9,1,16,0.0,823.8297559628243,false,2.0,0.43851165074957765
20,0.75,12,9,1,16,0.0,823.8297559628243,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,823.8297559628243,false,4.0,0.02785448596083758
20,0.75,12,9,1,1,0.0,823.8297559628243,false,5.0,0.00542895568535646
20,0.75,12,9,1,1,0.0,823.8297559628243,false,2.0,0.032284019518831544
20,0.75,12,9,1,1,0.0,823.8297559628243,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,823.8297559628243,false,4.0,0.07003538910801972
20,0.75,12,9,1,4,0.0,823.8297559628243,false,5.0,0.033977649180147416
20,0.75,12,9,1,4,0.0,823.8297559628243,false,2.0,0.34551485157470113
20,0.75,12,9,1,4,0.0,823.8297559628243,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,823.8297559628243,false,4.0,0.32133879864254367
20,0.75,12,9,1,16,1.0,823.8297559628243,false,5.0,0.6464068746588528
20,0.75,12,9,1,16,1.0,823.8297559628243,false,2.0,0.9448418739571173
20,0.75,12,9,1,16,1.0,823.8297559628243,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,823.8297559628243,false,4.0,0.17975783836665296
20,0.75,12,9,1,1,1.0,823.8297559628243,false,5.0,0.19062063066151597
20,0.75,12,9,1,1,1.0,823.8297559628243,false,2.0,0.20138243543983866
20,0.75,12,9,1,1,1.0,823.8297559628243,false,0.0,1.0
20,0.75,12,9,1,4,1.0,823.8297559628243,false,4.0,0.2231449983220861
20,0.75,12,9,1,4,1.0,823.8297559628243,false,5.0,0.3797799728823061
20,0.75,12,9,1,4,1.0,823.8297559628243,false,2.0,0.7734345747201682
20,0.75,12,9,1,4,1.0,823.8297559628243,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,823.8297559628243,false,4.0,0.8884540050734187
20,0.75,12,9,1,16,20.0,823.8297559628243,false,5.0,0.8626053119517683
20,0.75,12,9,1,16,20.0,823.8297559628243,false,2.0,0.9783641933139116
20,0.75,12,9,1,16,20.0,823.8297559628243,false,0.0,1.0
20,0.75,12,9,1,1,20.0,823.8297559628243,false,4.0,0.8449844804225486
20,0.75,12,9,1,1,20.0,823.8297559628243,false,5.0,0.8055968729546401
20,0.75,12,9,1,1,20.0,823.8297559628243,false,2.0,0.9038450831228397
20,0.75,12,9,1,1,20.0,823.8297559628243,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,823.8297559628243,false,4.0,0.855997493832045
20,0.75,12,9,1,4,20.0,823.8297559628243,false,5.0,0.8167145382372688
20,0.75,12,9,1,4,20.0,823.8297559628243,false,2.0,0.9223765089187045
20,0.75,12,9,1,4,20.0,823.8297559628243,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,903.645555270915,false,4.0,0.08362121399022758
20,0.75,12,9,1,16,0.0,903.645555270915,false,5.0,0.01919821077465372
20,0.75,12,9,1,16,0.0,903.645555270915,false,2.0,0.41965972215514485
20,0.75,12,9,1,16,0.0,903.645555270915,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,903.645555270915,false,4.0,0.03098585171957548
20,0.75,12,9,1,1,0.0,903.645555270915,false,5.0,0.010452225698608753
20,0.75,12,9,1,1,0.0,903.645555270915,false,2.0,0.03459598898296588
20,0.75,12,9,1,1,0.0,903.645555270915,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,903.645555270915,false,4.0,0.06496664563210854
20,0.75,12,9,1,4,0.0,903.645555270915,false,5.0,0.04015973047390509
20,0.75,12,9,1,4,0.0,903.645555270915,false,2.0,0.3390803494025933
20,0.75,12,9,1,4,0.0,903.645555270915,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,903.645555270915,false,4.0,0.3211284849523047
20,0.75,12,9,1,16,1.0,903.645555270915,false,5.0,0.6462245292203571
20,0.75,12,9,1,16,1.0,903.645555270915,false,2.0,0.9441087284110843
20,0.75,12,9,1,16,1.0,903.645555270915,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,903.645555270915,false,4.0,0.17959235836812304
20,0.75,12,9,1,1,1.0,903.645555270915,false,5.0,0.18985004188505722
20,0.75,12,9,1,1,1.0,903.645555270915,false,2.0,0.2006044215990513
20,0.75,12,9,1,1,1.0,903.645555270915,false,0.0,1.0
20,0.75,12,9,1,4,1.0,903.645555270915,false,4.0,0.22322639049819631
20,0.75,12,9,1,4,1.0,903.645555270915,false,5.0,0.37926939462145126
20,0.75,12,9,1,4,1.0,903.645555270915,false,2.0,0.7729890823394345
20,0.75,12,9,1,4,1.0,903.645555270915,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,903.645555270915,false,4.0,0.888736348592086
20,0.75,12,9,1,16,20.0,903.645555270915,false,5.0,0.8626129312086933
20,0.75,12,9,1,16,20.0,903.645555270915,false,2.0,0.978331387300105
20,0.75,12,9,1,16,20.0,903.645555270915,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,903.645555270915,false,4.0,0.845225462967269
20,0.75,12,9,1,1,20.0,903.645555270915,false,5.0,0.8054541521080689
20,0.75,12,9,1,1,20.0,903.645555270915,false,2.0,0.9035738280125765
20,0.75,12,9,1,1,20.0,903.645555270915,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,903.645555270915,false,4.0,0.8557799207683092
20,0.75,12,9,1,4,20.0,903.645555270915,false,5.0,0.8161445715706841
20,0.75,12,9,1,4,20.0,903.645555270915,false,2.0,0.922326907797577
20,0.75,12,9,1,4,20.0,903.645555270915,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,991.194216584875,false,4.0,0.08555089754052855
20,0.75,12,9,1,16,0.0,991.194216584875,false,5.0,0.035047374119954976
20,0.75,12,9,1,16,0.0,991.194216584875,false,2.0,0.4194297478375001
20,0.75,12,9,1,16,0.0,991.194216584875,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,991.194216584875,false,4.0,0.030069874948077138
20,0.75,12,9,1,1,0.0,991.194216584875,false,5.0,0.007885502988046982
20,0.75,12,9,1,1,0.0,991.194216584875,false,2.0,0.03300299576486781
20,0.75,12,9,1,1,0.0,991.194216584875,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,991.194216584875,false,4.0,0.06409515376686933
20,0.75,12,9,1,4,0.0,991.194216584875,false,5.0,0.03932487557261643
20,0.75,12,9,1,4,0.0,991.194216584875,false,2.0,0.3142062690380723
20,0.75,12,9,1,4,0.0,991.194216584875,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,991.194216584875,false,4.0,0.3213942728125333
20,0.75,12,9,1,16,1.0,991.194216584875,false,5.0,0.6450986825152337
20,0.75,12,9,1,16,1.0,991.194216584875,false,2.0,0.9436312993238748
20,0.75,12,9,1,16,1.0,991.194216584875,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,991.194216584875,false,4.0,0.1792362412330519
20,0.75,12,9,1,1,1.0,991.194216584875,false,5.0,0.18951219624380877
20,0.75,12,9,1,1,1.0,991.194216584875,false,2.0,0.20053315749912512
20,0.75,12,9,1,1,1.0,991.194216584875,false,0.0,1.0
20,0.75,12,9,1,4,1.0,991.194216584875,false,4.0,0.22270560750565524
20,0.75,12,9,1,4,1.0,991.194216584875,false,5.0,0.37810019717999854
20,0.75,12,9,1,4,1.0,991.194216584875,false,2.0,0.7734585966937817
20,0.75,12,9,1,4,1.0,991.194216584875,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,991.194216584875,false,4.0,0.8886551809752643
20,0.75,12,9,1,16,20.0,991.194216584875,false,5.0,0.8636642888047537
20,0.75,12,9,1,16,20.0,991.194216584875,false,2.0,0.9782514856057746
20,0.75,12,9,1,16,20.0,991.194216584875,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,991.194216584875,false,4.0,0.8455118112496355
20,0.75,12,9,1,1,20.0,991.194216584875,false,5.0,0.8054226389090832
20,0.75,12,9,1,1,20.0,991.194216584875,false,2.0,0.904155710514968
20,0.75,12,9,1,1,20.0,991.194216584875,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,991.194216584875,false,4.0,0.856105957275672
20,0.75,12,9,1,4,20.0,991.194216584875,false,5.0,0.8166864821980717
20,0.75,12,9,1,4,20.0,991.194216584875,false,2.0,0.9228154235170931
20,0.75,12,9,1,4,20.0,991.194216584875,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1087.2249293549155,false,4.0,0.08634992434315482
20,0.75,12,9,1,16,0.0,1087.2249293549155,false,5.0,0.035675575709120784
20,0.75,12,9,1,16,0.0,1087.2249293549155,false,2.0,0.41795924425449743
20,0.75,12,9,1,16,0.0,1087.2249293549155,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1087.2249293549155,false,4.0,0.028543073688934852
20,0.75,12,9,1,1,0.0,1087.2249293549155,false,5.0,0.008632298068567213
20,0.75,12,9,1,1,0.0,1087.2249293549155,false,2.0,0.032237025795377273
20,0.75,12,9,1,1,0.0,1087.2249293549155,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1087.2249293549155,false,4.0,0.06401875248320393
20,0.75,12,9,1,4,0.0,1087.2249293549155,false,5.0,0.042329450699644194
20,0.75,12,9,1,4,0.0,1087.2249293549155,false,2.0,0.2994824381436208
20,0.75,12,9,1,4,0.0,1087.2249293549155,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1087.2249293549155,false,4.0,0.3206895067001762
20,0.75,12,9,1,16,1.0,1087.2249293549155,false,5.0,0.6460723132691328
20,0.75,12,9,1,16,1.0,1087.2249293549155,false,2.0,0.943003664764494
20,0.75,12,9,1,16,1.0,1087.2249293549155,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,1087.2249293549155,false,4.0,0.17905323280757462
20,0.75,12,9,1,1,1.0,1087.2249293549155,false,5.0,0.1892288499771159
20,0.75,12,9,1,1,1.0,1087.2249293549155,false,2.0,0.20056964923720982
20,0.75,12,9,1,1,1.0,1087.2249293549155,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1087.2249293549155,false,4.0,0.22205709108785107
20,0.75,12,9,1,4,1.0,1087.2249293549155,false,5.0,0.3776621606643122
20,0.75,12,9,1,4,1.0,1087.2249293549155,false,2.0,0.774307006953692
20,0.75,12,9,1,4,1.0,1087.2249293549155,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,1087.2249293549155,false,4.0,0.888617177774949
20,0.75,12,9,1,16,20.0,1087.2249293549155,false,5.0,0.8631190510194667
20,0.75,12,9,1,16,20.0,1087.2249293549155,false,2.0,0.9782686681599999
20,0.75,12,9,1,16,20.0,1087.2249293549155,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1087.2249293549155,false,4.0,0.8454850899640628
20,0.75,12,9,1,1,20.0,1087.2249293549155,false,5.0,0.8055867232407851
20,0.75,12,9,1,1,20.0,1087.2249293549155,false,2.0,0.9038059719226786
20,0.75,12,9,1,1,20.0,1087.2249293549155,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1087.2249293549155,false,4.0,0.8562657210421023
20,0.75,12,9,1,4,20.0,1087.2249293549155,false,5.0,0.816643710045146
20,0.75,12,9,1,4,20.0,1087.2249293549155,false,2.0,0.922502691112025
20,0.75,12,9,1,4,20.0,1087.2249293549155,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1192.5594673902958,false,4.0,0.0835133880976242
20,0.75,12,9,1,16,0.0,1192.5594673902958,false,5.0,0.03757161293899767
20,0.75,12,9,1,16,0.0,1192.5594673902958,false,2.0,0.41297632250015076
20,0.75,12,9,1,16,0.0,1192.5594673902958,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1192.5594673902958,false,4.0,0.029521651059258826
20,0.75,12,9,1,1,0.0,1192.5594673902958,false,5.0,0.01471822808377967
20,0.75,12,9,1,1,0.0,1192.5594673902958,false,2.0,0.02978456035967655
20,0.75,12,9,1,1,0.0,1192.5594673902958,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1192.5594673902958,false,4.0,0.0627053540266824
20,0.75,12,9,1,4,0.0,1192.5594673902958,false,5.0,0.03654200100742499
20,0.75,12,9,1,4,0.0,1192.5594673902958,false,2.0,0.28679455998075504
20,0.75,12,9,1,4,0.0,1192.5594673902958,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1192.5594673902958,false,4.0,0.320740304065997
20,0.75,12,9,1,16,1.0,1192.5594673902958,false,5.0,0.6452312849777929
20,0.75,12,9,1,16,1.0,1192.5594673902958,false,2.0,0.9419696592728471
20,0.75,12,9,1,16,1.0,1192.5594673902958,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1192.5594673902958,false,4.0,0.17916385161304565
20,0.75,12,9,1,1,1.0,1192.5594673902958,false,5.0,0.18952989581380725
20,0.75,12,9,1,1,1.0,1192.5594673902958,false,2.0,0.20015073645951922
20,0.75,12,9,1,1,1.0,1192.5594673902958,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1192.5594673902958,false,4.0,0.22190403671032363
20,0.75,12,9,1,4,1.0,1192.5594673902958,false,5.0,0.37846645818815006
20,0.75,12,9,1,4,1.0,1192.5594673902958,false,2.0,0.7749905664059318
20,0.75,12,9,1,4,1.0,1192.5594673902958,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1192.5594673902958,false,4.0,0.8887374008849392
20,0.75,12,9,1,16,20.0,1192.5594673902958,false,5.0,0.8621223397732543
20,0.75,12,9,1,16,20.0,1192.5594673902958,false,2.0,0.9783070482009472
20,0.75,12,9,1,16,20.0,1192.5594673902958,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1192.5594673902958,false,4.0,0.845604695158744
20,0.75,12,9,1,1,20.0,1192.5594673902958,false,5.0,0.8057278771381023
20,0.75,12,9,1,1,20.0,1192.5594673902958,false,2.0,0.9036505789685602
20,0.75,12,9,1,1,20.0,1192.5594673902958,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1192.5594673902958,false,4.0,0.8563682647681378
20,0.75,12,9,1,4,20.0,1192.5594673902958,false,5.0,0.8162039201284237
20,0.75,12,9,1,4,20.0,1192.5594673902958,false,2.0,0.922886026692926
20,0.75,12,9,1,4,20.0,1192.5594673902958,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1308.0992211115522,false,4.0,0.07316723839678609
20,0.75,12,9,1,16,0.0,1308.0992211115522,false,5.0,0.028787536033117078
20,0.75,12,9,1,16,0.0,1308.0992211115522,false,2.0,0.4244313280424293
20,0.75,12,9,1,16,0.0,1308.0992211115522,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1308.0992211115522,false,4.0,0.030625757868966
20,0.75,12,9,1,1,0.0,1308.0992211115522,false,5.0,0.01662599178564277
20,0.75,12,9,1,1,0.0,1308.0992211115522,false,2.0,0.030123636781987838
20,0.75,12,9,1,1,0.0,1308.0992211115522,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1308.0992211115522,false,4.0,0.05736473093632992
20,0.75,12,9,1,4,0.0,1308.0992211115522,false,5.0,0.03472631743296895
20,0.75,12,9,1,4,0.0,1308.0992211115522,false,2.0,0.27387102926763307
20,0.75,12,9,1,4,0.0,1308.0992211115522,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1308.0992211115522,false,4.0,0.32050192985207254
20,0.75,12,9,1,16,1.0,1308.0992211115522,false,5.0,0.6464580936014734
20,0.75,12,9,1,16,1.0,1308.0992211115522,false,2.0,0.9422826351546475
20,0.75,12,9,1,16,1.0,1308.0992211115522,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1308.0992211115522,false,4.0,0.17940275919045917
20,0.75,12,9,1,1,1.0,1308.0992211115522,false,5.0,0.1896457957297431
20,0.75,12,9,1,1,1.0,1308.0992211115522,false,2.0,0.19972214417738118
20,0.75,12,9,1,1,1.0,1308.0992211115522,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1308.0992211115522,false,4.0,0.22176267093429144
20,0.75,12,9,1,4,1.0,1308.0992211115522,false,5.0,0.3785432828816167
20,0.75,12,9,1,4,1.0,1308.0992211115522,false,2.0,0.7738983024106767
20,0.75,12,9,1,4,1.0,1308.0992211115522,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1308.0992211115522,false,4.0,0.8884100179677039
20,0.75,12,9,1,16,20.0,1308.0992211115522,false,5.0,0.8620538755423741
20,0.75,12,9,1,16,20.0,1308.0992211115522,false,2.0,0.9780673467438421
20,0.75,12,9,1,16,20.0,1308.0992211115522,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1308.0992211115522,false,4.0,0.8455922517032722
20,0.75,12,9,1,1,20.0,1308.0992211115522,false,5.0,0.8052326337302846
20,0.75,12,9,1,1,20.0,1308.0992211115522,false,2.0,0.9040062549816033
20,0.75,12,9,1,1,20.0,1308.0992211115522,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1308.0992211115522,false,4.0,0.8563158188413625
20,0.75,12,9,1,4,20.0,1308.0992211115522,false,5.0,0.815754346869214
20,0.75,12,9,1,4,20.0,1308.0992211115522,false,2.0,0.9234686102685119
20,0.75,12,9,1,4,20.0,1308.0992211115522,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,1434.8329111143942,false,4.0,0.07246532156616386
20,0.75,12,9,1,16,0.0,1434.8329111143942,false,5.0,0.02259961839189286
20,0.75,12,9,1,16,0.0,1434.8329111143942,false,2.0,0.4343938780938489
20,0.75,12,9,1,16,0.0,1434.8329111143942,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1434.8329111143942,false,4.0,0.03756256733084743
20,0.75,12,9,1,1,0.0,1434.8329111143942,false,5.0,0.026454644056494107
20,0.75,12,9,1,1,0.0,1434.8329111143942,false,2.0,0.029151699421855987
20,0.75,12,9,1,1,0.0,1434.8329111143942,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1434.8329111143942,false,4.0,0.05888847314991906
20,0.75,12,9,1,4,0.0,1434.8329111143942,false,5.0,0.026590135269991145
20,0.75,12,9,1,4,0.0,1434.8329111143942,false,2.0,0.2552479446535354
20,0.75,12,9,1,4,0.0,1434.8329111143942,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1434.8329111143942,false,4.0,0.3206788678067131
20,0.75,12,9,1,16,1.0,1434.8329111143942,false,5.0,0.6454728757273982
20,0.75,12,9,1,16,1.0,1434.8329111143942,false,2.0,0.9433254425362325
20,0.75,12,9,1,16,1.0,1434.8329111143942,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1434.8329111143942,false,4.0,0.17932803892344532
20,0.75,12,9,1,1,1.0,1434.8329111143942,false,5.0,0.19010179091754212
20,0.75,12,9,1,1,1.0,1434.8329111143942,false,2.0,0.20028212361469266
20,0.75,12,9,1,1,1.0,1434.8329111143942,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1434.8329111143942,false,4.0,0.22198905095680393
20,0.75,12,9,1,4,1.0,1434.8329111143942,false,5.0,0.3788047400124566
20,0.75,12,9,1,4,1.0,1434.8329111143942,false,2.0,0.7743263326841584
20,0.75,12,9,1,4,1.0,1434.8329111143942,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1434.8329111143942,false,4.0,0.8892175447914537
20,0.75,12,9,1,16,20.0,1434.8329111143942,false,5.0,0.8625209890566671
20,0.75,12,9,1,16,20.0,1434.8329111143942,false,2.0,0.9784067379004276
20,0.75,12,9,1,16,20.0,1434.8329111143942,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1434.8329111143942,false,4.0,0.8453477760523328
20,0.75,12,9,1,1,20.0,1434.8329111143942,false,5.0,0.8050909708575194
20,0.75,12,9,1,1,20.0,1434.8329111143942,false,2.0,0.9043714737774234
20,0.75,12,9,1,1,20.0,1434.8329111143942,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1434.8329111143942,false,4.0,0.8563022501397766
20,0.75,12,9,1,4,20.0,1434.8329111143942,false,5.0,0.8161550281098665
20,0.75,12,9,1,4,20.0,1434.8329111143942,false,2.0,0.9232310989936046
20,0.75,12,9,1,4,20.0,1434.8329111143942,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1573.845049053386,false,4.0,0.07378885175507507
20,0.75,12,9,1,16,0.0,1573.845049053386,false,5.0,0.022039487742156295
20,0.75,12,9,1,16,0.0,1573.845049053386,false,2.0,0.4284721023200956
20,0.75,12,9,1,16,0.0,1573.845049053386,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1573.845049053386,false,4.0,0.03649606482422666
20,0.75,12,9,1,1,0.0,1573.845049053386,false,5.0,0.02764516452733754
20,0.75,12,9,1,1,0.0,1573.845049053386,false,2.0,0.02597161570982433
20,0.75,12,9,1,1,0.0,1573.845049053386,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1573.845049053386,false,4.0,0.05605119907256869
20,0.75,12,9,1,4,0.0,1573.845049053386,false,5.0,0.03089518103179004
20,0.75,12,9,1,4,0.0,1573.845049053386,false,2.0,0.25751235422635677
20,0.75,12,9,1,4,0.0,1573.845049053386,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1573.845049053386,false,4.0,0.32018866596781
20,0.75,12,9,1,16,1.0,1573.845049053386,false,5.0,0.6445304069946004
20,0.75,12,9,1,16,1.0,1573.845049053386,false,2.0,0.9425164763095857
20,0.75,12,9,1,16,1.0,1573.845049053386,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,1573.845049053386,false,4.0,0.1789907149049195
20,0.75,12,9,1,1,1.0,1573.845049053386,false,5.0,0.18998241246125727
20,0.75,12,9,1,1,1.0,1573.845049053386,false,2.0,0.20019184571434043
20,0.75,12,9,1,1,1.0,1573.845049053386,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1573.845049053386,false,4.0,0.2221682318002476
20,0.75,12,9,1,4,1.0,1573.845049053386,false,5.0,0.3786321022946417
20,0.75,12,9,1,4,1.0,1573.845049053386,false,2.0,0.7741138240632797
20,0.75,12,9,1,4,1.0,1573.845049053386,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1573.845049053386,false,4.0,0.8894020801230547
20,0.75,12,9,1,16,20.0,1573.845049053386,false,5.0,0.8629538263892493
20,0.75,12,9,1,16,20.0,1573.845049053386,false,2.0,0.9786453532024998
20,0.75,12,9,1,16,20.0,1573.845049053386,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1573.845049053386,false,4.0,0.8453527820009746
20,0.75,12,9,1,1,20.0,1573.845049053386,false,5.0,0.8051696390354977
20,0.75,12,9,1,1,20.0,1573.845049053386,false,2.0,0.9041396981312952
20,0.75,12,9,1,1,20.0,1573.845049053386,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1573.845049053386,false,4.0,0.8563468373401817
20,0.75,12,9,1,4,20.0,1573.845049053386,false,5.0,0.8159297124533358
20,0.75,12,9,1,4,20.0,1573.845049053386,false,2.0,0.9230718725405603
20,0.75,12,9,1,4,20.0,1573.845049053386,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,1726.325218248617,false,4.0,0.07249387472549557
20,0.75,12,9,1,16,0.0,1726.325218248617,false,5.0,0.02667496647402424
20,0.75,12,9,1,16,0.0,1726.325218248617,false,2.0,0.42133123388639565
20,0.75,12,9,1,16,0.0,1726.325218248617,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1726.325218248617,false,4.0,0.033004632477973854
20,0.75,12,9,1,1,0.0,1726.325218248617,false,5.0,0.02830073864430988
20,0.75,12,9,1,1,0.0,1726.325218248617,false,2.0,0.022812861907214037
20,0.75,12,9,1,1,0.0,1726.325218248617,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1726.325218248617,false,4.0,0.05859477193163542
20,0.75,12,9,1,4,0.0,1726.325218248617,false,5.0,0.06360482169809901
20,0.75,12,9,1,4,0.0,1726.325218248617,false,2.0,0.24698629801624036
20,0.75,12,9,1,4,0.0,1726.325218248617,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1726.325218248617,false,4.0,0.3205092544331364
20,0.75,12,9,1,16,1.0,1726.325218248617,false,5.0,0.6452102232139088
20,0.75,12,9,1,16,1.0,1726.325218248617,false,2.0,0.9426597688776747
20,0.75,12,9,1,16,1.0,1726.325218248617,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1726.325218248617,false,4.0,0.17902504068484593
20,0.75,12,9,1,1,1.0,1726.325218248617,false,5.0,0.19020944281597504
20,0.75,12,9,1,1,1.0,1726.325218248617,false,2.0,0.200576622242087
20,0.75,12,9,1,1,1.0,1726.325218248617,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1726.325218248617,false,4.0,0.22256488510232295
20,0.75,12,9,1,4,1.0,1726.325218248617,false,5.0,0.37957041939393243
20,0.75,12,9,1,4,1.0,1726.325218248617,false,2.0,0.7741327069309922
20,0.75,12,9,1,4,1.0,1726.325218248617,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1726.325218248617,false,4.0,0.8892423101086363
20,0.75,12,9,1,16,20.0,1726.325218248617,false,5.0,0.8632585022822578
20,0.75,12,9,1,16,20.0,1726.325218248617,false,2.0,0.9786052873733498
20,0.75,12,9,1,16,20.0,1726.325218248617,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1726.325218248617,false,4.0,0.8450572803877436
20,0.75,12,9,1,1,20.0,1726.325218248617,false,5.0,0.8048723862829015
20,0.75,12,9,1,1,20.0,1726.325218248617,false,2.0,0.9037360053366215
20,0.75,12,9,1,1,20.0,1726.325218248617,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,1726.325218248617,false,4.0,0.8564154569639818
20,0.75,12,9,1,4,20.0,1726.325218248617,false,5.0,0.815685165369414
20,0.75,12,9,1,4,20.0,1726.325218248617,false,2.0,0.9232821161994142
20,0.75,12,9,1,4,20.0,1726.325218248617,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,1893.578253433286,false,4.0,0.07073999155108603
20,0.75,12,9,1,16,0.0,1893.578253433286,false,5.0,0.04517421455408218
20,0.75,12,9,1,16,0.0,1893.578253433286,false,2.0,0.430827960773285
20,0.75,12,9,1,16,0.0,1893.578253433286,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1893.578253433286,false,4.0,0.03574811389830314
20,0.75,12,9,1,1,0.0,1893.578253433286,false,5.0,0.022352049677303382
20,0.75,12,9,1,1,0.0,1893.578253433286,false,2.0,0.032238134238183294
20,0.75,12,9,1,1,0.0,1893.578253433286,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1893.578253433286,false,4.0,0.05299119551573775
20,0.75,12,9,1,4,0.0,1893.578253433286,false,5.0,0.05813979620075041
20,0.75,12,9,1,4,0.0,1893.578253433286,false,2.0,0.23539068594686427
20,0.75,12,9,1,4,0.0,1893.578253433286,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1893.578253433286,false,4.0,0.3199582084977904
20,0.75,12,9,1,16,1.0,1893.578253433286,false,5.0,0.6455329686506751
20,0.75,12,9,1,16,1.0,1893.578253433286,false,2.0,0.9430644959364207
20,0.75,12,9,1,16,1.0,1893.578253433286,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1893.578253433286,false,4.0,0.17915907319303706
20,0.75,12,9,1,1,1.0,1893.578253433286,false,5.0,0.19028876519271753
20,0.75,12,9,1,1,1.0,1893.578253433286,false,2.0,0.20066020256597045
20,0.75,12,9,1,1,1.0,1893.578253433286,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1893.578253433286,false,4.0,0.22299074888101258
20,0.75,12,9,1,4,1.0,1893.578253433286,false,5.0,0.3804264783078433
20,0.75,12,9,1,4,1.0,1893.578253433286,false,2.0,0.7742784320247972
20,0.75,12,9,1,4,1.0,1893.578253433286,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1893.578253433286,false,4.0,0.889211185946765
20,0.75,12,9,1,16,20.0,1893.578253433286,false,5.0,0.8633527863875029
20,0.75,12,9,1,16,20.0,1893.578253433286,false,2.0,0.9785658867507181
20,0.75,12,9,1,16,20.0,1893.578253433286,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1893.578253433286,false,4.0,0.8453305863134155
20,0.75,12,9,1,1,20.0,1893.578253433286,false,5.0,0.8054749227058875
20,0.75,12,9,1,1,20.0,1893.578253433286,false,2.0,0.9041859284804745
20,0.75,12,9,1,1,20.0,1893.578253433286,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1893.578253433286,false,4.0,0.8570953731700103
20,0.75,12,9,1,4,20.0,1893.578253433286,false,5.0,0.815476008275789
20,0.75,12,9,1,4,20.0,1893.578253433286,false,2.0,0.9237332935168489
20,0.75,12,9,1,4,20.0,1893.578253433286,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,2077.0354067544345,false,4.0,0.06607199278693544
20,0.75,12,9,1,16,0.0,2077.0354067544345,false,5.0,0.03671494282036177
20,0.75,12,9,1,16,0.0,2077.0354067544345,false,2.0,0.4402277537176633
20,0.75,12,9,1,16,0.0,2077.0354067544345,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2077.0354067544345,false,4.0,0.03417596375420067
20,0.75,12,9,1,1,0.0,2077.0354067544345,false,5.0,0.03171834182542158
20,0.75,12,9,1,1,0.0,2077.0354067544345,false,2.0,0.028875758547557175
20,0.75,12,9,1,1,0.0,2077.0354067544345,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,2077.0354067544345,false,4.0,0.053747389145088795
20,0.75,12,9,1,4,0.0,2077.0354067544345,false,5.0,0.044259437816178235
20,0.75,12,9,1,4,0.0,2077.0354067544345,false,2.0,0.24154816979107338
20,0.75,12,9,1,4,0.0,2077.0354067544345,false,0.0,1.0000000000000009
20,0.75,12,9,1,16,1.0,2077.0354067544345,false,4.0,0.3206271796848566
20,0.75,12,9,1,16,1.0,2077.0354067544345,false,5.0,0.6455674452541331
20,0.75,12,9,1,16,1.0,2077.0354067544345,false,2.0,0.9429652905488084
20,0.75,12,9,1,16,1.0,2077.0354067544345,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,2077.0354067544345,false,4.0,0.17921833758118977
20,0.75,12,9,1,1,1.0,2077.0354067544345,false,5.0,0.19066765117858947
20,0.75,12,9,1,1,1.0,2077.0354067544345,false,2.0,0.20062181418000763
20,0.75,12,9,1,1,1.0,2077.0354067544345,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,2077.0354067544345,false,4.0,0.2227376575013581
20,0.75,12,9,1,4,1.0,2077.0354067544345,false,5.0,0.380571902812677
20,0.75,12,9,1,4,1.0,2077.0354067544345,false,2.0,0.7742507481634288
20,0.75,12,9,1,4,1.0,2077.0354067544345,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,2077.0354067544345,false,4.0,0.8890543468174829
20,0.75,12,9,1,16,20.0,2077.0354067544345,false,5.0,0.8628995580918788
20,0.75,12,9,1,16,20.0,2077.0354067544345,false,2.0,0.9784179917996757
20,0.75,12,9,1,16,20.0,2077.0354067544345,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,2077.0354067544345,false,4.0,0.8451803535889147
20,0.75,12,9,1,1,20.0,2077.0354067544345,false,5.0,0.8051743177933486
20,0.75,12,9,1,1,20.0,2077.0354067544345,false,2.0,0.9052558783200771
20,0.75,12,9,1,1,20.0,2077.0354067544345,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,2077.0354067544345,false,4.0,0.8572448412385509
20,0.75,12,9,1,4,20.0,2077.0354067544345,false,5.0,0.8158147695199843
20,0.75,12,9,1,4,20.0,2077.0354067544345,false,2.0,0.9238271748305503
20,0.75,12,9,1,4,20.0,2077.0354067544345,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,2278.2665955788298,false,4.0,0.06274197247699954
20,0.75,12,9,1,16,0.0,2278.2665955788298,false,5.0,0.01871167200483795
20,0.75,12,9,1,16,0.0,2278.2665955788298,false,2.0,0.4377516025603405
20,0.75,12,9,1,16,0.0,2278.2665955788298,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2278.2665955788298,false,4.0,0.03380234828517559
20,0.75,12,9,1,1,0.0,2278.2665955788298,false,5.0,0.02755229450297519
20,0.75,12,9,1,1,0.0,2278.2665955788298,false,2.0,0.026059778807754057
20,0.75,12,9,1,1,0.0,2278.2665955788298,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,2278.2665955788298,false,4.0,0.052655229619745766
20,0.75,12,9,1,4,0.0,2278.2665955788298,false,5.0,0.038258141141381936
20,0.75,12,9,1,4,0.0,2278.2665955788298,false,2.0,0.2368434333987842
20,0.75,12,9,1,4,0.0,2278.2665955788298,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2278.2665955788298,false,4.0,0.3207625705505377
20,0.75,12,9,1,16,1.0,2278.2665955788298,false,5.0,0.6445692213840049
20,0.75,12,9,1,16,1.0,2278.2665955788298,false,2.0,0.9430735915828291
20,0.75,12,9,1,16,1.0,2278.2665955788298,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2278.2665955788298,false,4.0,0.17900897814778266
20,0.75,12,9,1,1,1.0,2278.2665955788298,false,5.0,0.19112383564272287
20,0.75,12,9,1,1,1.0,2278.2665955788298,false,2.0,0.20032487008071242
20,0.75,12,9,1,1,1.0,2278.2665955788298,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2278.2665955788298,false,4.0,0.22256594218305426
20,0.75,12,9,1,4,1.0,2278.2665955788298,false,5.0,0.3802222117737582
20,0.75,12,9,1,4,1.0,2278.2665955788298,false,2.0,0.7744642569471851
20,0.75,12,9,1,4,1.0,2278.2665955788298,false,0.0,1.0
20,0.75,12,9,1,16,20.0,2278.2665955788298,false,4.0,0.8886895529033626
20,0.75,12,9,1,16,20.0,2278.2665955788298,false,5.0,0.8624911210671193
20,0.75,12,9,1,16,20.0,2278.2665955788298,false,2.0,0.9785617864672402
20,0.75,12,9,1,16,20.0,2278.2665955788298,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,2278.2665955788298,false,4.0,0.8453816809541765
20,0.75,12,9,1,1,20.0,2278.2665955788298,false,5.0,0.8046923247597794
20,0.75,12,9,1,1,20.0,2278.2665955788298,false,2.0,0.9054154270230723
20,0.75,12,9,1,1,20.0,2278.2665955788298,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,2278.2665955788298,false,4.0,0.8568401883212295
20,0.75,12,9,1,4,20.0,2278.2665955788298,false,5.0,0.8158844423787676
20,0.75,12,9,1,4,20.0,2278.2665955788298,false,2.0,0.9230923024368074
20,0.75,12,9,1,4,20.0,2278.2665955788298,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,2498.993836913447,false,4.0,0.05764043742212188
20,0.75,12,9,1,16,0.0,2498.993836913447,false,5.0,0.025567074154277353
20,0.75,12,9,1,16,0.0,2498.993836913447,false,2.0,0.42712071685173
20,0.75,12,9,1,16,0.0,2498.993836913447,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2498.993836913447,false,4.0,0.033775920615972274
20,0.75,12,9,1,1,0.0,2498.993836913447,false,5.0,0.0260298975915209
20,0.75,12,9,1,1,0.0,2498.993836913447,false,2.0,0.03022466151597967
20,0.75,12,9,1,1,0.0,2498.993836913447,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,2498.993836913447,false,4.0,0.05478502790167571
20,0.75,12,9,1,4,0.0,2498.993836913447,false,5.0,0.034994536841226685
20,0.75,12,9,1,4,0.0,2498.993836913447,false,2.0,0.2424240994436739
20,0.75,12,9,1,4,0.0,2498.993836913447,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2498.993836913447,false,4.0,0.3202989187710952
20,0.75,12,9,1,16,1.0,2498.993836913447,false,5.0,0.6432448160939509
20,0.75,12,9,1,16,1.0,2498.993836913447,false,2.0,0.9433021904663079
20,0.75,12,9,1,16,1.0,2498.993836913447,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2498.993836913447,false,4.0,0.17921890980989674
20,0.75,12,9,1,1,1.0,2498.993836913447,false,5.0,0.19075317357231228
20,0.75,12,9,1,1,1.0,2498.993836913447,false,2.0,0.20090415638215775
20,0.75,12,9,1,1,1.0,2498.993836913447,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2498.993836913447,false,4.0,0.22255470351065149
20,0.75,12,9,1,4,1.0,2498.993836913447,false,5.0,0.37991762552055114
20,0.75,12,9,1,4,1.0,2498.993836913447,false,2.0,0.7738417509825914
20,0.75,12,9,1,4,1.0,2498.993836913447,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,2498.993836913447,false,4.0,0.8882977325870307
20,0.75,12,9,1,16,20.0,2498.993836913447,false,5.0,0.8625234261749914
20,0.75,12,9,1,16,20.0,2498.993836913447,false,2.0,0.9786096774202944
20,0.75,12,9,1,16,20.0,2498.993836913447,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,2498.993836913447,false,4.0,0.8448807948200124
20,0.75,12,9,1,1,20.0,2498.993836913447,false,5.0,0.8050038840616477
20,0.75,12,9,1,1,20.0,2498.993836913447,false,2.0,0.9042280107390859
20,0.75,12,9,1,1,20.0,2498.993836913447,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,2498.993836913447,false,4.0,0.8568760702971951
20,0.75,12,9,1,4,20.0,2498.993836913447,false,5.0,0.8162388181542866
20,0.75,12,9,1,4,20.0,2498.993836913447,false,2.0,0.923809537251993
20,0.75,12,9,1,4,20.0,2498.993836913447,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,2741.1059834043535,false,4.0,0.05042521311099641
20,0.75,12,9,1,16,0.0,2741.1059834043535,false,5.0,0.02715989631806864
20,0.75,12,9,1,16,0.0,2741.1059834043535,false,2.0,0.4569159873001727
20,0.75,12,9,1,16,0.0,2741.1059834043535,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,2741.1059834043535,false,4.0,0.033439312096494804
20,0.75,12,9,1,1,0.0,2741.1059834043535,false,5.0,0.026345619105453688
20,0.75,12,9,1,1,0.0,2741.1059834043535,false,2.0,0.030613806840145596
20,0.75,12,9,1,1,0.0,2741.1059834043535,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,2741.1059834043535,false,4.0,0.04910493378902466
20,0.75,12,9,1,4,0.0,2741.1059834043535,false,5.0,0.021625382986058702
20,0.75,12,9,1,4,0.0,2741.1059834043535,false,2.0,0.24212140186379325
20,0.75,12,9,1,4,0.0,2741.1059834043535,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2741.1059834043535,false,4.0,0.3200644118134939
20,0.75,12,9,1,16,1.0,2741.1059834043535,false,5.0,0.6457500877112429
20,0.75,12,9,1,16,1.0,2741.1059834043535,false,2.0,0.9434536925998166
20,0.75,12,9,1,16,1.0,2741.1059834043535,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,2741.1059834043535,false,4.0,0.17936010275183945
20,0.75,12,9,1,1,1.0,2741.1059834043535,false,5.0,0.19062120244088826
20,0.75,12,9,1,1,1.0,2741.1059834043535,false,2.0,0.20083732715836494
20,0.75,12,9,1,1,1.0,2741.1059834043535,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2741.1059834043535,false,4.0,0.22233463656889058
20,0.75,12,9,1,4,1.0,2741.1059834043535,false,5.0,0.37845151606027744
20,0.75,12,9,1,4,1.0,2741.1059834043535,false,2.0,0.7737117360599302
20,0.75,12,9,1,4,1.0,2741.1059834043535,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,2741.1059834043535,false,4.0,0.8883348019885837
20,0.75,12,9,1,16,20.0,2741.1059834043535,false,5.0,0.86200602089549
20,0.75,12,9,1,16,20.0,2741.1059834043535,false,2.0,0.9785323304225073
20,0.75,12,9,1,16,20.0,2741.1059834043535,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,2741.1059834043535,false,4.0,0.8448047799995249
20,0.75,12,9,1,1,20.0,2741.1059834043535,false,5.0,0.8044954644308967
20,0.75,12,9,1,1,20.0,2741.1059834043535,false,2.0,0.904092774200116
20,0.75,12,9,1,1,20.0,2741.1059834043535,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,2741.1059834043535,false,4.0,0.857262820489217
20,0.75,12,9,1,4,20.0,2741.1059834043535,false,5.0,0.8161437639555079
20,0.75,12,9,1,4,20.0,2741.1059834043535,false,2.0,0.9238376034384381
20,0.75,12,9,1,4,20.0,2741.1059834043535,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3006.6748870158926,false,4.0,0.05396508577300012
20,0.75,12,9,1,16,0.0,3006.6748870158926,false,5.0,0.011300731159128097
20,0.75,12,9,1,16,0.0,3006.6748870158926,false,2.0,0.45718198517215286
20,0.75,12,9,1,16,0.0,3006.6748870158926,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,3006.6748870158926,false,4.0,0.03531618915183242
20,0.75,12,9,1,1,0.0,3006.6748870158926,false,5.0,0.03245642067012554
20,0.75,12,9,1,1,0.0,3006.6748870158926,false,2.0,0.031185409004426602
20,0.75,12,9,1,1,0.0,3006.6748870158926,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,3006.6748870158926,false,4.0,0.047546273166541815
20,0.75,12,9,1,4,0.0,3006.6748870158926,false,5.0,0.016708380039916912
20,0.75,12,9,1,4,0.0,3006.6748870158926,false,2.0,0.23856475603100927
20,0.75,12,9,1,4,0.0,3006.6748870158926,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3006.6748870158926,false,4.0,0.32004853203956574
20,0.75,12,9,1,16,1.0,3006.6748870158926,false,5.0,0.6474095596848479
20,0.75,12,9,1,16,1.0,3006.6748870158926,false,2.0,0.9434562876290549
20,0.75,12,9,1,16,1.0,3006.6748870158926,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3006.6748870158926,false,4.0,0.1794590743626438
20,0.75,12,9,1,1,1.0,3006.6748870158926,false,5.0,0.1905117336158634
20,0.75,12,9,1,1,1.0,3006.6748870158926,false,2.0,0.20105026673761325
20,0.75,12,9,1,1,1.0,3006.6748870158926,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3006.6748870158926,false,4.0,0.22191930869337356
20,0.75,12,9,1,4,1.0,3006.6748870158926,false,5.0,0.3781818403480783
20,0.75,12,9,1,4,1.0,3006.6748870158926,false,2.0,0.7732824488433436
20,0.75,12,9,1,4,1.0,3006.6748870158926,false,0.0,1.0
20,0.75,12,9,1,16,20.0,3006.6748870158926,false,4.0,0.8882167717689897
20,0.75,12,9,1,16,20.0,3006.6748870158926,false,5.0,0.8623179971722653
20,0.75,12,9,1,16,20.0,3006.6748870158926,false,2.0,0.9784600667798418
20,0.75,12,9,1,16,20.0,3006.6748870158926,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,3006.6748870158926,false,4.0,0.8446051917570611
20,0.75,12,9,1,1,20.0,3006.6748870158926,false,5.0,0.8048068788381095
20,0.75,12,9,1,1,20.0,3006.6748870158926,false,2.0,0.9037354046467823
20,0.75,12,9,1,1,20.0,3006.6748870158926,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3006.6748870158926,false,4.0,0.857343543351392
20,0.75,12,9,1,4,20.0,3006.6748870158926,false,5.0,0.8169871794996532
20,0.75,12,9,1,4,20.0,3006.6748870158926,false,2.0,0.9240193620159867
20,0.75,12,9,1,4,20.0,3006.6748870158926,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3297.973128709369,false,4.0,0.048424848910037975
20,0.75,12,9,1,16,0.0,3297.973128709369,false,5.0,-0.002517062647932838
20,0.75,12,9,1,16,0.0,3297.973128709369,false,2.0,0.4574513680669802
20,0.75,12,9,1,16,0.0,3297.973128709369,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,3297.973128709369,false,4.0,0.0386717308564685
20,0.75,12,9,1,1,0.0,3297.973128709369,false,5.0,0.03607956284050914
20,0.75,12,9,1,1,0.0,3297.973128709369,false,2.0,0.03516345036381408
20,0.75,12,9,1,1,0.0,3297.973128709369,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,3297.973128709369,false,4.0,0.042820238356385036
20,0.75,12,9,1,4,0.0,3297.973128709369,false,5.0,0.020812644935181358
20,0.75,12,9,1,4,0.0,3297.973128709369,false,2.0,0.2220094185101903
20,0.75,12,9,1,4,0.0,3297.973128709369,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3297.973128709369,false,4.0,0.31990570353979364
20,0.75,12,9,1,16,1.0,3297.973128709369,false,5.0,0.6466139976313973
20,0.75,12,9,1,16,1.0,3297.973128709369,false,2.0,0.943337632950753
20,0.75,12,9,1,16,1.0,3297.973128709369,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3297.973128709369,false,4.0,0.17927601509730037
20,0.75,12,9,1,1,1.0,3297.973128709369,false,5.0,0.19003299044647515
20,0.75,12,9,1,1,1.0,3297.973128709369,false,2.0,0.20056448996351472
20,0.75,12,9,1,1,1.0,3297.973128709369,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3297.973128709369,false,4.0,0.2222642123161526
20,0.75,12,9,1,4,1.0,3297.973128709369,false,5.0,0.3792254049170925
20,0.75,12,9,1,4,1.0,3297.973128709369,false,2.0,0.7734544487227534
20,0.75,12,9,1,4,1.0,3297.973128709369,false,0.0,1.0
20,0.75,12,9,1,16,20.0,3297.973128709369,false,4.0,0.8880233404726973
20,0.75,12,9,1,16,20.0,3297.973128709369,false,5.0,0.8625454794528584
20,0.75,12,9,1,16,20.0,3297.973128709369,false,2.0,0.9784380391170011
20,0.75,12,9,1,16,20.0,3297.973128709369,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,3297.973128709369,false,4.0,0.8446356613750545
20,0.75,12,9,1,1,20.0,3297.973128709369,false,5.0,0.8043604452035341
20,0.75,12,9,1,1,20.0,3297.973128709369,false,2.0,0.9037673939739731
20,0.75,12,9,1,1,20.0,3297.973128709369,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,3297.973128709369,false,4.0,0.8570743182257011
20,0.75,12,9,1,4,20.0,3297.973128709369,false,5.0,0.8166863743152022
20,0.75,12,9,1,4,20.0,3297.973128709369,false,2.0,0.9242737078028633
20,0.75,12,9,1,4,20.0,3297.973128709369,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3617.493465841282,false,4.0,0.05469557930737848
20,0.75,12,9,1,16,0.0,3617.493465841282,false,5.0,-0.017011378983010705
20,0.75,12,9,1,16,0.0,3617.493465841282,false,2.0,0.4667739566199838
20,0.75,12,9,1,16,0.0,3617.493465841282,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,3617.493465841282,false,4.0,0.03887481692969028
20,0.75,12,9,1,1,0.0,3617.493465841282,false,5.0,0.04005832444229109
20,0.75,12,9,1,1,0.0,3617.493465841282,false,2.0,0.03462745876409331
20,0.75,12,9,1,1,0.0,3617.493465841282,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,3617.493465841282,false,4.0,0.040396753191578746
20,0.75,12,9,1,4,0.0,3617.493465841282,false,5.0,0.027159817984349514
20,0.75,12,9,1,4,0.0,3617.493465841282,false,2.0,0.20870411624841004
20,0.75,12,9,1,4,0.0,3617.493465841282,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3617.493465841282,false,4.0,0.3203679322480516
20,0.75,12,9,1,16,1.0,3617.493465841282,false,5.0,0.6474231361605466
20,0.75,12,9,1,16,1.0,3617.493465841282,false,2.0,0.943498564587967
20,0.75,12,9,1,16,1.0,3617.493465841282,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3617.493465841282,false,4.0,0.1796645676380276
20,0.75,12,9,1,1,1.0,3617.493465841282,false,5.0,0.18982486006210844
20,0.75,12,9,1,1,1.0,3617.493465841282,false,2.0,0.2007054958561328
20,0.75,12,9,1,1,1.0,3617.493465841282,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3617.493465841282,false,4.0,0.22230376547032252
20,0.75,12,9,1,4,1.0,3617.493465841282,false,5.0,0.38018960605779323
20,0.75,12,9,1,4,1.0,3617.493465841282,false,2.0,0.7730493833460262
20,0.75,12,9,1,4,1.0,3617.493465841282,false,0.0,1.0
20,0.75,12,9,1,16,20.0,3617.493465841282,false,4.0,0.8878038138168319
20,0.75,12,9,1,16,20.0,3617.493465841282,false,5.0,0.8625679688102956
20,0.75,12,9,1,16,20.0,3617.493465841282,false,2.0,0.9783530199342266
20,0.75,12,9,1,16,20.0,3617.493465841282,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,3617.493465841282,false,4.0,0.8442769334781369
20,0.75,12,9,1,1,20.0,3617.493465841282,false,5.0,0.8041322060331553
20,0.75,12,9,1,1,20.0,3617.493465841282,false,2.0,0.9036975626464868
20,0.75,12,9,1,1,20.0,3617.493465841282,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,3617.493465841282,false,4.0,0.8573083311226188
20,0.75,12,9,1,4,20.0,3617.493465841282,false,5.0,0.8171216763343273
20,0.75,12,9,1,4,20.0,3617.493465841282,false,2.0,0.9244524672686604
20,0.75,12,9,1,4,20.0,3617.493465841282,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3967.9701637003805,false,4.0,0.0498456247238904
20,0.75,12,9,1,16,0.0,3967.9701637003805,false,5.0,-0.018232796920935712
20,0.75,12,9,1,16,0.0,3967.9701637003805,false,2.0,0.44956918697824944
20,0.75,12,9,1,16,0.0,3967.9701637003805,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,3967.9701637003805,false,4.0,0.040945711278381286
20,0.75,12,9,1,1,0.0,3967.9701637003805,false,5.0,0.03602987701665642
20,0.75,12,9,1,1,0.0,3967.9701637003805,false,2.0,0.03944681243152804
20,0.75,12,9,1,1,0.0,3967.9701637003805,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,3967.9701637003805,false,4.0,0.037252215630248504
20,0.75,12,9,1,4,0.0,3967.9701637003805,false,5.0,0.0453724769600851
20,0.75,12,9,1,4,0.0,3967.9701637003805,false,2.0,0.20587461213214045
20,0.75,12,9,1,4,0.0,3967.9701637003805,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3967.9701637003805,false,4.0,0.3203626774254556
20,0.75,12,9,1,16,1.0,3967.9701637003805,false,5.0,0.647348734697799
20,0.75,12,9,1,16,1.0,3967.9701637003805,false,2.0,0.9436296556072072
20,0.75,12,9,1,16,1.0,3967.9701637003805,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3967.9701637003805,false,4.0,0.17947739762837892
20,0.75,12,9,1,1,1.0,3967.9701637003805,false,5.0,0.18944622652612994
20,0.75,12,9,1,1,1.0,3967.9701637003805,false,2.0,0.20045451359789926
20,0.75,12,9,1,1,1.0,3967.9701637003805,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,3967.9701637003805,false,4.0,0.22202610874775555
20,0.75,12,9,1,4,1.0,3967.9701637003805,false,5.0,0.38023045304757336
20,0.75,12,9,1,4,1.0,3967.9701637003805,false,2.0,0.7727055266702691
20,0.75,12,9,1,4,1.0,3967.9701637003805,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3967.9701637003805,false,4.0,0.8879416638329255
20,0.75,12,9,1,16,20.0,3967.9701637003805,false,5.0,0.8627641276234892
20,0.75,12,9,1,16,20.0,3967.9701637003805,false,2.0,0.97824241055095
20,0.75,12,9,1,16,20.0,3967.9701637003805,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,3967.9701637003805,false,4.0,0.8440737341119673
20,0.75,12,9,1,1,20.0,3967.9701637003805,false,5.0,0.804224862562307
20,0.75,12,9,1,1,20.0,3967.9701637003805,false,2.0,0.903067871538985
20,0.75,12,9,1,1,20.0,3967.9701637003805,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3967.9701637003805,false,4.0,0.857338034957237
20,0.75,12,9,1,4,20.0,3967.9701637003805,false,5.0,0.8168013213479347
20,0.75,12,9,1,4,20.0,3967.9701637003805,false,2.0,0.923949106252298
20,0.75,12,9,1,4,20.0,3967.9701637003805,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,4352.402393726184,false,4.0,0.052086239269105175
20,0.75,12,9,1,16,0.0,4352.402393726184,false,5.0,-0.016041642944577616
20,0.75,12,9,1,16,0.0,4352.402393726184,false,2.0,0.4411718344617513
20,0.75,12,9,1,16,0.0,4352.402393726184,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,4352.402393726184,false,4.0,0.03838857265282589
20,0.75,12,9,1,1,0.0,4352.402393726184,false,5.0,0.02676201981926933
20,0.75,12,9,1,1,0.0,4352.402393726184,false,2.0,0.03648886544690189
20,0.75,12,9,1,1,0.0,4352.402393726184,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,4352.402393726184,false,4.0,0.03475462767116215
20,0.75,12,9,1,4,0.0,4352.402393726184,false,5.0,0.040022969433066526
20,0.75,12,9,1,4,0.0,4352.402393726184,false,2.0,0.20900684207643755
20,0.75,12,9,1,4,0.0,4352.402393726184,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,4352.402393726184,false,4.0,0.3208912905607788
20,0.75,12,9,1,16,1.0,4352.402393726184,false,5.0,0.6489637486907837
20,0.75,12,9,1,16,1.0,4352.402393726184,false,2.0,0.9438835028130984
20,0.75,12,9,1,16,1.0,4352.402393726184,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,4352.402393726184,false,4.0,0.17948787954367704
20,0.75,12,9,1,1,1.0,4352.402393726184,false,5.0,0.1885828612940722
20,0.75,12,9,1,1,1.0,4352.402393726184,false,2.0,0.20083662886729847
20,0.75,12,9,1,1,1.0,4352.402393726184,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,4352.402393726184,false,4.0,0.22166278142644788
20,0.75,12,9,1,4,1.0,4352.402393726184,false,5.0,0.3802634264824115
20,0.75,12,9,1,4,1.0,4352.402393726184,false,2.0,0.7724935491124193
20,0.75,12,9,1,4,1.0,4352.402393726184,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,4352.402393726184,false,4.0,0.8875968266133412
20,0.75,12,9,1,16,20.0,4352.402393726184,false,5.0,0.8621679243409316
20,0.75,12,9,1,16,20.0,4352.402393726184,false,2.0,0.9780605382344428
20,0.75,12,9,1,16,20.0,4352.402393726184,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,4352.402393726184,false,4.0,0.8443633404953128
20,0.75,12,9,1,1,20.0,4352.402393726184,false,5.0,0.8038122516887029
20,0.75,12,9,1,1,20.0,4352.402393726184,false,2.0,0.9034546552895184
20,0.75,12,9,1,1,20.0,4352.402393726184,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4352.402393726184,false,4.0,0.8576631631316476
20,0.75,12,9,1,4,20.0,4352.402393726184,false,5.0,0.8177592498976101
20,0.75,12,9,1,4,20.0,4352.402393726184,false,2.0,0.9233080882297752
20,0.75,12,9,1,4,20.0,4352.402393726184,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,4774.0798986370155,false,4.0,0.052928761565007525
20,0.75,12,9,1,16,0.0,4774.0798986370155,false,5.0,0.005561292606231733
20,0.75,12,9,1,16,0.0,4774.0798986370155,false,2.0,0.427651018041734
20,0.75,12,9,1,16,0.0,4774.0798986370155,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,4774.0798986370155,false,4.0,0.03985474433989295
20,0.75,12,9,1,1,0.0,4774.0798986370155,false,5.0,0.02279829222659096
20,0.75,12,9,1,1,0.0,4774.0798986370155,false,2.0,0.03773872113606965
20,0.75,12,9,1,1,0.0,4774.0798986370155,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,4774.0798986370155,false,4.0,0.03305424923153475
20,0.75,12,9,1,4,0.0,4774.0798986370155,false,5.0,0.0451915605853361
20,0.75,12,9,1,4,0.0,4774.0798986370155,false,2.0,0.21815283305998123
20,0.75,12,9,1,4,0.0,4774.0798986370155,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,4774.0798986370155,false,4.0,0.3207994939514787
20,0.75,12,9,1,16,1.0,4774.0798986370155,false,5.0,0.6490429683732107
20,0.75,12,9,1,16,1.0,4774.0798986370155,false,2.0,0.9434056118208364
20,0.75,12,9,1,16,1.0,4774.0798986370155,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,4774.0798986370155,false,4.0,0.17958937091677055
20,0.75,12,9,1,1,1.0,4774.0798986370155,false,5.0,0.18832189655842407
20,0.75,12,9,1,1,1.0,4774.0798986370155,false,2.0,0.20130169341801546
20,0.75,12,9,1,1,1.0,4774.0798986370155,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,4774.0798986370155,false,4.0,0.22180104030593542
20,0.75,12,9,1,4,1.0,4774.0798986370155,false,5.0,0.3801623032936236
20,0.75,12,9,1,4,1.0,4774.0798986370155,false,2.0,0.7716106589085376
20,0.75,12,9,1,4,1.0,4774.0798986370155,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,4774.0798986370155,false,4.0,0.887342168511788
20,0.75,12,9,1,16,20.0,4774.0798986370155,false,5.0,0.8621559956689597
20,0.75,12,9,1,16,20.0,4774.0798986370155,false,2.0,0.9782746238398407
20,0.75,12,9,1,16,20.0,4774.0798986370155,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,4774.0798986370155,false,4.0,0.8441450746755516
20,0.75,12,9,1,1,20.0,4774.0798986370155,false,5.0,0.8032147818337226
20,0.75,12,9,1,1,20.0,4774.0798986370155,false,2.0,0.9032849530858155
20,0.75,12,9,1,1,20.0,4774.0798986370155,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4774.0798986370155,false,4.0,0.8574452060117578
20,0.75,12,9,1,4,20.0,4774.0798986370155,false,5.0,0.8173597728260531
20,0.75,12,9,1,4,20.0,4774.0798986370155,false,2.0,0.9230790973042547
20,0.75,12,9,1,4,20.0,4774.0798986370155,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,5236.611144094477,false,4.0,0.055447996132403095
20,0.75,12,9,1,16,0.0,5236.611144094477,false,5.0,0.015581512958452745
20,0.75,12,9,1,16,0.0,5236.611144094477,false,2.0,0.44186979413686517
20,0.75,12,9,1,16,0.0,5236.611144094477,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,5236.611144094477,false,4.0,0.04025565059337876
20,0.75,12,9,1,1,0.0,5236.611144094477,false,5.0,0.022163321260601002
20,0.75,12,9,1,1,0.0,5236.611144094477,false,2.0,0.03571493087009632
20,0.75,12,9,1,1,0.0,5236.611144094477,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,5236.611144094477,false,4.0,0.03262056640375928
20,0.75,12,9,1,4,0.0,5236.611144094477,false,5.0,0.03959337258281191
20,0.75,12,9,1,4,0.0,5236.611144094477,false,2.0,0.21480258846576314
20,0.75,12,9,1,4,0.0,5236.611144094477,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,5236.611144094477,false,4.0,0.3214918645780091
20,0.75,12,9,1,16,1.0,5236.611144094477,false,5.0,0.6482361077316571
20,0.75,12,9,1,16,1.0,5236.611144094477,false,2.0,0.9429296727928098
20,0.75,12,9,1,16,1.0,5236.611144094477,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,5236.611144094477,false,4.0,0.17920919506487115
20,0.75,12,9,1,1,1.0,5236.611144094477,false,5.0,0.18886407495621213
20,0.75,12,9,1,1,1.0,5236.611144094477,false,2.0,0.2011447773759605
20,0.75,12,9,1,1,1.0,5236.611144094477,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,5236.611144094477,false,4.0,0.22188516017058219
20,0.75,12,9,1,4,1.0,5236.611144094477,false,5.0,0.3809029713568005
20,0.75,12,9,1,4,1.0,5236.611144094477,false,2.0,0.7712248366742225
20,0.75,12,9,1,4,1.0,5236.611144094477,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,5236.611144094477,false,4.0,0.8873672847734116
20,0.75,12,9,1,16,20.0,5236.611144094477,false,5.0,0.8620662760106289
20,0.75,12,9,1,16,20.0,5236.611144094477,false,2.0,0.9783732565757798
20,0.75,12,9,1,16,20.0,5236.611144094477,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,5236.611144094477,false,4.0,0.8441507596522059
20,0.75,12,9,1,1,20.0,5236.611144094477,false,5.0,0.8038933038759205
20,0.75,12,9,1,1,20.0,5236.611144094477,false,2.0,0.9035755790500699
20,0.75,12,9,1,1,20.0,5236.611144094477,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,5236.611144094477,false,4.0,0.8572672620739022
20,0.75,12,9,1,4,20.0,5236.611144094477,false,5.0,0.8169887811442361
20,0.75,12,9,1,4,20.0,5236.611144094477,false,2.0,0.9232694023064878
20,0.75,12,9,1,4,20.0,5236.611144094477,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,5743.954197809586,false,4.0,0.05292530401768963
20,0.75,12,9,1,16,0.0,5743.954197809586,false,5.0,0.03014799604696933
20,0.75,12,9,1,16,0.0,5743.954197809586,false,2.0,0.4420689707300497
20,0.75,12,9,1,16,0.0,5743.954197809586,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,5743.954197809586,false,4.0,0.0369209829605787
20,0.75,12,9,1,1,0.0,5743.954197809586,false,5.0,0.03155426340776503
20,0.75,12,9,1,1,0.0,5743.954197809586,false,2.0,0.034152818865437036
20,0.75,12,9,1,1,0.0,5743.954197809586,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,5743.954197809586,false,4.0,0.034301118941631875
20,0.75,12,9,1,4,0.0,5743.954197809586,false,5.0,0.04067696237029765
20,0.75,12,9,1,4,0.0,5743.954197809586,false,2.0,0.2008835572668601
20,0.75,12,9,1,4,0.0,5743.954197809586,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,5743.954197809586,false,4.0,0.32154024304203344
20,0.75,12,9,1,16,1.0,5743.954197809586,false,5.0,0.6472266837781107
20,0.75,12,9,1,16,1.0,5743.954197809586,false,2.0,0.9426598715561579
20,0.75,12,9,1,16,1.0,5743.954197809586,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,5743.954197809586,false,4.0,0.17923268279196106
20,0.75,12,9,1,1,1.0,5743.954197809586,false,5.0,0.18928066325812506
20,0.75,12,9,1,1,1.0,5743.954197809586,false,2.0,0.20102045497952645
20,0.75,12,9,1,1,1.0,5743.954197809586,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,5743.954197809586,false,4.0,0.221912438154387
20,0.75,12,9,1,4,1.0,5743.954197809586,false,5.0,0.38000809633272586
20,0.75,12,9,1,4,1.0,5743.954197809586,false,2.0,0.7715318733431867
20,0.75,12,9,1,4,1.0,5743.954197809586,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,5743.954197809586,false,4.0,0.8872411438129164
20,0.75,12,9,1,16,20.0,5743.954197809586,false,5.0,0.8624250152961579
20,0.75,12,9,1,16,20.0,5743.954197809586,false,2.0,0.9783344821141986
20,0.75,12,9,1,16,20.0,5743.954197809586,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,5743.954197809586,false,4.0,0.8438343282187879
20,0.75,12,9,1,1,20.0,5743.954197809586,false,5.0,0.803686789630378
20,0.75,12,9,1,1,20.0,5743.954197809586,false,2.0,0.9037046763937023
20,0.75,12,9,1,1,20.0,5743.954197809586,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,5743.954197809586,false,4.0,0.8565537315386652
20,0.75,12,9,1,4,20.0,5743.954197809586,false,5.0,0.8170338798704037
20,0.75,12,9,1,4,20.0,5743.954197809586,false,2.0,0.9232202555737516
20,0.75,12,9,1,4,20.0,5743.954197809586,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,6300.450600335654,false,4.0,0.054490622796429924
20,0.75,12,9,1,16,0.0,6300.450600335654,false,5.0,0.037074412620109805
20,0.75,12,9,1,16,0.0,6300.450600335654,false,2.0,0.44002666491511444
20,0.75,12,9,1,16,0.0,6300.450600335654,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,6300.450600335654,false,4.0,0.034910823171728174
20,0.75,12,9,1,1,0.0,6300.450600335654,false,5.0,0.032665979373739
20,0.75,12,9,1,1,0.0,6300.450600335654,false,2.0,0.034954198725723744
20,0.75,12,9,1,1,0.0,6300.450600335654,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,6300.450600335654,false,4.0,0.03609083026161512
20,0.75,12,9,1,4,0.0,6300.450600335654,false,5.0,0.04811014401511613
20,0.75,12,9,1,4,0.0,6300.450600335654,false,2.0,0.20078015083308293
20,0.75,12,9,1,4,0.0,6300.450600335654,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,6300.450600335654,false,4.0,0.3210879994482588
20,0.75,12,9,1,16,1.0,6300.450600335654,false,5.0,0.6457895055767197
20,0.75,12,9,1,16,1.0,6300.450600335654,false,2.0,0.9417369934145078
20,0.75,12,9,1,16,1.0,6300.450600335654,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,6300.450600335654,false,4.0,0.17922551875095158
20,0.75,12,9,1,1,1.0,6300.450600335654,false,5.0,0.1895695816812686
20,0.75,12,9,1,1,1.0,6300.450600335654,false,2.0,0.201580235069707
20,0.75,12,9,1,1,1.0,6300.450600335654,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,6300.450600335654,false,4.0,0.2221114237639305
20,0.75,12,9,1,4,1.0,6300.450600335654,false,5.0,0.3793198411908042
20,0.75,12,9,1,4,1.0,6300.450600335654,false,2.0,0.771594433412519
20,0.75,12,9,1,4,1.0,6300.450600335654,false,0.0,1.0
20,0.75,12,9,1,16,20.0,6300.450600335654,false,4.0,0.8874258168752843
20,0.75,12,9,1,16,20.0,6300.450600335654,false,5.0,0.8617797464051261
20,0.75,12,9,1,16,20.0,6300.450600335654,false,2.0,0.9783385807269033
20,0.75,12,9,1,16,20.0,6300.450600335654,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,6300.450600335654,false,4.0,0.8439673325681354
20,0.75,12,9,1,1,20.0,6300.450600335654,false,5.0,0.8040507045894761
20,0.75,12,9,1,1,20.0,6300.450600335654,false,2.0,0.9038736271576372
20,0.75,12,9,1,1,20.0,6300.450600335654,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,6300.450600335654,false,4.0,0.8568440244286373
20,0.75,12,9,1,4,20.0,6300.450600335654,false,5.0,0.8175095556180694
20,0.75,12,9,1,4,20.0,6300.450600335654,false,2.0,0.9232637695358862
20,0.75,12,9,1,4,20.0,6300.450600335654,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,6910.862517393936,false,4.0,0.05677256591969843
20,0.75,12,9,1,16,0.0,6910.862517393936,false,5.0,0.048836873771768256
20,0.75,12,9,1,16,0.0,6910.862517393936,false,2.0,0.4297546770722383
20,0.75,12,9,1,16,0.0,6910.862517393936,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,6910.862517393936,false,4.0,0.03548579997781067
20,0.75,12,9,1,1,0.0,6910.862517393936,false,5.0,0.03523972734463798
20,0.75,12,9,1,1,0.0,6910.862517393936,false,2.0,0.03158162177499375
20,0.75,12,9,1,1,0.0,6910.862517393936,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,6910.862517393936,false,4.0,0.031706114609514155
20,0.75,12,9,1,4,0.0,6910.862517393936,false,5.0,0.039760906136700296
20,0.75,12,9,1,4,0.0,6910.862517393936,false,2.0,0.20676493708836532
20,0.75,12,9,1,4,0.0,6910.862517393936,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,6910.862517393936,false,4.0,0.321446375015003
20,0.75,12,9,1,16,1.0,6910.862517393936,false,5.0,0.64589499208059
20,0.75,12,9,1,16,1.0,6910.862517393936,false,2.0,0.9425685531877258
20,0.75,12,9,1,16,1.0,6910.862517393936,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,6910.862517393936,false,4.0,0.1790026609681586
20,0.75,12,9,1,1,1.0,6910.862517393936,false,5.0,0.1890106335074697
20,0.75,12,9,1,1,1.0,6910.862517393936,false,2.0,0.2013828023143175
20,0.75,12,9,1,1,1.0,6910.862517393936,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,6910.862517393936,false,4.0,0.22259461738948882
20,0.75,12,9,1,4,1.0,6910.862517393936,false,5.0,0.3791950077310876
20,0.75,12,9,1,4,1.0,6910.862517393936,false,2.0,0.7709760953156657
20,0.75,12,9,1,4,1.0,6910.862517393936,false,0.0,1.0
20,0.75,12,9,1,16,20.0,6910.862517393936,false,4.0,0.8873569839897635
20,0.75,12,9,1,16,20.0,6910.862517393936,false,5.0,0.8613177552417617
20,0.75,12,9,1,16,20.0,6910.862517393936,false,2.0,0.9785386818069471
20,0.75,12,9,1,16,20.0,6910.862517393936,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,6910.862517393936,false,4.0,0.8439277592122914
20,0.75,12,9,1,1,20.0,6910.862517393936,false,5.0,0.8042261915496548
20,0.75,12,9,1,1,20.0,6910.862517393936,false,2.0,0.9034346975607414
20,0.75,12,9,1,1,20.0,6910.862517393936,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,6910.862517393936,false,4.0,0.8568729268952552
20,0.75,12,9,1,4,20.0,6910.862517393936,false,5.0,0.8166994560858285
20,0.75,12,9,1,4,20.0,6910.862517393936,false,2.0,0.9235591564017959
20,0.75,12,9,1,4,20.0,6910.862517393936,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,7580.413491659797,false,4.0,0.05217022142840513
20,0.75,12,9,1,16,0.0,7580.413491659797,false,5.0,0.04755624024198476
20,0.75,12,9,1,16,0.0,7580.413491659797,false,2.0,0.4364790655570046
20,0.75,12,9,1,16,0.0,7580.413491659797,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,7580.413491659797,false,4.0,0.04206535456463413
20,0.75,12,9,1,1,0.0,7580.413491659797,false,5.0,0.03866068902249564
20,0.75,12,9,1,1,0.0,7580.413491659797,false,2.0,0.03122334496505939
20,0.75,12,9,1,1,0.0,7580.413491659797,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,7580.413491659797,false,4.0,0.029363833468116145
20,0.75,12,9,1,4,0.0,7580.413491659797,false,5.0,0.035111724515788326
20,0.75,12,9,1,4,0.0,7580.413491659797,false,2.0,0.2073116964834903
20,0.75,12,9,1,4,0.0,7580.413491659797,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,7580.413491659797,false,4.0,0.3217681172834572
20,0.75,12,9,1,16,1.0,7580.413491659797,false,5.0,0.6451664668381875
20,0.75,12,9,1,16,1.0,7580.413491659797,false,2.0,0.9437389962505085
20,0.75,12,9,1,16,1.0,7580.413491659797,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,7580.413491659797,false,4.0,0.17891712228009696
20,0.75,12,9,1,1,1.0,7580.413491659797,false,5.0,0.18891196517337264
20,0.75,12,9,1,1,1.0,7580.413491659797,false,2.0,0.20094364239423435
20,0.75,12,9,1,1,1.0,7580.413491659797,false,0.0,1.0
20,0.75,12,9,1,4,1.0,7580.413491659797,false,4.0,0.22275630534799812
20,0.75,12,9,1,4,1.0,7580.413491659797,false,5.0,0.3795898559109763
20,0.75,12,9,1,4,1.0,7580.413491659797,false,2.0,0.770772230236983
20,0.75,12,9,1,4,1.0,7580.413491659797,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,7580.413491659797,false,4.0,0.8872683719682387
20,0.75,12,9,1,16,20.0,7580.413491659797,false,5.0,0.8613608147394409
20,0.75,12,9,1,16,20.0,7580.413491659797,false,2.0,0.9787165516783117
20,0.75,12,9,1,16,20.0,7580.413491659797,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,7580.413491659797,false,4.0,0.8441834356810962
20,0.75,12,9,1,1,20.0,7580.413491659797,false,5.0,0.8039102208887284
20,0.75,12,9,1,1,20.0,7580.413491659797,false,2.0,0.9041024260789305
20,0.75,12,9,1,1,20.0,7580.413491659797,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,7580.413491659797,false,4.0,0.8567545589791659
20,0.75,12,9,1,4,20.0,7580.413491659797,false,5.0,0.8166036362523533
20,0.75,12,9,1,4,20.0,7580.413491659797,false,2.0,0.9232379324738584
20,0.75,12,9,1,4,20.0,7580.413491659797,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,8314.83314273874,false,4.0,0.05370046575848704
20,0.75,12,9,1,16,0.0,8314.83314273874,false,5.0,0.04261627809218685
20,0.75,12,9,1,16,0.0,8314.83314273874,false,2.0,0.45325376725360833
20,0.75,12,9,1,16,0.0,8314.83314273874,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,8314.83314273874,false,4.0,0.037884169278931415
20,0.75,12,9,1,1,0.0,8314.83314273874,false,5.0,0.028311293157644316
20,0.75,12,9,1,1,0.0,8314.83314273874,false,2.0,0.03286047431513548
20,0.75,12,9,1,1,0.0,8314.83314273874,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,8314.83314273874,false,4.0,0.026091495632351584
20,0.75,12,9,1,4,0.0,8314.83314273874,false,5.0,0.03378186726828668
20,0.75,12,9,1,4,0.0,8314.83314273874,false,2.0,0.19779148327428858
20,0.75,12,9,1,4,0.0,8314.83314273874,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,8314.83314273874,false,4.0,0.32065715314507315
20,0.75,12,9,1,16,1.0,8314.83314273874,false,5.0,0.64494723355354
20,0.75,12,9,1,16,1.0,8314.83314273874,false,2.0,0.943927817650085
20,0.75,12,9,1,16,1.0,8314.83314273874,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,8314.83314273874,false,4.0,0.17896808890956034
20,0.75,12,9,1,1,1.0,8314.83314273874,false,5.0,0.18896960091120002
20,0.75,12,9,1,1,1.0,8314.83314273874,false,2.0,0.2006479058587163
20,0.75,12,9,1,1,1.0,8314.83314273874,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,8314.83314273874,false,4.0,0.22268858685255027
20,0.75,12,9,1,4,1.0,8314.83314273874,false,5.0,0.3804015585397182
20,0.75,12,9,1,4,1.0,8314.83314273874,false,2.0,0.7703426812437635
20,0.75,12,9,1,4,1.0,8314.83314273874,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,8314.83314273874,false,4.0,0.8873231348545848
20,0.75,12,9,1,16,20.0,8314.83314273874,false,5.0,0.8612645399990263
20,0.75,12,9,1,16,20.0,8314.83314273874,false,2.0,0.9786689660511194
20,0.75,12,9,1,16,20.0,8314.83314273874,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,8314.83314273874,false,4.0,0.8443525224212536
20,0.75,12,9,1,1,20.0,8314.83314273874,false,5.0,0.804395251876482
20,0.75,12,9,1,1,20.0,8314.83314273874,false,2.0,0.9042701119163623
20,0.75,12,9,1,1,20.0,8314.83314273874,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,8314.83314273874,false,4.0,0.8565852813635487
20,0.75,12,9,1,4,20.0,8314.83314273874,false,5.0,0.8169586806341014
20,0.75,12,9,1,4,20.0,8314.83314273874,false,2.0,0.9233595872183893
20,0.75,12,9,1,4,20.0,8314.83314273874,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,9120.406197848244,false,4.0,0.05198468806251451
20,0.75,12,9,1,16,0.0,9120.406197848244,false,5.0,0.057771731542469874
20,0.75,12,9,1,16,0.0,9120.406197848244,false,2.0,0.4700790411378923
20,0.75,12,9,1,16,0.0,9120.406197848244,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,9120.406197848244,false,4.0,0.03703545119746094
20,0.75,12,9,1,1,0.0,9120.406197848244,false,5.0,0.022257539755112632
20,0.75,12,9,1,1,0.0,9120.406197848244,false,2.0,0.03543050949150809
20,0.75,12,9,1,1,0.0,9120.406197848244,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,9120.406197848244,false,4.0,0.026832466399040543
20,0.75,12,9,1,4,0.0,9120.406197848244,false,5.0,0.031127124122442947
20,0.75,12,9,1,4,0.0,9120.406197848244,false,2.0,0.18420833338375767
20,0.75,12,9,1,4,0.0,9120.406197848244,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,9120.406197848244,false,4.0,0.32122167765876763
20,0.75,12,9,1,16,1.0,9120.406197848244,false,5.0,0.644050232900198
20,0.75,12,9,1,16,1.0,9120.406197848244,false,2.0,0.9438943082663495
20,0.75,12,9,1,16,1.0,9120.406197848244,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,9120.406197848244,false,4.0,0.17883616329042878
20,0.75,12,9,1,1,1.0,9120.406197848244,false,5.0,0.18873302636563252
20,0.75,12,9,1,1,1.0,9120.406197848244,false,2.0,0.20045867144248125
20,0.75,12,9,1,1,1.0,9120.406197848244,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,9120.406197848244,false,4.0,0.22267382815364709
20,0.75,12,9,1,4,1.0,9120.406197848244,false,5.0,0.37946179419886333
20,0.75,12,9,1,4,1.0,9120.406197848244,false,2.0,0.7702359400636892
20,0.75,12,9,1,4,1.0,9120.406197848244,false,0.0,1.0
20,0.75,12,9,1,16,20.0,9120.406197848244,false,4.0,0.8875362718622686
20,0.75,12,9,1,16,20.0,9120.406197848244,false,5.0,0.8614777381109121
20,0.75,12,9,1,16,20.0,9120.406197848244,false,2.0,0.9786266337267151
20,0.75,12,9,1,16,20.0,9120.406197848244,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,9120.406197848244,false,4.0,0.8443048544330736
20,0.75,12,9,1,1,20.0,9120.406197848244,false,5.0,0.8050679720075503
20,0.75,12,9,1,1,20.0,9120.406197848244,false,2.0,0.9042000700607993
20,0.75,12,9,1,1,20.0,9120.406197848244,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,9120.406197848244,false,4.0,0.8567136903940111
20,0.75,12,9,1,4,20.0,9120.406197848244,false,5.0,0.8171085357639595
20,0.75,12,9,1,4,20.0,9120.406197848244,false,2.0,0.9234752695841172
20,0.75,12,9,1,4,20.0,9120.406197848244,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,10004.026272781033,false,4.0,0.05444689299820764
20,0.75,12,9,1,16,0.0,10004.026272781033,false,5.0,0.05447226402899278
20,0.75,12,9,1,16,0.0,10004.026272781033,false,2.0,0.4663790800283461
20,0.75,12,9,1,16,0.0,10004.026272781033,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,10004.026272781033,false,4.0,0.033097305759698305
20,0.75,12,9,1,1,0.0,10004.026272781033,false,5.0,0.019441230706861858
20,0.75,12,9,1,1,0.0,10004.026272781033,false,2.0,0.03341916741273283
20,0.75,12,9,1,1,0.0,10004.026272781033,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,10004.026272781033,false,4.0,0.02592866245393712
20,0.75,12,9,1,4,0.0,10004.026272781033,false,5.0,0.02291844496284183
20,0.75,12,9,1,4,0.0,10004.026272781033,false,2.0,0.18185091863351677
20,0.75,12,9,1,4,0.0,10004.026272781033,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,10004.026272781033,false,4.0,0.3214506761893104
20,0.75,12,9,1,16,1.0,10004.026272781033,false,5.0,0.6456178349599019
20,0.75,12,9,1,16,1.0,10004.026272781033,false,2.0,0.9439006854397354
20,0.75,12,9,1,16,1.0,10004.026272781033,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,10004.026272781033,false,4.0,0.1791110605860924
20,0.75,12,9,1,1,1.0,10004.026272781033,false,5.0,0.18952986880275186
20,0.75,12,9,1,1,1.0,10004.026272781033,false,2.0,0.20075280807039514
20,0.75,12,9,1,1,1.0,10004.026272781033,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,10004.026272781033,false,4.0,0.22247390954855248
20,0.75,12,9,1,4,1.0,10004.026272781033,false,5.0,0.38038892716331435
20,0.75,12,9,1,4,1.0,10004.026272781033,false,2.0,0.7705983316131265
20,0.75,12,9,1,4,1.0,10004.026272781033,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,10004.026272781033,false,4.0,0.8873684432234549
20,0.75,12,9,1,16,20.0,10004.026272781033,false,5.0,0.8617106366897647
20,0.75,12,9,1,16,20.0,10004.026272781033,false,2.0,0.9786491614909301
20,0.75,12,9,1,16,20.0,10004.026272781033,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,10004.026272781033,false,4.0,0.8444470372751846
20,0.75,12,9,1,1,20.0,10004.026272781033,false,5.0,0.8040990382258905
20,0.75,12,9,1,1,20.0,10004.026272781033,false,2.0,0.9038978285674772
20,0.75,12,9,1,1,20.0,10004.026272781033,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,10004.026272781033,false,4.0,0.8561547307501619
20,0.75,12,9,1,4,20.0,10004.026272781033,false,5.0,0.8166270320631764
20,0.75,12,9,1,4,20.0,10004.026272781033,false,2.0,0.9235643770449506
20,0.75,12,9,1,4,20.0,10004.026272781033,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,10973.254863374914,false,4.0,0.05366532086784911
20,0.75,12,9,1,16,0.0,10973.254863374914,false,5.0,0.048326631863711444
20,0.75,12,9,1,16,0.0,10973.254863374914,false,2.0,0.4491991419087625
20,0.75,12,9,1,16,0.0,10973.254863374914,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,10973.254863374914,false,4.0,0.031951826015234684
20,0.75,12,9,1,1,0.0,10973.254863374914,false,5.0,0.020733509566255436
20,0.75,12,9,1,1,0.0,10973.254863374914,false,2.0,0.029145787203802082
20,0.75,12,9,1,1,0.0,10973.254863374914,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,10973.254863374914,false,4.0,0.02894985240642616
20,0.75,12,9,1,4,0.0,10973.254863374914,false,5.0,0.03704730372155397
20,0.75,12,9,1,4,0.0,10973.254863374914,false,2.0,0.16805922022687578
20,0.75,12,9,1,4,0.0,10973.254863374914,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,10973.254863374914,false,4.0,0.3212534378689965
20,0.75,12,9,1,16,1.0,10973.254863374914,false,5.0,0.6457930996094151
20,0.75,12,9,1,16,1.0,10973.254863374914,false,2.0,0.9436953059360811
20,0.75,12,9,1,16,1.0,10973.254863374914,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,10973.254863374914,false,4.0,0.17901330744876004
20,0.75,12,9,1,1,1.0,10973.254863374914,false,5.0,0.18918818001709062
20,0.75,12,9,1,1,1.0,10973.254863374914,false,2.0,0.2008656558783484
20,0.75,12,9,1,1,1.0,10973.254863374914,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,10973.254863374914,false,4.0,0.22244118057807558
20,0.75,12,9,1,4,1.0,10973.254863374914,false,5.0,0.3790379914405548
20,0.75,12,9,1,4,1.0,10973.254863374914,false,2.0,0.7708750117147994
20,0.75,12,9,1,4,1.0,10973.254863374914,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,10973.254863374914,false,4.0,0.8872803989807526
20,0.75,12,9,1,16,20.0,10973.254863374914,false,5.0,0.8623734685938769
20,0.75,12,9,1,16,20.0,10973.254863374914,false,2.0,0.9786469467749839
20,0.75,12,9,1,16,20.0,10973.254863374914,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,10973.254863374914,false,4.0,0.8447248716062357
20,0.75,12,9,1,1,20.0,10973.254863374914,false,5.0,0.8037250227784842
20,0.75,12,9,1,1,20.0,10973.254863374914,false,2.0,0.9038076558041932
20,0.75,12,9,1,1,20.0,10973.254863374914,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,10973.254863374914,false,4.0,0.8560327280020082
20,0.75,12,9,1,4,20.0,10973.254863374914,false,5.0,0.8166739413216154
20,0.75,12,9,1,4,20.0,10973.254863374914,false,2.0,0.9232803328318747
20,0.75,12,9,1,4,20.0,10973.254863374914,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,12036.386052303704,false,4.0,0.055143273212322624
20,0.75,12,9,1,16,0.0,12036.386052303704,false,5.0,0.03647237237212756
20,0.75,12,9,1,16,0.0,12036.386052303704,false,2.0,0.4681314500664159
20,0.75,12,9,1,16,0.0,12036.386052303704,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,12036.386052303704,false,4.0,0.031157622880802913
20,0.75,12,9,1,1,0.0,12036.386052303704,false,5.0,0.012085071664192993
20,0.75,12,9,1,1,0.0,12036.386052303704,false,2.0,0.02736566703430576
20,0.75,12,9,1,1,0.0,12036.386052303704,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,12036.386052303704,false,4.0,0.029195505082519002
20,0.75,12,9,1,4,0.0,12036.386052303704,false,5.0,0.029909098938687397
20,0.75,12,9,1,4,0.0,12036.386052303704,false,2.0,0.18739127252434146
20,0.75,12,9,1,4,0.0,12036.386052303704,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,12036.386052303704,false,4.0,0.3212199247318403
20,0.75,12,9,1,16,1.0,12036.386052303704,false,5.0,0.6459466674758159
20,0.75,12,9,1,16,1.0,12036.386052303704,false,2.0,0.9433999014260468
20,0.75,12,9,1,16,1.0,12036.386052303704,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,12036.386052303704,false,4.0,0.1795432570187485
20,0.75,12,9,1,1,1.0,12036.386052303704,false,5.0,0.18959787867700958
20,0.75,12,9,1,1,1.0,12036.386052303704,false,2.0,0.2007549537560415
20,0.75,12,9,1,1,1.0,12036.386052303704,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,12036.386052303704,false,4.0,0.22211013509769353
20,0.75,12,9,1,4,1.0,12036.386052303704,false,5.0,0.3793617020162359
20,0.75,12,9,1,4,1.0,12036.386052303704,false,2.0,0.7711582976518494
20,0.75,12,9,1,4,1.0,12036.386052303704,false,0.0,1.0
20,0.75,12,9,1,16,20.0,12036.386052303704,false,4.0,0.8874926187988447
20,0.75,12,9,1,16,20.0,12036.386052303704,false,5.0,0.8624182507827214
20,0.75,12,9,1,16,20.0,12036.386052303704,false,2.0,0.9783701817764292
20,0.75,12,9,1,16,20.0,12036.386052303704,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,12036.386052303704,false,4.0,0.8450646026848115
20,0.75,12,9,1,1,20.0,12036.386052303704,false,5.0,0.8045976694831912
20,0.75,12,9,1,1,20.0,12036.386052303704,false,2.0,0.9037247882301237
20,0.75,12,9,1,1,20.0,12036.386052303704,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,12036.386052303704,false,4.0,0.8560790636184686
20,0.75,12,9,1,4,20.0,12036.386052303704,false,5.0,0.8168703176609907
20,0.75,12,9,1,4,20.0,12036.386052303704,false,2.0,0.9236825659235258
20,0.75,12,9,1,4,20.0,12036.386052303704,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,13202.517484910899,false,4.0,0.05153529664633886
20,0.75,12,9,1,16,0.0,13202.517484910899,false,5.0,0.03301594159686693
20,0.75,12,9,1,16,0.0,13202.517484910899,false,2.0,0.45399199620966185
20,0.75,12,9,1,16,0.0,13202.517484910899,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,13202.517484910899,false,4.0,0.026803081067114366
20,0.75,12,9,1,1,0.0,13202.517484910899,false,5.0,0.013924177999986983
20,0.75,12,9,1,1,0.0,13202.517484910899,false,2.0,0.026033785889089604
20,0.75,12,9,1,1,0.0,13202.517484910899,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,13202.517484910899,false,4.0,0.03619127790861122
20,0.75,12,9,1,4,0.0,13202.517484910899,false,5.0,0.048318305106964506
20,0.75,12,9,1,4,0.0,13202.517484910899,false,2.0,0.19168448121315498
20,0.75,12,9,1,4,0.0,13202.517484910899,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,13202.517484910899,false,4.0,0.32175359305112455
20,0.75,12,9,1,16,1.0,13202.517484910899,false,5.0,0.6442735993127954
20,0.75,12,9,1,16,1.0,13202.517484910899,false,2.0,0.9432739817893088
20,0.75,12,9,1,16,1.0,13202.517484910899,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,13202.517484910899,false,4.0,0.17947710969423494
20,0.75,12,9,1,1,1.0,13202.517484910899,false,5.0,0.1895913339627073
20,0.75,12,9,1,1,1.0,13202.517484910899,false,2.0,0.200399985828375
20,0.75,12,9,1,1,1.0,13202.517484910899,false,0.0,1.0
20,0.75,12,9,1,4,1.0,13202.517484910899,false,4.0,0.22190200057682652
20,0.75,12,9,1,4,1.0,13202.517484910899,false,5.0,0.37976866810346077
20,0.75,12,9,1,4,1.0,13202.517484910899,false,2.0,0.770836625551372
20,0.75,12,9,1,4,1.0,13202.517484910899,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,13202.517484910899,false,4.0,0.8874246306891397
20,0.75,12,9,1,16,20.0,13202.517484910899,false,5.0,0.8617381572357959
20,0.75,12,9,1,16,20.0,13202.517484910899,false,2.0,0.9783258858951225
20,0.75,12,9,1,16,20.0,13202.517484910899,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,13202.517484910899,false,4.0,0.8450644567816841
20,0.75,12,9,1,1,20.0,13202.517484910899,false,5.0,0.8053393944964781
20,0.75,12,9,1,1,20.0,13202.517484910899,false,2.0,0.9035686628978313
20,0.75,12,9,1,1,20.0,13202.517484910899,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,13202.517484910899,false,4.0,0.8562466735816444
20,0.75,12,9,1,4,20.0,13202.517484910899,false,5.0,0.8170367074843057
20,0.75,12,9,1,4,20.0,13202.517484910899,false,2.0,0.9239228484470461
20,0.75,12,9,1,4,20.0,13202.517484910899,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,14481.628221455807,false,4.0,0.04762740222676669
20,0.75,12,9,1,16,0.0,14481.628221455807,false,5.0,0.02801904786951685
20,0.75,12,9,1,16,0.0,14481.628221455807,false,2.0,0.45493071599093926
20,0.75,12,9,1,16,0.0,14481.628221455807,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,14481.628221455807,false,4.0,0.03047572230210666
20,0.75,12,9,1,1,0.0,14481.628221455807,false,5.0,0.012789261341797283
20,0.75,12,9,1,1,0.0,14481.628221455807,false,2.0,0.02542502690331997
20,0.75,12,9,1,1,0.0,14481.628221455807,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,14481.628221455807,false,4.0,0.03340051631080399
20,0.75,12,9,1,4,0.0,14481.628221455807,false,5.0,0.043240587656640773
20,0.75,12,9,1,4,0.0,14481.628221455807,false,2.0,0.18539916011482713
20,0.75,12,9,1,4,0.0,14481.628221455807,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,14481.628221455807,false,4.0,0.3208949913292043
20,0.75,12,9,1,16,1.0,14481.628221455807,false,5.0,0.6445968544763108
20,0.75,12,9,1,16,1.0,14481.628221455807,false,2.0,0.943718220497614
20,0.75,12,9,1,16,1.0,14481.628221455807,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,14481.628221455807,false,4.0,0.17909963385101776
20,0.75,12,9,1,1,1.0,14481.628221455807,false,5.0,0.18900064772239317
20,0.75,12,9,1,1,1.0,14481.628221455807,false,2.0,0.2000299314132809
20,0.75,12,9,1,1,1.0,14481.628221455807,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,14481.628221455807,false,4.0,0.2224769618022334
20,0.75,12,9,1,4,1.0,14481.628221455807,false,5.0,0.3803946451247119
20,0.75,12,9,1,4,1.0,14481.628221455807,false,2.0,0.7717085324561485
20,0.75,12,9,1,4,1.0,14481.628221455807,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,14481.628221455807,false,4.0,0.887280087872571
20,0.75,12,9,1,16,20.0,14481.628221455807,false,5.0,0.8622427086716768
20,0.75,12,9,1,16,20.0,14481.628221455807,false,2.0,0.9785473774809611
20,0.75,12,9,1,16,20.0,14481.628221455807,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,14481.628221455807,false,4.0,0.8449348431613907
20,0.75,12,9,1,1,20.0,14481.628221455807,false,5.0,0.8053226062358292
20,0.75,12,9,1,1,20.0,14481.628221455807,false,2.0,0.9034027251962463
20,0.75,12,9,1,1,20.0,14481.628221455807,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,14481.628221455807,false,4.0,0.8565324424788255
20,0.75,12,9,1,4,20.0,14481.628221455807,false,5.0,0.816856139253243
20,0.75,12,9,1,4,20.0,14481.628221455807,false,2.0,0.9238101338098041
20,0.75,12,9,1,4,20.0,14481.628221455807,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,15884.664131984688,false,4.0,0.05013956667978736
20,0.75,12,9,1,16,0.0,15884.664131984688,false,5.0,0.030781480498769668
20,0.75,12,9,1,16,0.0,15884.664131984688,false,2.0,0.4336944095366098
20,0.75,12,9,1,16,0.0,15884.664131984688,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,15884.664131984688,false,4.0,0.02917721315450433
20,0.75,12,9,1,1,0.0,15884.664131984688,false,5.0,0.011602119965774642
20,0.75,12,9,1,1,0.0,15884.664131984688,false,2.0,0.02621065979461262
20,0.75,12,9,1,1,0.0,15884.664131984688,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,15884.664131984688,false,4.0,0.032907956106962885
20,0.75,12,9,1,4,0.0,15884.664131984688,false,5.0,0.044530811153236566
20,0.75,12,9,1,4,0.0,15884.664131984688,false,2.0,0.1783397456614108
20,0.75,12,9,1,4,0.0,15884.664131984688,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,15884.664131984688,false,4.0,0.32054843857188836
20,0.75,12,9,1,16,1.0,15884.664131984688,false,5.0,0.6443415389869713
20,0.75,12,9,1,16,1.0,15884.664131984688,false,2.0,0.943663438537778
20,0.75,12,9,1,16,1.0,15884.664131984688,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,15884.664131984688,false,4.0,0.17953501035147984
20,0.75,12,9,1,1,1.0,15884.664131984688,false,5.0,0.1889061348960319
20,0.75,12,9,1,1,1.0,15884.664131984688,false,2.0,0.2007533697111211
20,0.75,12,9,1,1,1.0,15884.664131984688,false,0.0,1.0
20,0.75,12,9,1,4,1.0,15884.664131984688,false,4.0,0.22180396317419412
20,0.75,12,9,1,4,1.0,15884.664131984688,false,5.0,0.3797096024318931
20,0.75,12,9,1,4,1.0,15884.664131984688,false,2.0,0.7722325333876747
20,0.75,12,9,1,4,1.0,15884.664131984688,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,15884.664131984688,false,4.0,0.8873034231468514
20,0.75,12,9,1,16,20.0,15884.664131984688,false,5.0,0.8619561922742268
20,0.75,12,9,1,16,20.0,15884.664131984688,false,2.0,0.9785027889925163
20,0.75,12,9,1,16,20.0,15884.664131984688,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,15884.664131984688,false,4.0,0.8447444488317463
20,0.75,12,9,1,1,20.0,15884.664131984688,false,5.0,0.8048275291351954
20,0.75,12,9,1,1,20.0,15884.664131984688,false,2.0,0.9036233304247216
20,0.75,12,9,1,1,20.0,15884.664131984688,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,15884.664131984688,false,4.0,0.856126176067456
20,0.75,12,9,1,4,20.0,15884.664131984688,false,5.0,0.8173160486903295
20,0.75,12,9,1,4,20.0,15884.664131984688,false,2.0,0.9237414267236852
20,0.75,12,9,1,4,20.0,15884.664131984688,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,17423.631564586278,false,4.0,0.0484734361781856
20,0.75,12,9,1,16,0.0,17423.631564586278,false,5.0,0.01916430901727019
20,0.75,12,9,1,16,0.0,17423.631564586278,false,2.0,0.42834890100210743
20,0.75,12,9,1,16,0.0,17423.631564586278,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,17423.631564586278,false,4.0,0.030623980189636576
20,0.75,12,9,1,1,0.0,17423.631564586278,false,5.0,0.0051371453558188476
20,0.75,12,9,1,1,0.0,17423.631564586278,false,2.0,0.025314247535290307
20,0.75,12,9,1,1,0.0,17423.631564586278,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,17423.631564586278,false,4.0,0.036640204290651304
20,0.75,12,9,1,4,0.0,17423.631564586278,false,5.0,0.04453228794346387
20,0.75,12,9,1,4,0.0,17423.631564586278,false,2.0,0.1707116471761094
20,0.75,12,9,1,4,0.0,17423.631564586278,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,17423.631564586278,false,4.0,0.32066840628091314
20,0.75,12,9,1,16,1.0,17423.631564586278,false,5.0,0.6451079424607717
20,0.75,12,9,1,16,1.0,17423.631564586278,false,2.0,0.9441126659275786
20,0.75,12,9,1,16,1.0,17423.631564586278,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,17423.631564586278,false,4.0,0.17924418339163267
20,0.75,12,9,1,1,1.0,17423.631564586278,false,5.0,0.18907305687557743
20,0.75,12,9,1,1,1.0,17423.631564586278,false,2.0,0.2002972164724799
20,0.75,12,9,1,1,1.0,17423.631564586278,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,17423.631564586278,false,4.0,0.22164176127922278
20,0.75,12,9,1,4,1.0,17423.631564586278,false,5.0,0.37970075976541284
20,0.75,12,9,1,4,1.0,17423.631564586278,false,2.0,0.7711632492865466
20,0.75,12,9,1,4,1.0,17423.631564586278,false,0.0,1.0
20,0.75,12,9,1,16,20.0,17423.631564586278,false,4.0,0.8876423018136194
20,0.75,12,9,1,16,20.0,17423.631564586278,false,5.0,0.8613539636243882
20,0.75,12,9,1,16,20.0,17423.631564586278,false,2.0,0.9786023769439058
20,0.75,12,9,1,16,20.0,17423.631564586278,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,17423.631564586278,false,4.0,0.8445741026898135
20,0.75,12,9,1,1,20.0,17423.631564586278,false,5.0,0.805043049400872
20,0.75,12,9,1,1,20.0,17423.631564586278,false,2.0,0.9032950869731585
20,0.75,12,9,1,1,20.0,17423.631564586278,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,17423.631564586278,false,4.0,0.8561710003234085
20,0.75,12,9,1,4,20.0,17423.631564586278,false,5.0,0.8172026127905271
20,0.75,12,9,1,4,20.0,17423.631564586278,false,2.0,0.9237136431697485
20,0.75,12,9,1,4,20.0,17423.631564586278,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,19111.700088588346,false,4.0,0.048647009367373636
20,0.75,12,9,1,16,0.0,19111.700088588346,false,5.0,0.01431187175134608
20,0.75,12,9,1,16,0.0,19111.700088588346,false,2.0,0.406144952453079
20,0.75,12,9,1,16,0.0,19111.700088588346,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,19111.700088588346,false,4.0,0.028424281640473496
20,0.75,12,9,1,1,0.0,19111.700088588346,false,5.0,0.014039467097838595
20,0.75,12,9,1,1,0.0,19111.700088588346,false,2.0,0.024596385550096928
20,0.75,12,9,1,1,0.0,19111.700088588346,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,19111.700088588346,false,4.0,0.03667473389447256
20,0.75,12,9,1,4,0.0,19111.700088588346,false,5.0,0.03539030266200754
20,0.75,12,9,1,4,0.0,19111.700088588346,false,2.0,0.1633244333573389
20,0.75,12,9,1,4,0.0,19111.700088588346,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,19111.700088588346,false,4.0,0.32017070749244936
20,0.75,12,9,1,16,1.0,19111.700088588346,false,5.0,0.6440651848557347
20,0.75,12,9,1,16,1.0,19111.700088588346,false,2.0,0.9438796912179833
20,0.75,12,9,1,16,1.0,19111.700088588346,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,19111.700088588346,false,4.0,0.1793761378352765
20,0.75,12,9,1,1,1.0,19111.700088588346,false,5.0,0.18911003624732625
20,0.75,12,9,1,1,1.0,19111.700088588346,false,2.0,0.2006299477811815
20,0.75,12,9,1,1,1.0,19111.700088588346,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,19111.700088588346,false,4.0,0.22129774171157007
20,0.75,12,9,1,4,1.0,19111.700088588346,false,5.0,0.3797617015669718
20,0.75,12,9,1,4,1.0,19111.700088588346,false,2.0,0.7705840294725632
20,0.75,12,9,1,4,1.0,19111.700088588346,false,0.0,1.0
20,0.75,12,9,1,16,20.0,19111.700088588346,false,4.0,0.8876620061127916
20,0.75,12,9,1,16,20.0,19111.700088588346,false,5.0,0.8618951762527447
20,0.75,12,9,1,16,20.0,19111.700088588346,false,2.0,0.9785174594347507
20,0.75,12,9,1,16,20.0,19111.700088588346,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,19111.700088588346,false,4.0,0.8448576356333706
20,0.75,12,9,1,1,20.0,19111.700088588346,false,5.0,0.8062509820414991
20,0.75,12,9,1,1,20.0,19111.700088588346,false,2.0,0.9032385258570909
20,0.75,12,9,1,1,20.0,19111.700088588346,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,19111.700088588346,false,4.0,0.8565214089956229
20,0.75,12,9,1,4,20.0,19111.700088588346,false,5.0,0.8170719526998831
20,0.75,12,9,1,4,20.0,19111.700088588346,false,2.0,0.924120995259434
20,0.75,12,9,1,4,20.0,19111.700088588346,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,20963.315191910748,false,4.0,0.047486554540374114
20,0.75,12,9,1,16,0.0,20963.315191910748,false,5.0,0.015146411552100695
20,0.75,12,9,1,16,0.0,20963.315191910748,false,2.0,0.40296583556367965
20,0.75,12,9,1,16,0.0,20963.315191910748,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,20963.315191910748,false,4.0,0.0293419046629957
20,0.75,12,9,1,1,0.0,20963.315191910748,false,5.0,0.015272281218386105
20,0.75,12,9,1,1,0.0,20963.315191910748,false,2.0,0.02493900877657994
20,0.75,12,9,1,1,0.0,20963.315191910748,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,20963.315191910748,false,4.0,0.03242024799007995
20,0.75,12,9,1,4,0.0,20963.315191910748,false,5.0,0.031578721935854454
20,0.75,12,9,1,4,0.0,20963.315191910748,false,2.0,0.1494860503647785
20,0.75,12,9,1,4,0.0,20963.315191910748,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,20963.315191910748,false,4.0,0.32096377439420165
20,0.75,12,9,1,16,1.0,20963.315191910748,false,5.0,0.6440941777084154
20,0.75,12,9,1,16,1.0,20963.315191910748,false,2.0,0.9434586935583951
20,0.75,12,9,1,16,1.0,20963.315191910748,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,20963.315191910748,false,4.0,0.17930176376241283
20,0.75,12,9,1,1,1.0,20963.315191910748,false,5.0,0.18956076830458635
20,0.75,12,9,1,1,1.0,20963.315191910748,false,2.0,0.200459702750066
20,0.75,12,9,1,1,1.0,20963.315191910748,false,0.0,1.0
20,0.75,12,9,1,4,1.0,20963.315191910748,false,4.0,0.22160443679520328
20,0.75,12,9,1,4,1.0,20963.315191910748,false,5.0,0.38048316626734713
20,0.75,12,9,1,4,1.0,20963.315191910748,false,2.0,0.7704070109811457
20,0.75,12,9,1,4,1.0,20963.315191910748,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,20963.315191910748,false,4.0,0.8878134039180753
20,0.75,12,9,1,16,20.0,20963.315191910748,false,5.0,0.8620106809189186
20,0.75,12,9,1,16,20.0,20963.315191910748,false,2.0,0.9785394737370859
20,0.75,12,9,1,16,20.0,20963.315191910748,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,20963.315191910748,false,4.0,0.845236428098205
20,0.75,12,9,1,1,20.0,20963.315191910748,false,5.0,0.8058198130454002
20,0.75,12,9,1,1,20.0,20963.315191910748,false,2.0,0.9032630933184864
20,0.75,12,9,1,1,20.0,20963.315191910748,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,20963.315191910748,false,4.0,0.8561587880684759
20,0.75,12,9,1,4,20.0,20963.315191910748,false,5.0,0.8164645412660948
20,0.75,12,9,1,4,20.0,20963.315191910748,false,2.0,0.9240381683487389
20,0.75,12,9,1,4,20.0,20963.315191910748,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,22994.32189697242,false,4.0,0.04364933410235164
20,0.75,12,9,1,16,0.0,22994.32189697242,false,5.0,0.01979776874911836
20,0.75,12,9,1,16,0.0,22994.32189697242,false,2.0,0.38297125540016863
20,0.75,12,9,1,16,0.0,22994.32189697242,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,22994.32189697242,false,4.0,0.026174093066721794
20,0.75,12,9,1,1,0.0,22994.32189697242,false,5.0,0.017833639373140833
20,0.75,12,9,1,1,0.0,22994.32189697242,false,2.0,0.022713880166778968
20,0.75,12,9,1,1,0.0,22994.32189697242,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,22994.32189697242,false,4.0,0.029132382154439855
20,0.75,12,9,1,4,0.0,22994.32189697242,false,5.0,0.03092798909968127
20,0.75,12,9,1,4,0.0,22994.32189697242,false,2.0,0.14171536566437867
20,0.75,12,9,1,4,0.0,22994.32189697242,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,22994.32189697242,false,4.0,0.32159202917767
20,0.75,12,9,1,16,1.0,22994.32189697242,false,5.0,0.6440045276247507
20,0.75,12,9,1,16,1.0,22994.32189697242,false,2.0,0.943480911136798
20,0.75,12,9,1,16,1.0,22994.32189697242,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,22994.32189697242,false,4.0,0.17941226773740068
20,0.75,12,9,1,1,1.0,22994.32189697242,false,5.0,0.18971477840203846
20,0.75,12,9,1,1,1.0,22994.32189697242,false,2.0,0.2006822911755867
20,0.75,12,9,1,1,1.0,22994.32189697242,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,22994.32189697242,false,4.0,0.22213098488289515
20,0.75,12,9,1,4,1.0,22994.32189697242,false,5.0,0.3813365709322227
20,0.75,12,9,1,4,1.0,22994.32189697242,false,2.0,0.7706156718144132
20,0.75,12,9,1,4,1.0,22994.32189697242,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,22994.32189697242,false,4.0,0.8879727732004405
20,0.75,12,9,1,16,20.0,22994.32189697242,false,5.0,0.862084839815694
20,0.75,12,9,1,16,20.0,22994.32189697242,false,2.0,0.9784503540037027
20,0.75,12,9,1,16,20.0,22994.32189697242,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,22994.32189697242,false,4.0,0.8454602845904086
20,0.75,12,9,1,1,20.0,22994.32189697242,false,5.0,0.805754617051213
20,0.75,12,9,1,1,20.0,22994.32189697242,false,2.0,0.9033827367703176
20,0.75,12,9,1,1,20.0,22994.32189697242,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,22994.32189697242,false,4.0,0.8560901069662757
20,0.75,12,9,1,4,20.0,22994.32189697242,false,5.0,0.8166816678523872
20,0.75,12,9,1,4,20.0,22994.32189697242,false,2.0,0.9238754630167815
20,0.75,12,9,1,4,20.0,22994.32189697242,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,25222.100352982918,false,4.0,0.044967921964540324
20,0.75,12,9,1,16,0.0,25222.100352982918,false,5.0,0.026317694202916277
20,0.75,12,9,1,16,0.0,25222.100352982918,false,2.0,0.39763899550875037
20,0.75,12,9,1,16,0.0,25222.100352982918,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,25222.100352982918,false,4.0,0.026040777049270776
20,0.75,12,9,1,1,0.0,25222.100352982918,false,5.0,0.02117840208543416
20,0.75,12,9,1,1,0.0,25222.100352982918,false,2.0,0.023389213051996503
20,0.75,12,9,1,1,0.0,25222.100352982918,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,25222.100352982918,false,4.0,0.03688635807847576
20,0.75,12,9,1,4,0.0,25222.100352982918,false,5.0,0.021842881745763876
20,0.75,12,9,1,4,0.0,25222.100352982918,false,2.0,0.13320134608632633
20,0.75,12,9,1,4,0.0,25222.100352982918,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,25222.100352982918,false,4.0,0.3213137347847445
20,0.75,12,9,1,16,1.0,25222.100352982918,false,5.0,0.643565106097626
20,0.75,12,9,1,16,1.0,25222.100352982918,false,2.0,0.9435098671930022
20,0.75,12,9,1,16,1.0,25222.100352982918,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,25222.100352982918,false,4.0,0.17948573856810282
20,0.75,12,9,1,1,1.0,25222.100352982918,false,5.0,0.18956290775600138
20,0.75,12,9,1,1,1.0,25222.100352982918,false,2.0,0.20089470218672587
20,0.75,12,9,1,1,1.0,25222.100352982918,false,0.0,1.0
20,0.75,12,9,1,4,1.0,25222.100352982918,false,4.0,0.22216893955084654
20,0.75,12,9,1,4,1.0,25222.100352982918,false,5.0,0.37972757863467543
20,0.75,12,9,1,4,1.0,25222.100352982918,false,2.0,0.7703410979406973
20,0.75,12,9,1,4,1.0,25222.100352982918,false,0.0,1.0
20,0.75,12,9,1,16,20.0,25222.100352982918,false,4.0,0.8876257881130951
20,0.75,12,9,1,16,20.0,25222.100352982918,false,5.0,0.8617938280318228
20,0.75,12,9,1,16,20.0,25222.100352982918,false,2.0,0.9784223591962798
20,0.75,12,9,1,16,20.0,25222.100352982918,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,25222.100352982918,false,4.0,0.8454800286144591
20,0.75,12,9,1,1,20.0,25222.100352982918,false,5.0,0.8053350277377938
20,0.75,12,9,1,1,20.0,25222.100352982918,false,2.0,0.9033289736633283
20,0.75,12,9,1,1,20.0,25222.100352982918,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,25222.100352982918,false,4.0,0.8562313919720042
20,0.75,12,9,1,4,20.0,25222.100352982918,false,5.0,0.8158670240373598
20,0.75,12,9,1,4,20.0,25222.100352982918,false,2.0,0.9236769567774931
20,0.75,12,9,1,4,20.0,25222.100352982918,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,27665.714564937985,false,4.0,0.046197904863409835
20,0.75,12,9,1,16,0.0,27665.714564937985,false,5.0,0.05093856722501619
20,0.75,12,9,1,16,0.0,27665.714564937985,false,2.0,0.40768583953068493
20,0.75,12,9,1,16,0.0,27665.714564937985,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,27665.714564937985,false,4.0,0.022039314614284655
20,0.75,12,9,1,1,0.0,27665.714564937985,false,5.0,0.014093126392012543
20,0.75,12,9,1,1,0.0,27665.714564937985,false,2.0,0.024624313559810006
20,0.75,12,9,1,1,0.0,27665.714564937985,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,27665.714564937985,false,4.0,0.038464291887488754
20,0.75,12,9,1,4,0.0,27665.714564937985,false,5.0,0.009915049399018242
20,0.75,12,9,1,4,0.0,27665.714564937985,false,2.0,0.12426207238345024
20,0.75,12,9,1,4,0.0,27665.714564937985,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,27665.714564937985,false,4.0,0.3212461776404049
20,0.75,12,9,1,16,1.0,27665.714564937985,false,5.0,0.6446333633272151
20,0.75,12,9,1,16,1.0,27665.714564937985,false,2.0,0.9439694598980013
20,0.75,12,9,1,16,1.0,27665.714564937985,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,27665.714564937985,false,4.0,0.17983134566928913
20,0.75,12,9,1,1,1.0,27665.714564937985,false,5.0,0.18970570978322923
20,0.75,12,9,1,1,1.0,27665.714564937985,false,2.0,0.2007883866859918
20,0.75,12,9,1,1,1.0,27665.714564937985,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,27665.714564937985,false,4.0,0.22206979627224302
20,0.75,12,9,1,4,1.0,27665.714564937985,false,5.0,0.380111455897905
20,0.75,12,9,1,4,1.0,27665.714564937985,false,2.0,0.7700139267148267
20,0.75,12,9,1,4,1.0,27665.714564937985,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,27665.714564937985,false,4.0,0.8874646492812084
20,0.75,12,9,1,16,20.0,27665.714564937985,false,5.0,0.8612894668226453
20,0.75,12,9,1,16,20.0,27665.714564937985,false,2.0,0.9783218472895812
20,0.75,12,9,1,16,20.0,27665.714564937985,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,27665.714564937985,false,4.0,0.8453125412541087
20,0.75,12,9,1,1,20.0,27665.714564937985,false,5.0,0.8055144412445382
20,0.75,12,9,1,1,20.0,27665.714564937985,false,2.0,0.9031778273919635
20,0.75,12,9,1,1,20.0,27665.714564937985,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,27665.714564937985,false,4.0,0.8562333895769115
20,0.75,12,9,1,4,20.0,27665.714564937985,false,5.0,0.8164731495524665
20,0.75,12,9,1,4,20.0,27665.714564937985,false,2.0,0.9234803469592513
20,0.75,12,9,1,4,20.0,27665.714564937985,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,30346.075532052204,false,4.0,0.05580916902639068
20,0.75,12,9,1,16,0.0,30346.075532052204,false,5.0,0.04422854419172872
20,0.75,12,9,1,16,0.0,30346.075532052204,false,2.0,0.42075314428786853
20,0.75,12,9,1,16,0.0,30346.075532052204,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,30346.075532052204,false,4.0,0.022407337499094213
20,0.75,12,9,1,1,0.0,30346.075532052204,false,5.0,0.019234383426925163
20,0.75,12,9,1,1,0.0,30346.075532052204,false,2.0,0.02336348792166582
20,0.75,12,9,1,1,0.0,30346.075532052204,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,30346.075532052204,false,4.0,0.036058325084636696
20,0.75,12,9,1,4,0.0,30346.075532052204,false,5.0,0.010275715970692045
20,0.75,12,9,1,4,0.0,30346.075532052204,false,2.0,0.11697487345114586
20,0.75,12,9,1,4,0.0,30346.075532052204,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,30346.075532052204,false,4.0,0.3216805225943625
20,0.75,12,9,1,16,1.0,30346.075532052204,false,5.0,0.6453958553189987
20,0.75,12,9,1,16,1.0,30346.075532052204,false,2.0,0.9439158243255656
20,0.75,12,9,1,16,1.0,30346.075532052204,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,30346.075532052204,false,4.0,0.1798166276002755
20,0.75,12,9,1,1,1.0,30346.075532052204,false,5.0,0.18977251318951727
20,0.75,12,9,1,1,1.0,30346.075532052204,false,2.0,0.20059517787421366
20,0.75,12,9,1,1,1.0,30346.075532052204,false,0.0,1.0
20,0.75,12,9,1,4,1.0,30346.075532052204,false,4.0,0.22194518227846263
20,0.75,12,9,1,4,1.0,30346.075532052204,false,5.0,0.3794686233305327
20,0.75,12,9,1,4,1.0,30346.075532052204,false,2.0,0.7708530521821413
20,0.75,12,9,1,4,1.0,30346.075532052204,false,0.0,1.0
20,0.75,12,9,1,16,20.0,30346.075532052204,false,4.0,0.8877340891404104
20,0.75,12,9,1,16,20.0,30346.075532052204,false,5.0,0.8617010043574247
20,0.75,12,9,1,16,20.0,30346.075532052204,false,2.0,0.9784063059182965
20,0.75,12,9,1,16,20.0,30346.075532052204,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,30346.075532052204,false,4.0,0.8454584323824099
20,0.75,12,9,1,1,20.0,30346.075532052204,false,5.0,0.8054778411806649
20,0.75,12,9,1,1,20.0,30346.075532052204,false,2.0,0.9033602289222985
20,0.75,12,9,1,1,20.0,30346.075532052204,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,30346.075532052204,false,4.0,0.8566427731960327
20,0.75,12,9,1,4,20.0,30346.075532052204,false,5.0,0.8173792407170505
20,0.75,12,9,1,4,20.0,30346.075532052204,false,2.0,0.9237671083691988
20,0.75,12,9,1,4,20.0,30346.075532052204,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,33286.12019167204,false,4.0,0.05884544085710191
20,0.75,12,9,1,16,0.0,33286.12019167204,false,5.0,0.035725749229680144
20,0.75,12,9,1,16,0.0,33286.12019167204,false,2.0,0.42476828387688526
20,0.75,12,9,1,16,0.0,33286.12019167204,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,33286.12019167204,false,4.0,0.022127226252625184
20,0.75,12,9,1,1,0.0,33286.12019167204,false,5.0,0.028349456455321994
20,0.75,12,9,1,1,0.0,33286.12019167204,false,2.0,0.023315154069488708
20,0.75,12,9,1,1,0.0,33286.12019167204,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,33286.12019167204,false,4.0,0.03296441518580721
20,0.75,12,9,1,4,0.0,33286.12019167204,false,5.0,0.01406328198643649
20,0.75,12,9,1,4,0.0,33286.12019167204,false,2.0,0.11700842176997574
20,0.75,12,9,1,4,0.0,33286.12019167204,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,33286.12019167204,false,4.0,0.32217795040001207
20,0.75,12,9,1,16,1.0,33286.12019167204,false,5.0,0.6444478654329657
20,0.75,12,9,1,16,1.0,33286.12019167204,false,2.0,0.9437889939712587
20,0.75,12,9,1,16,1.0,33286.12019167204,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,33286.12019167204,false,4.0,0.17974069975278986
20,0.75,12,9,1,1,1.0,33286.12019167204,false,5.0,0.18941159015001854
20,0.75,12,9,1,1,1.0,33286.12019167204,false,2.0,0.20044054554112145
20,0.75,12,9,1,1,1.0,33286.12019167204,false,0.0,1.0
20,0.75,12,9,1,4,1.0,33286.12019167204,false,4.0,0.2216305116738933
20,0.75,12,9,1,4,1.0,33286.12019167204,false,5.0,0.3785883643792029
20,0.75,12,9,1,4,1.0,33286.12019167204,false,2.0,0.7701103393141535
20,0.75,12,9,1,4,1.0,33286.12019167204,false,0.0,1.0
20,0.75,12,9,1,16,20.0,33286.12019167204,false,4.0,0.8877432992114175
20,0.75,12,9,1,16,20.0,33286.12019167204,false,5.0,0.8615983524239543
20,0.75,12,9,1,16,20.0,33286.12019167204,false,2.0,0.9784129540508614
20,0.75,12,9,1,16,20.0,33286.12019167204,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,33286.12019167204,false,4.0,0.8454351050274246
20,0.75,12,9,1,1,20.0,33286.12019167204,false,5.0,0.8059346011794977
20,0.75,12,9,1,1,20.0,33286.12019167204,false,2.0,0.9034232480180299
20,0.75,12,9,1,1,20.0,33286.12019167204,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,33286.12019167204,false,4.0,0.8569841063651125
20,0.75,12,9,1,4,20.0,33286.12019167204,false,5.0,0.8172753306671824
20,0.75,12,9,1,4,20.0,33286.12019167204,false,2.0,0.9237470034668294
20,0.75,12,9,1,4,20.0,33286.12019167204,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,36511.007699963746,false,4.0,0.05666105759301123
20,0.75,12,9,1,16,0.0,36511.007699963746,false,5.0,0.025365315218644744
20,0.75,12,9,1,16,0.0,36511.007699963746,false,2.0,0.4266714715432932
20,0.75,12,9,1,16,0.0,36511.007699963746,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,36511.007699963746,false,4.0,0.02144444784803113
20,0.75,12,9,1,1,0.0,36511.007699963746,false,5.0,0.03992115068467344
20,0.75,12,9,1,1,0.0,36511.007699963746,false,2.0,0.026815180200550546
20,0.75,12,9,1,1,0.0,36511.007699963746,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,36511.007699963746,false,4.0,0.032234055614129876
20,0.75,12,9,1,4,0.0,36511.007699963746,false,5.0,0.01203457685530106
20,0.75,12,9,1,4,0.0,36511.007699963746,false,2.0,0.10713543553980187
20,0.75,12,9,1,4,0.0,36511.007699963746,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,36511.007699963746,false,4.0,0.3219092608728044
20,0.75,12,9,1,16,1.0,36511.007699963746,false,5.0,0.6440144729101064
20,0.75,12,9,1,16,1.0,36511.007699963746,false,2.0,0.943360721780178
20,0.75,12,9,1,16,1.0,36511.007699963746,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,36511.007699963746,false,4.0,0.17939507021468734
20,0.75,12,9,1,1,1.0,36511.007699963746,false,5.0,0.18967580740499007
20,0.75,12,9,1,1,1.0,36511.007699963746,false,2.0,0.19999159476690967
20,0.75,12,9,1,1,1.0,36511.007699963746,false,0.0,1.0
20,0.75,12,9,1,4,1.0,36511.007699963746,false,4.0,0.2220586200136674
20,0.75,12,9,1,4,1.0,36511.007699963746,false,5.0,0.37855713280397296
20,0.75,12,9,1,4,1.0,36511.007699963746,false,2.0,0.7709266204589643
20,0.75,12,9,1,4,1.0,36511.007699963746,false,0.0,1.0
20,0.75,12,9,1,16,20.0,36511.007699963746,false,4.0,0.8876161190923547
20,0.75,12,9,1,16,20.0,36511.007699963746,false,5.0,0.8621448946470142
20,0.75,12,9,1,16,20.0,36511.007699963746,false,2.0,0.9784354386801652
20,0.75,12,9,1,16,20.0,36511.007699963746,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,36511.007699963746,false,4.0,0.844950646921882
20,0.75,12,9,1,1,20.0,36511.007699963746,false,5.0,0.8056192020432796
20,0.75,12,9,1,1,20.0,36511.007699963746,false,2.0,0.9030935846677509
20,0.75,12,9,1,1,20.0,36511.007699963746,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,36511.007699963746,false,4.0,0.8573153058925006
20,0.75,12,9,1,4,20.0,36511.007699963746,false,5.0,0.8172621330842972
20,0.75,12,9,1,4,20.0,36511.007699963746,false,2.0,0.9238057821278519
20,0.75,12,9,1,4,20.0,36511.007699963746,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,40048.33472903009,false,4.0,0.054854194160180156
20,0.75,12,9,1,16,0.0,40048.33472903009,false,5.0,0.03338072704560476
20,0.75,12,9,1,16,0.0,40048.33472903009,false,2.0,0.4048550599658414
20,0.75,12,9,1,16,0.0,40048.33472903009,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,40048.33472903009,false,4.0,0.02197702103638378
20,0.75,12,9,1,1,0.0,40048.33472903009,false,5.0,0.03855212247322078
20,0.75,12,9,1,1,0.0,40048.33472903009,false,2.0,0.02812490241081071
20,0.75,12,9,1,1,0.0,40048.33472903009,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,40048.33472903009,false,4.0,0.03135856922459617
20,0.75,12,9,1,4,0.0,40048.33472903009,false,5.0,0.017078000721371434
20,0.75,12,9,1,4,0.0,40048.33472903009,false,2.0,0.10206354707721424
20,0.75,12,9,1,4,0.0,40048.33472903009,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,40048.33472903009,false,4.0,0.32176877014742405
20,0.75,12,9,1,16,1.0,40048.33472903009,false,5.0,0.642579493552071
20,0.75,12,9,1,16,1.0,40048.33472903009,false,2.0,0.9432222798516312
20,0.75,12,9,1,16,1.0,40048.33472903009,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,40048.33472903009,false,4.0,0.1796631187338483
20,0.75,12,9,1,1,1.0,40048.33472903009,false,5.0,0.19024688766375544
20,0.75,12,9,1,1,1.0,40048.33472903009,false,2.0,0.2002336261808396
20,0.75,12,9,1,1,1.0,40048.33472903009,false,0.0,1.0
20,0.75,12,9,1,4,1.0,40048.33472903009,false,4.0,0.22185431679557277
20,0.75,12,9,1,4,1.0,40048.33472903009,false,5.0,0.378141827156988
20,0.75,12,9,1,4,1.0,40048.33472903009,false,2.0,0.7707331062554272
20,0.75,12,9,1,4,1.0,40048.33472903009,false,0.0,1.0
20,0.75,12,9,1,16,20.0,40048.33472903009,false,4.0,0.8876192434273678
20,0.75,12,9,1,16,20.0,40048.33472903009,false,5.0,0.8613153898556346
20,0.75,12,9,1,16,20.0,40048.33472903009,false,2.0,0.9784471668297182
20,0.75,12,9,1,16,20.0,40048.33472903009,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,40048.33472903009,false,4.0,0.8449535812353222
20,0.75,12,9,1,1,20.0,40048.33472903009,false,5.0,0.8055168516228218
20,0.75,12,9,1,1,20.0,40048.33472903009,false,2.0,0.9033156223526123
20,0.75,12,9,1,1,20.0,40048.33472903009,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,40048.33472903009,false,4.0,0.8570652561091175
20,0.75,12,9,1,4,20.0,40048.33472903009,false,5.0,0.8173139854111141
20,0.75,12,9,1,4,20.0,40048.33472903009,false,2.0,0.9240088884804218
20,0.75,12,9,1,4,20.0,40048.33472903009,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,43928.37162284166,false,4.0,0.05399831199071532
20,0.75,12,9,1,16,0.0,43928.37162284166,false,5.0,0.034036824000752475
20,0.75,12,9,1,16,0.0,43928.37162284166,false,2.0,0.3878312385704125
20,0.75,12,9,1,16,0.0,43928.37162284166,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,43928.37162284166,false,4.0,0.021785127167102333
20,0.75,12,9,1,1,0.0,43928.37162284166,false,5.0,0.0396763550027398
20,0.75,12,9,1,1,0.0,43928.37162284166,false,2.0,0.02569318502822141
20,0.75,12,9,1,1,0.0,43928.37162284166,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,43928.37162284166,false,4.0,0.02994418960545272
20,0.75,12,9,1,4,0.0,43928.37162284166,false,5.0,0.02554603557330276
20,0.75,12,9,1,4,0.0,43928.37162284166,false,2.0,0.09638802935184566
20,0.75,12,9,1,4,0.0,43928.37162284166,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,43928.37162284166,false,4.0,0.3220575158069291
20,0.75,12,9,1,16,1.0,43928.37162284166,false,5.0,0.6435298901385686
20,0.75,12,9,1,16,1.0,43928.37162284166,false,2.0,0.9434048729915939
20,0.75,12,9,1,16,1.0,43928.37162284166,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,43928.37162284166,false,4.0,0.18007761728188
20,0.75,12,9,1,1,1.0,43928.37162284166,false,5.0,0.19008518665414478
20,0.75,12,9,1,1,1.0,43928.37162284166,false,2.0,0.20066505905067192
20,0.75,12,9,1,1,1.0,43928.37162284166,false,0.0,1.0
20,0.75,12,9,1,4,1.0,43928.37162284166,false,4.0,0.22180217664005683
20,0.75,12,9,1,4,1.0,43928.37162284166,false,5.0,0.37811183068839443
20,0.75,12,9,1,4,1.0,43928.37162284166,false,2.0,0.7701327392336782
20,0.75,12,9,1,4,1.0,43928.37162284166,false,0.0,1.0
20,0.75,12,9,1,16,20.0,43928.37162284166,false,4.0,0.8875179062777738
20,0.75,12,9,1,16,20.0,43928.37162284166,false,5.0,0.8616595190878535
20,0.75,12,9,1,16,20.0,43928.37162284166,false,2.0,0.978501019364752
20,0.75,12,9,1,16,20.0,43928.37162284166,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,43928.37162284166,false,4.0,0.8451578869619597
20,0.75,12,9,1,1,20.0,43928.37162284166,false,5.0,0.8059728486124603
20,0.75,12,9,1,1,20.0,43928.37162284166,false,2.0,0.9034497083646259
20,0.75,12,9,1,1,20.0,43928.37162284166,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,43928.37162284166,false,4.0,0.8570228869641946
20,0.75,12,9,1,4,20.0,43928.37162284166,false,5.0,0.8167779429969184
20,0.75,12,9,1,4,20.0,43928.37162284166,false,2.0,0.9239518336080598
20,0.75,12,9,1,4,20.0,43928.37162284166,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,48184.32143286301,false,4.0,0.05205083503316199
20,0.75,12,9,1,16,0.0,48184.32143286301,false,5.0,0.03762754207217764
20,0.75,12,9,1,16,0.0,48184.32143286301,false,2.0,0.3927030380397178
20,0.75,12,9,1,16,0.0,48184.32143286301,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,48184.32143286301,false,4.0,0.020837943251954816
20,0.75,12,9,1,1,0.0,48184.32143286301,false,5.0,0.03448318138802851
20,0.75,12,9,1,1,0.0,48184.32143286301,false,2.0,0.023235324150509093
20,0.75,12,9,1,1,0.0,48184.32143286301,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,48184.32143286301,false,4.0,0.03134805243401624
20,0.75,12,9,1,4,0.0,48184.32143286301,false,5.0,0.03179128182390343
20,0.75,12,9,1,4,0.0,48184.32143286301,false,2.0,0.09247545730305189
20,0.75,12,9,1,4,0.0,48184.32143286301,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,48184.32143286301,false,4.0,0.32183450071398806
20,0.75,12,9,1,16,1.0,48184.32143286301,false,5.0,0.6439521644995174
20,0.75,12,9,1,16,1.0,48184.32143286301,false,2.0,0.9432746006073317
20,0.75,12,9,1,16,1.0,48184.32143286301,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,48184.32143286301,false,4.0,0.1800661016074341
20,0.75,12,9,1,1,1.0,48184.32143286301,false,5.0,0.19054124399058964
20,0.75,12,9,1,1,1.0,48184.32143286301,false,2.0,0.20083048816935772
20,0.75,12,9,1,1,1.0,48184.32143286301,false,0.0,1.0
20,0.75,12,9,1,4,1.0,48184.32143286301,false,4.0,0.2222305144865034
20,0.75,12,9,1,4,1.0,48184.32143286301,false,5.0,0.37946999426080447
20,0.75,12,9,1,4,1.0,48184.32143286301,false,2.0,0.7698836414795465
20,0.75,12,9,1,4,1.0,48184.32143286301,false,0.0,1.0
20,0.75,12,9,1,16,20.0,48184.32143286301,false,4.0,0.8875796967118084
20,0.75,12,9,1,16,20.0,48184.32143286301,false,5.0,0.8613402910092829
20,0.75,12,9,1,16,20.0,48184.32143286301,false,2.0,0.9786767730066476
20,0.75,12,9,1,16,20.0,48184.32143286301,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,48184.32143286301,false,4.0,0.8454043200532165
20,0.75,12,9,1,1,20.0,48184.32143286301,false,5.0,0.8065184612481751
20,0.75,12,9,1,1,20.0,48184.32143286301,false,2.0,0.9037475223297853
20,0.75,12,9,1,1,20.0,48184.32143286301,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,48184.32143286301,false,4.0,0.8568693941341705
20,0.75,12,9,1,4,20.0,48184.32143286301,false,5.0,0.8162782345305014
20,0.75,12,9,1,4,20.0,48184.32143286301,false,2.0,0.9239342158094069
20,0.75,12,9,1,4,20.0,48184.32143286301,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,52852.60405004918,false,4.0,0.047672665726473315
20,0.75,12,9,1,16,0.0,52852.60405004918,false,5.0,0.03457371350634797
20,0.75,12,9,1,16,0.0,52852.60405004918,false,2.0,0.3658875397080698
20,0.75,12,9,1,16,0.0,52852.60405004918,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,52852.60405004918,false,4.0,0.020417735534620382
20,0.75,12,9,1,1,0.0,52852.60405004918,false,5.0,0.02865123287248134
20,0.75,12,9,1,1,0.0,52852.60405004918,false,2.0,0.021707968260055492
20,0.75,12,9,1,1,0.0,52852.60405004918,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,52852.60405004918,false,4.0,0.03116110312059732
20,0.75,12,9,1,4,0.0,52852.60405004918,false,5.0,0.03164337282666535
20,0.75,12,9,1,4,0.0,52852.60405004918,false,2.0,0.09080863904131607
20,0.75,12,9,1,4,0.0,52852.60405004918,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,52852.60405004918,false,4.0,0.32182679484291693
20,0.75,12,9,1,16,1.0,52852.60405004918,false,5.0,0.6424287982021821
20,0.75,12,9,1,16,1.0,52852.60405004918,false,2.0,0.9427707964503357
20,0.75,12,9,1,16,1.0,52852.60405004918,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,52852.60405004918,false,4.0,0.17994117635204024
20,0.75,12,9,1,1,1.0,52852.60405004918,false,5.0,0.1907520278664504
20,0.75,12,9,1,1,1.0,52852.60405004918,false,2.0,0.20089520297615107
20,0.75,12,9,1,1,1.0,52852.60405004918,false,0.0,1.0
20,0.75,12,9,1,4,1.0,52852.60405004918,false,4.0,0.22259889950369394
20,0.75,12,9,1,4,1.0,52852.60405004918,false,5.0,0.3794731621379603
20,0.75,12,9,1,4,1.0,52852.60405004918,false,2.0,0.7699909701110488
20,0.75,12,9,1,4,1.0,52852.60405004918,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,52852.60405004918,false,4.0,0.8876211860037575
20,0.75,12,9,1,16,20.0,52852.60405004918,false,5.0,0.8614931429203293
20,0.75,12,9,1,16,20.0,52852.60405004918,false,2.0,0.9787763362363997
20,0.75,12,9,1,16,20.0,52852.60405004918,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,52852.60405004918,false,4.0,0.8450547316485248
20,0.75,12,9,1,1,20.0,52852.60405004918,false,5.0,0.8059015545135175
20,0.75,12,9,1,1,20.0,52852.60405004918,false,2.0,0.9035264199722919
20,0.75,12,9,1,1,20.0,52852.60405004918,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,52852.60405004918,false,4.0,0.8571788341160249
20,0.75,12,9,1,4,20.0,52852.60405004918,false,5.0,0.8167819548339003
20,0.75,12,9,1,4,20.0,52852.60405004918,false,2.0,0.9241638569822923
20,0.75,12,9,1,4,20.0,52852.60405004918,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,57973.16786464272,false,4.0,0.044778988827477044
20,0.75,12,9,1,16,0.0,57973.16786464272,false,5.0,0.023463253471237493
20,0.75,12,9,1,16,0.0,57973.16786464272,false,2.0,0.3586441999360911
20,0.75,12,9,1,16,0.0,57973.16786464272,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,57973.16786464272,false,4.0,0.02075504563457948
20,0.75,12,9,1,1,0.0,57973.16786464272,false,5.0,0.02099703996194601
20,0.75,12,9,1,1,0.0,57973.16786464272,false,2.0,0.02312671073344264
20,0.75,12,9,1,1,0.0,57973.16786464272,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,57973.16786464272,false,4.0,0.030148615479841646
20,0.75,12,9,1,4,0.0,57973.16786464272,false,5.0,0.027521978933228077
20,0.75,12,9,1,4,0.0,57973.16786464272,false,2.0,0.08600940031298078
20,0.75,12,9,1,4,0.0,57973.16786464272,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,57973.16786464272,false,4.0,0.3217873639687755
20,0.75,12,9,1,16,1.0,57973.16786464272,false,5.0,0.6422103689183529
20,0.75,12,9,1,16,1.0,57973.16786464272,false,2.0,0.9429748799382759
20,0.75,12,9,1,16,1.0,57973.16786464272,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,57973.16786464272,false,4.0,0.18009868479412472
20,0.75,12,9,1,1,1.0,57973.16786464272,false,5.0,0.1905175457924933
20,0.75,12,9,1,1,1.0,57973.16786464272,false,2.0,0.2010472150732605
20,0.75,12,9,1,1,1.0,57973.16786464272,false,0.0,1.0
20,0.75,12,9,1,4,1.0,57973.16786464272,false,4.0,0.22267816219134434
20,0.75,12,9,1,4,1.0,57973.16786464272,false,5.0,0.37937225622396753
20,0.75,12,9,1,4,1.0,57973.16786464272,false,2.0,0.771295931656594
20,0.75,12,9,1,4,1.0,57973.16786464272,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,57973.16786464272,false,4.0,0.8875779248026384
20,0.75,12,9,1,16,20.0,57973.16786464272,false,5.0,0.8614004861655495
20,0.75,12,9,1,16,20.0,57973.16786464272,false,2.0,0.9786446453296708
20,0.75,12,9,1,16,20.0,57973.16786464272,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,57973.16786464272,false,4.0,0.844845715674714
20,0.75,12,9,1,1,20.0,57973.16786464272,false,5.0,0.805274898127045
20,0.75,12,9,1,1,20.0,57973.16786464272,false,2.0,0.9033027988430486
20,0.75,12,9,1,1,20.0,57973.16786464272,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,57973.16786464272,false,4.0,0.8569644156866015
20,0.75,12,9,1,4,20.0,57973.16786464272,false,5.0,0.8174220281562088
20,0.75,12,9,1,4,20.0,57973.16786464272,false,2.0,0.9239193069488127
20,0.75,12,9,1,4,20.0,57973.16786464272,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,63589.83162077371,false,4.0,0.04157695329043713
20,0.75,12,9,1,16,0.0,63589.83162077371,false,5.0,0.06217617734619648
20,0.75,12,9,1,16,0.0,63589.83162077371,false,2.0,0.35168988923779737
20,0.75,12,9,1,16,0.0,63589.83162077371,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,63589.83162077371,false,4.0,0.019408912646717718
20,0.75,12,9,1,1,0.0,63589.83162077371,false,5.0,0.024565335237394327
20,0.75,12,9,1,1,0.0,63589.83162077371,false,2.0,0.023282029053860367
20,0.75,12,9,1,1,0.0,63589.83162077371,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,63589.83162077371,false,4.0,0.02942816562902018
20,0.75,12,9,1,4,0.0,63589.83162077371,false,5.0,0.03575338956045266
20,0.75,12,9,1,4,0.0,63589.83162077371,false,2.0,0.08396078956774772
20,0.75,12,9,1,4,0.0,63589.83162077371,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,63589.83162077371,false,4.0,0.3216618778026231
20,0.75,12,9,1,16,1.0,63589.83162077371,false,5.0,0.6413555531604319
20,0.75,12,9,1,16,1.0,63589.83162077371,false,2.0,0.9428432976537329
20,0.75,12,9,1,16,1.0,63589.83162077371,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,63589.83162077371,false,4.0,0.17996954277827623
20,0.75,12,9,1,1,1.0,63589.83162077371,false,5.0,0.19026756441486684
20,0.75,12,9,1,1,1.0,63589.83162077371,false,2.0,0.20095260275496477
20,0.75,12,9,1,1,1.0,63589.83162077371,false,0.0,1.0
20,0.75,12,9,1,4,1.0,63589.83162077371,false,4.0,0.22304609734044029
20,0.75,12,9,1,4,1.0,63589.83162077371,false,5.0,0.37892814149172466
20,0.75,12,9,1,4,1.0,63589.83162077371,false,2.0,0.7707754948523206
20,0.75,12,9,1,4,1.0,63589.83162077371,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,63589.83162077371,false,4.0,0.8877323894843292
20,0.75,12,9,1,16,20.0,63589.83162077371,false,5.0,0.8615247875216683
20,0.75,12,9,1,16,20.0,63589.83162077371,false,2.0,0.9787821790572394
20,0.75,12,9,1,16,20.0,63589.83162077371,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,63589.83162077371,false,4.0,0.8444323709002677
20,0.75,12,9,1,1,20.0,63589.83162077371,false,5.0,0.8051688433307382
20,0.75,12,9,1,1,20.0,63589.83162077371,false,2.0,0.9034452515320784
20,0.75,12,9,1,1,20.0,63589.83162077371,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,63589.83162077371,false,4.0,0.856933881167961
20,0.75,12,9,1,4,20.0,63589.83162077371,false,5.0,0.8173838544905069
20,0.75,12,9,1,4,20.0,63589.83162077371,false,2.0,0.9238539757491763
20,0.75,12,9,1,4,20.0,63589.83162077371,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,69750.65939124809,false,4.0,0.04011360161113559
20,0.75,12,9,1,16,0.0,69750.65939124809,false,5.0,0.07003876844821862
20,0.75,12,9,1,16,0.0,69750.65939124809,false,2.0,0.33043120682189303
20,0.75,12,9,1,16,0.0,69750.65939124809,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,69750.65939124809,false,4.0,0.018342580940585752
20,0.75,12,9,1,1,0.0,69750.65939124809,false,5.0,0.017023683118083208
20,0.75,12,9,1,1,0.0,69750.65939124809,false,2.0,0.023674069227024495
20,0.75,12,9,1,1,0.0,69750.65939124809,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,69750.65939124809,false,4.0,0.023996214347066582
20,0.75,12,9,1,4,0.0,69750.65939124809,false,5.0,0.03751361056757129
20,0.75,12,9,1,4,0.0,69750.65939124809,false,2.0,0.08126058365457994
20,0.75,12,9,1,4,0.0,69750.65939124809,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,69750.65939124809,false,4.0,0.3206054715723037
20,0.75,12,9,1,16,1.0,69750.65939124809,false,5.0,0.6415612071087018
20,0.75,12,9,1,16,1.0,69750.65939124809,false,2.0,0.9427852411799186
20,0.75,12,9,1,16,1.0,69750.65939124809,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,69750.65939124809,false,4.0,0.17956854704836944
20,0.75,12,9,1,1,1.0,69750.65939124809,false,5.0,0.1898999428594178
20,0.75,12,9,1,1,1.0,69750.65939124809,false,2.0,0.20070811771226788
20,0.75,12,9,1,1,1.0,69750.65939124809,false,0.0,1.0
20,0.75,12,9,1,4,1.0,69750.65939124809,false,4.0,0.22283010643103493
20,0.75,12,9,1,4,1.0,69750.65939124809,false,5.0,0.3786224255709428
20,0.75,12,9,1,4,1.0,69750.65939124809,false,2.0,0.7705748466438433
20,0.75,12,9,1,4,1.0,69750.65939124809,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,69750.65939124809,false,4.0,0.8881239408895952
20,0.75,12,9,1,16,20.0,69750.65939124809,false,5.0,0.8617775955990198
20,0.75,12,9,1,16,20.0,69750.65939124809,false,2.0,0.9789471810632663
20,0.75,12,9,1,16,20.0,69750.65939124809,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,69750.65939124809,false,4.0,0.8447475601625437
20,0.75,12,9,1,1,20.0,69750.65939124809,false,5.0,0.8054540739107822
20,0.75,12,9,1,1,20.0,69750.65939124809,false,2.0,0.9036200079351935
20,0.75,12,9,1,1,20.0,69750.65939124809,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,69750.65939124809,false,4.0,0.8567196884247154
20,0.75,12,9,1,4,20.0,69750.65939124809,false,5.0,0.8175418786806042
20,0.75,12,9,1,4,20.0,69750.65939124809,false,2.0,0.9234459138500949
20,0.75,12,9,1,4,20.0,69750.65939124809,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,76508.37188133932,false,4.0,0.036458334278592935
20,0.75,12,9,1,16,0.0,76508.37188133932,false,5.0,0.05309929738741547
20,0.75,12,9,1,16,0.0,76508.37188133932,false,2.0,0.33558610135723194
20,0.75,12,9,1,16,0.0,76508.37188133932,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,76508.37188133932,false,4.0,0.018940760846683873
20,0.75,12,9,1,1,0.0,76508.37188133932,false,5.0,0.012980401439091249
20,0.75,12,9,1,1,0.0,76508.37188133932,false,2.0,0.021355828854929648
20,0.75,12,9,1,1,0.0,76508.37188133932,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,76508.37188133932,false,4.0,0.022442272865258468
20,0.75,12,9,1,4,0.0,76508.37188133932,false,5.0,0.027119090003569372
20,0.75,12,9,1,4,0.0,76508.37188133932,false,2.0,0.07886958525521039
20,0.75,12,9,1,4,0.0,76508.37188133932,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,76508.37188133932,false,4.0,0.3203005385398264
20,0.75,12,9,1,16,1.0,76508.37188133932,false,5.0,0.6415529411684165
20,0.75,12,9,1,16,1.0,76508.37188133932,false,2.0,0.9428192632233896
20,0.75,12,9,1,16,1.0,76508.37188133932,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,76508.37188133932,false,4.0,0.17951230768279766
20,0.75,12,9,1,1,1.0,76508.37188133932,false,5.0,0.19024386558996623
20,0.75,12,9,1,1,1.0,76508.37188133932,false,2.0,0.2007753223422772
20,0.75,12,9,1,1,1.0,76508.37188133932,false,0.0,1.0
20,0.75,12,9,1,4,1.0,76508.37188133932,false,4.0,0.2229192112124242
20,0.75,12,9,1,4,1.0,76508.37188133932,false,5.0,0.3776886888837551
20,0.75,12,9,1,4,1.0,76508.37188133932,false,2.0,0.7703878876482685
20,0.75,12,9,1,4,1.0,76508.37188133932,false,0.0,1.0
20,0.75,12,9,1,16,20.0,76508.37188133932,false,4.0,0.8881431125214758
20,0.75,12,9,1,16,20.0,76508.37188133932,false,5.0,0.8618694019725787
20,0.75,12,9,1,16,20.0,76508.37188133932,false,2.0,0.978832580810142
20,0.75,12,9,1,16,20.0,76508.37188133932,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,76508.37188133932,false,4.0,0.8447785913794578
20,0.75,12,9,1,1,20.0,76508.37188133932,false,5.0,0.8057812774868823
20,0.75,12,9,1,1,20.0,76508.37188133932,false,2.0,0.9036183329203469
20,0.75,12,9,1,1,20.0,76508.37188133932,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,76508.37188133932,false,4.0,0.8567678451894839
20,0.75,12,9,1,4,20.0,76508.37188133932,false,5.0,0.817913157384543
20,0.75,12,9,1,4,20.0,76508.37188133932,false,2.0,0.9234655275697672
20,0.75,12,9,1,4,20.0,76508.37188133932,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,83920.79758127409,false,4.0,0.03353789196920634
20,0.75,12,9,1,16,0.0,83920.79758127409,false,5.0,0.06285799865222678
20,0.75,12,9,1,16,0.0,83920.79758127409,false,2.0,0.32114646456928914
20,0.75,12,9,1,16,0.0,83920.79758127409,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,83920.79758127409,false,4.0,0.02410019666217518
20,0.75,12,9,1,1,0.0,83920.79758127409,false,5.0,0.01419905583169872
20,0.75,12,9,1,1,0.0,83920.79758127409,false,2.0,0.02275496327074072
20,0.75,12,9,1,1,0.0,83920.79758127409,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,83920.79758127409,false,4.0,0.02395586770470154
20,0.75,12,9,1,4,0.0,83920.79758127409,false,5.0,0.03109937369079383
20,0.75,12,9,1,4,0.0,83920.79758127409,false,2.0,0.08068942951708595
20,0.75,12,9,1,4,0.0,83920.79758127409,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,83920.79758127409,false,4.0,0.3205794605821349
20,0.75,12,9,1,16,1.0,83920.79758127409,false,5.0,0.6421324445414918
20,0.75,12,9,1,16,1.0,83920.79758127409,false,2.0,0.9431448790322008
20,0.75,12,9,1,16,1.0,83920.79758127409,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,83920.79758127409,false,4.0,0.17895397781278996
20,0.75,12,9,1,1,1.0,83920.79758127409,false,5.0,0.18982896257705348
20,0.75,12,9,1,1,1.0,83920.79758127409,false,2.0,0.20061378595903098
20,0.75,12,9,1,1,1.0,83920.79758127409,false,0.0,1.0
20,0.75,12,9,1,4,1.0,83920.79758127409,false,4.0,0.22314830778257386
20,0.75,12,9,1,4,1.0,83920.79758127409,false,5.0,0.3772768621148999
20,0.75,12,9,1,4,1.0,83920.79758127409,false,2.0,0.7705878525431163
20,0.75,12,9,1,4,1.0,83920.79758127409,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,83920.79758127409,false,4.0,0.8880379379073483
20,0.75,12,9,1,16,20.0,83920.79758127409,false,5.0,0.8613317808488886
20,0.75,12,9,1,16,20.0,83920.79758127409,false,2.0,0.9790145876741683
20,0.75,12,9,1,16,20.0,83920.79758127409,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,83920.79758127409,false,4.0,0.8443462594160266
20,0.75,12,9,1,1,20.0,83920.79758127409,false,5.0,0.8054631686528148
20,0.75,12,9,1,1,20.0,83920.79758127409,false,2.0,0.9032910182113338
20,0.75,12,9,1,1,20.0,83920.79758127409,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,83920.79758127409,false,4.0,0.8569108501978676
20,0.75,12,9,1,4,20.0,83920.79758127409,false,5.0,0.8183383405976599
20,0.75,12,9,1,4,20.0,83920.79758127409,false,2.0,0.9234993209836663
20,0.75,12,9,1,4,20.0,83920.79758127409,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,92051.36762810797,false,4.0,0.02710508127661839
20,0.75,12,9,1,16,0.0,92051.36762810797,false,5.0,0.06194294319309797
20,0.75,12,9,1,16,0.0,92051.36762810797,false,2.0,0.304496103369219
20,0.75,12,9,1,16,0.0,92051.36762810797,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,92051.36762810797,false,4.0,0.02415044543689921
20,0.75,12,9,1,1,0.0,92051.36762810797,false,5.0,0.00926784867478703
20,0.75,12,9,1,1,0.0,92051.36762810797,false,2.0,0.020902396570262494
20,0.75,12,9,1,1,0.0,92051.36762810797,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,92051.36762810797,false,4.0,0.021732964733504393
20,0.75,12,9,1,4,0.0,92051.36762810797,false,5.0,0.033474203192522395
20,0.75,12,9,1,4,0.0,92051.36762810797,false,2.0,0.07657554277159874
20,0.75,12,9,1,4,0.0,92051.36762810797,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,92051.36762810797,false,4.0,0.32101768303670597
20,0.75,12,9,1,16,1.0,92051.36762810797,false,5.0,0.6432113414079301
20,0.75,12,9,1,16,1.0,92051.36762810797,false,2.0,0.9432445484807488
20,0.75,12,9,1,16,1.0,92051.36762810797,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,92051.36762810797,false,4.0,0.17889492585318637
20,0.75,12,9,1,1,1.0,92051.36762810797,false,5.0,0.19011876684780302
20,0.75,12,9,1,1,1.0,92051.36762810797,false,2.0,0.20048953804475514
20,0.75,12,9,1,1,1.0,92051.36762810797,false,0.0,1.0
20,0.75,12,9,1,4,1.0,92051.36762810797,false,4.0,0.22321851847888308
20,0.75,12,9,1,4,1.0,92051.36762810797,false,5.0,0.3773561709152382
20,0.75,12,9,1,4,1.0,92051.36762810797,false,2.0,0.7700974852880813
20,0.75,12,9,1,4,1.0,92051.36762810797,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,92051.36762810797,false,4.0,0.8880161454292929
20,0.75,12,9,1,16,20.0,92051.36762810797,false,5.0,0.8614035699856722
20,0.75,12,9,1,16,20.0,92051.36762810797,false,2.0,0.9787507915052619
20,0.75,12,9,1,16,20.0,92051.36762810797,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,92051.36762810797,false,4.0,0.8441190262031065
20,0.75,12,9,1,1,20.0,92051.36762810797,false,5.0,0.8063420015408873
20,0.75,12,9,1,1,20.0,92051.36762810797,false,2.0,0.9032599391787705
20,0.75,12,9,1,1,20.0,92051.36762810797,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,92051.36762810797,false,4.0,0.856798233753354
20,0.75,12,9,1,4,20.0,92051.36762810797,false,5.0,0.8182375528587195
20,0.75,12,9,1,4,20.0,92051.36762810797,false,2.0,0.9234855605997982
20,0.75,12,9,1,4,20.0,92051.36762810797,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,100969.65861172714,false,4.0,0.02465650470995356
20,0.75,12,9,1,16,0.0,100969.65861172714,false,5.0,0.0686433256389606
20,0.75,12,9,1,16,0.0,100969.65861172714,false,2.0,0.28427813863270623
20,0.75,12,9,1,16,0.0,100969.65861172714,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,100969.65861172714,false,4.0,0.027198142560995328
20,0.75,12,9,1,1,0.0,100969.65861172714,false,5.0,0.006017880600239348
20,0.75,12,9,1,1,0.0,100969.65861172714,false,2.0,0.01982454198270525
20,0.75,12,9,1,1,0.0,100969.65861172714,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,100969.65861172714,false,4.0,0.02135292668118716
20,0.75,12,9,1,4,0.0,100969.65861172714,false,5.0,0.028791905857733113
20,0.75,12,9,1,4,0.0,100969.65861172714,false,2.0,0.06297496453489156
20,0.75,12,9,1,4,0.0,100969.65861172714,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,100969.65861172714,false,4.0,0.32177853468478246
20,0.75,12,9,1,16,1.0,100969.65861172714,false,5.0,0.6426199818201361
20,0.75,12,9,1,16,1.0,100969.65861172714,false,2.0,0.9431870846084539
20,0.75,12,9,1,16,1.0,100969.65861172714,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,100969.65861172714,false,4.0,0.17873345881059086
20,0.75,12,9,1,1,1.0,100969.65861172714,false,5.0,0.18965747233045996
20,0.75,12,9,1,1,1.0,100969.65861172714,false,2.0,0.2004387610016793
20,0.75,12,9,1,1,1.0,100969.65861172714,false,0.0,1.0
20,0.75,12,9,1,4,1.0,100969.65861172714,false,4.0,0.22306487252272092
20,0.75,12,9,1,4,1.0,100969.65861172714,false,5.0,0.3778410519747564
20,0.75,12,9,1,4,1.0,100969.65861172714,false,2.0,0.770068450208202
20,0.75,12,9,1,4,1.0,100969.65861172714,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,100969.65861172714,false,4.0,0.8880950784728568
20,0.75,12,9,1,16,20.0,100969.65861172714,false,5.0,0.8612596731238611
20,0.75,12,9,1,16,20.0,100969.65861172714,false,2.0,0.9786012628082071
20,0.75,12,9,1,16,20.0,100969.65861172714,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,100969.65861172714,false,4.0,0.8445669742353897
20,0.75,12,9,1,1,20.0,100969.65861172714,false,5.0,0.8060892058593125
20,0.75,12,9,1,1,20.0,100969.65861172714,false,2.0,0.9035157004082219
20,0.75,12,9,1,1,20.0,100969.65861172714,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,100969.65861172714,false,4.0,0.8566635061007226
20,0.75,12,9,1,4,20.0,100969.65861172714,false,5.0,0.8179123340095662
20,0.75,12,9,1,4,20.0,100969.65861172714,false,2.0,0.9238302291087729
20,0.75,12,9,1,4,20.0,100969.65861172714,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,110751.98796998308,false,4.0,0.022098629179507025
20,0.75,12,9,1,16,0.0,110751.98796998308,false,5.0,0.0752037696113596
20,0.75,12,9,1,16,0.0,110751.98796998308,false,2.0,0.2666459619860525
20,0.75,12,9,1,16,0.0,110751.98796998308,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,110751.98796998308,false,4.0,0.02811444418607192
20,0.75,12,9,1,1,0.0,110751.98796998308,false,5.0,0.010063775019330194
20,0.75,12,9,1,1,0.0,110751.98796998308,false,2.0,0.017843712891864854
20,0.75,12,9,1,1,0.0,110751.98796998308,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,110751.98796998308,false,4.0,0.020291635390594007
20,0.75,12,9,1,4,0.0,110751.98796998308,false,5.0,0.036604054054068504
20,0.75,12,9,1,4,0.0,110751.98796998308,false,2.0,0.061842243394081335
20,0.75,12,9,1,4,0.0,110751.98796998308,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,110751.98796998308,false,4.0,0.3212072204988033
20,0.75,12,9,1,16,1.0,110751.98796998308,false,5.0,0.6409391210022615
20,0.75,12,9,1,16,1.0,110751.98796998308,false,2.0,0.9432587306847284
20,0.75,12,9,1,16,1.0,110751.98796998308,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,110751.98796998308,false,4.0,0.17861644142179314
20,0.75,12,9,1,1,1.0,110751.98796998308,false,5.0,0.189559497917398
20,0.75,12,9,1,1,1.0,110751.98796998308,false,2.0,0.2006240529775427
20,0.75,12,9,1,1,1.0,110751.98796998308,false,0.0,1.0
20,0.75,12,9,1,4,1.0,110751.98796998308,false,4.0,0.22294699078058056
20,0.75,12,9,1,4,1.0,110751.98796998308,false,5.0,0.37820914043712406
20,0.75,12,9,1,4,1.0,110751.98796998308,false,2.0,0.7702174223796561
20,0.75,12,9,1,4,1.0,110751.98796998308,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,110751.98796998308,false,4.0,0.8878235847559051
20,0.75,12,9,1,16,20.0,110751.98796998308,false,5.0,0.8610402311384493
20,0.75,12,9,1,16,20.0,110751.98796998308,false,2.0,0.9782976845843798
20,0.75,12,9,1,16,20.0,110751.98796998308,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,110751.98796998308,false,4.0,0.8445689073472914
20,0.75,12,9,1,1,20.0,110751.98796998308,false,5.0,0.8070291725706772
20,0.75,12,9,1,1,20.0,110751.98796998308,false,2.0,0.903593595106208
20,0.75,12,9,1,1,20.0,110751.98796998308,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,110751.98796998308,false,4.0,0.8566355772064244
20,0.75,12,9,1,4,20.0,110751.98796998308,false,5.0,0.817618538885258
20,0.75,12,9,1,4,20.0,110751.98796998308,false,2.0,0.9237392474991024
20,0.75,12,9,1,4,20.0,110751.98796998308,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,121482.06706800396,false,4.0,0.021910848057029732
20,0.75,12,9,1,16,0.0,121482.06706800396,false,5.0,0.07121350986992496
20,0.75,12,9,1,16,0.0,121482.06706800396,false,2.0,0.24858892922536374
20,0.75,12,9,1,16,0.0,121482.06706800396,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,121482.06706800396,false,4.0,0.027273853306177688
20,0.75,12,9,1,1,0.0,121482.06706800396,false,5.0,0.020604815178466705
20,0.75,12,9,1,1,0.0,121482.06706800396,false,2.0,0.017543846230583308
20,0.75,12,9,1,1,0.0,121482.06706800396,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,121482.06706800396,false,4.0,0.021505061381970787
20,0.75,12,9,1,4,0.0,121482.06706800396,false,5.0,0.03315025173549105
20,0.75,12,9,1,4,0.0,121482.06706800396,false,2.0,0.05383276855145971
20,0.75,12,9,1,4,0.0,121482.06706800396,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,121482.06706800396,false,4.0,0.32139745940299724
20,0.75,12,9,1,16,1.0,121482.06706800396,false,5.0,0.6400336281368285
20,0.75,12,9,1,16,1.0,121482.06706800396,false,2.0,0.9434357781772859
20,0.75,12,9,1,16,1.0,121482.06706800396,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,121482.06706800396,false,4.0,0.1786675611712944
20,0.75,12,9,1,1,1.0,121482.06706800396,false,5.0,0.18939785776844317
20,0.75,12,9,1,1,1.0,121482.06706800396,false,2.0,0.2006117698197696
20,0.75,12,9,1,1,1.0,121482.06706800396,false,0.0,1.0
20,0.75,12,9,1,4,1.0,121482.06706800396,false,4.0,0.22278153960825145
20,0.75,12,9,1,4,1.0,121482.06706800396,false,5.0,0.3780975116340357
20,0.75,12,9,1,4,1.0,121482.06706800396,false,2.0,0.7708496396112222
20,0.75,12,9,1,4,1.0,121482.06706800396,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,121482.06706800396,false,4.0,0.887445666803708
20,0.75,12,9,1,16,20.0,121482.06706800396,false,5.0,0.8598194644958407
20,0.75,12,9,1,16,20.0,121482.06706800396,false,2.0,0.9780591726429109
20,0.75,12,9,1,16,20.0,121482.06706800396,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,121482.06706800396,false,4.0,0.8444575560398164
20,0.75,12,9,1,1,20.0,121482.06706800396,false,5.0,0.8070107996511536
20,0.75,12,9,1,1,20.0,121482.06706800396,false,2.0,0.9033887418329966
20,0.75,12,9,1,1,20.0,121482.06706800396,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,121482.06706800396,false,4.0,0.8569782941373273
20,0.75,12,9,1,4,20.0,121482.06706800396,false,5.0,0.8175967049578006
20,0.75,12,9,1,4,20.0,121482.06706800396,false,2.0,0.9241526110344108
20,0.75,12,9,1,4,20.0,121482.06706800396,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,133251.7175503413,false,4.0,0.024130382765721457
20,0.75,12,9,1,16,0.0,133251.7175503413,false,5.0,0.04870405609942131
20,0.75,12,9,1,16,0.0,133251.7175503413,false,2.0,0.24279148101898537
20,0.75,12,9,1,16,0.0,133251.7175503413,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,133251.7175503413,false,4.0,0.023172871444276384
20,0.75,12,9,1,1,0.0,133251.7175503413,false,5.0,0.02199083999337307
20,0.75,12,9,1,1,0.0,133251.7175503413,false,2.0,0.019317878170995458
20,0.75,12,9,1,1,0.0,133251.7175503413,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,133251.7175503413,false,4.0,0.022523407994731032
20,0.75,12,9,1,4,0.0,133251.7175503413,false,5.0,0.044293169789995084
20,0.75,12,9,1,4,0.0,133251.7175503413,false,2.0,0.04689402794371612
20,0.75,12,9,1,4,0.0,133251.7175503413,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,1.0,133251.7175503413,false,4.0,0.3210021557927992
20,0.75,12,9,1,16,1.0,133251.7175503413,false,5.0,0.6396065894093123
20,0.75,12,9,1,16,1.0,133251.7175503413,false,2.0,0.9434787925206471
20,0.75,12,9,1,16,1.0,133251.7175503413,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,133251.7175503413,false,4.0,0.1792125716806984
20,0.75,12,9,1,1,1.0,133251.7175503413,false,5.0,0.18973179375525498
20,0.75,12,9,1,1,1.0,133251.7175503413,false,2.0,0.20083950793111482
20,0.75,12,9,1,1,1.0,133251.7175503413,false,0.0,1.0
20,0.75,12,9,1,4,1.0,133251.7175503413,false,4.0,0.2226577859672065
20,0.75,12,9,1,4,1.0,133251.7175503413,false,5.0,0.3781350003179319
20,0.75,12,9,1,4,1.0,133251.7175503413,false,2.0,0.7710931593534133
20,0.75,12,9,1,4,1.0,133251.7175503413,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,133251.7175503413,false,4.0,0.8874793172410594
20,0.75,12,9,1,16,20.0,133251.7175503413,false,5.0,0.8601134245328631
20,0.75,12,9,1,16,20.0,133251.7175503413,false,2.0,0.9780324484841842
20,0.75,12,9,1,16,20.0,133251.7175503413,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,133251.7175503413,false,4.0,0.845084375281065
20,0.75,12,9,1,1,20.0,133251.7175503413,false,5.0,0.8065973631517612
20,0.75,12,9,1,1,20.0,133251.7175503413,false,2.0,0.9035928728341365
20,0.75,12,9,1,1,20.0,133251.7175503413,false,0.0,1.0
20,0.75,12,9,1,4,20.0,133251.7175503413,false,4.0,0.8569482021584653
20,0.75,12,9,1,4,20.0,133251.7175503413,false,5.0,0.8164608891960087
20,0.75,12,9,1,4,20.0,133251.7175503413,false,2.0,0.9239034424872175
20,0.75,12,9,1,4,20.0,133251.7175503413,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,146161.65709607466,false,4.0,0.024997013247597573
20,0.75,12,9,1,16,0.0,146161.65709607466,false,5.0,0.0524909993149592
20,0.75,12,9,1,16,0.0,146161.65709607466,false,2.0,0.24099547290402343
20,0.75,12,9,1,16,0.0,146161.65709607466,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,146161.65709607466,false,4.0,0.02146340753774011
20,0.75,12,9,1,1,0.0,146161.65709607466,false,5.0,0.033231591998151976
20,0.75,12,9,1,1,0.0,146161.65709607466,false,2.0,0.021193653984326526
20,0.75,12,9,1,1,0.0,146161.65709607466,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,146161.65709607466,false,4.0,0.02355655141865644
20,0.75,12,9,1,4,0.0,146161.65709607466,false,5.0,0.033655413582777724
20,0.75,12,9,1,4,0.0,146161.65709607466,false,2.0,0.041354394942716616
20,0.75,12,9,1,4,0.0,146161.65709607466,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,146161.65709607466,false,4.0,0.32091197573651276
20,0.75,12,9,1,16,1.0,146161.65709607466,false,5.0,0.6390738137972195
20,0.75,12,9,1,16,1.0,146161.65709607466,false,2.0,0.9435910626122863
20,0.75,12,9,1,16,1.0,146161.65709607466,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,146161.65709607466,false,4.0,0.17924031973380478
20,0.75,12,9,1,1,1.0,146161.65709607466,false,5.0,0.18933734989796455
20,0.75,12,9,1,1,1.0,146161.65709607466,false,2.0,0.200784351135944
20,0.75,12,9,1,1,1.0,146161.65709607466,false,0.0,1.0
20,0.75,12,9,1,4,1.0,146161.65709607466,false,4.0,0.2220584895262638
20,0.75,12,9,1,4,1.0,146161.65709607466,false,5.0,0.377873447273429
20,0.75,12,9,1,4,1.0,146161.65709607466,false,2.0,0.7713453779673568
20,0.75,12,9,1,4,1.0,146161.65709607466,false,0.0,1.0
20,0.75,12,9,1,16,20.0,146161.65709607466,false,4.0,0.88759272238416
20,0.75,12,9,1,16,20.0,146161.65709607466,false,5.0,0.86095763495632
20,0.75,12,9,1,16,20.0,146161.65709607466,false,2.0,0.9781051279438354
20,0.75,12,9,1,16,20.0,146161.65709607466,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,146161.65709607466,false,4.0,0.8452803304701255
20,0.75,12,9,1,1,20.0,146161.65709607466,false,5.0,0.807205782612406
20,0.75,12,9,1,1,20.0,146161.65709607466,false,2.0,0.9033983206297856
20,0.75,12,9,1,1,20.0,146161.65709607466,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,146161.65709607466,false,4.0,0.8570195042814901
20,0.75,12,9,1,4,20.0,146161.65709607466,false,5.0,0.8165560778492811
20,0.75,12,9,1,4,20.0,146161.65709607466,false,2.0,0.9239545363268368
20,0.75,12,9,1,4,20.0,146161.65709607466,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,160322.3613008944,false,4.0,0.025410812384911653
20,0.75,12,9,1,16,0.0,160322.3613008944,false,5.0,0.05243493268359979
20,0.75,12,9,1,16,0.0,160322.3613008944,false,2.0,0.25363653160280014
20,0.75,12,9,1,16,0.0,160322.3613008944,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,160322.3613008944,false,4.0,0.024369878926079506
20,0.75,12,9,1,1,0.0,160322.3613008944,false,5.0,0.03462219107642481
20,0.75,12,9,1,1,0.0,160322.3613008944,false,2.0,0.02415654003486918
20,0.75,12,9,1,1,0.0,160322.3613008944,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,160322.3613008944,false,4.0,0.022385972039239557
20,0.75,12,9,1,4,0.0,160322.3613008944,false,5.0,0.030654184730560623
20,0.75,12,9,1,4,0.0,160322.3613008944,false,2.0,0.041955159096785884
20,0.75,12,9,1,4,0.0,160322.3613008944,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,160322.3613008944,false,4.0,0.32106898449101323
20,0.75,12,9,1,16,1.0,160322.3613008944,false,5.0,0.6390677116813815
20,0.75,12,9,1,16,1.0,160322.3613008944,false,2.0,0.9439130587711282
20,0.75,12,9,1,16,1.0,160322.3613008944,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,160322.3613008944,false,4.0,0.17906703574069377
20,0.75,12,9,1,1,1.0,160322.3613008944,false,5.0,0.18920391205041873
20,0.75,12,9,1,1,1.0,160322.3613008944,false,2.0,0.20089441293626095
20,0.75,12,9,1,1,1.0,160322.3613008944,false,0.0,1.0
20,0.75,12,9,1,4,1.0,160322.3613008944,false,4.0,0.22199584454836652
20,0.75,12,9,1,4,1.0,160322.3613008944,false,5.0,0.3771913409117294
20,0.75,12,9,1,4,1.0,160322.3613008944,false,2.0,0.7715954177943689
20,0.75,12,9,1,4,1.0,160322.3613008944,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,160322.3613008944,false,4.0,0.8881375046582288
20,0.75,12,9,1,16,20.0,160322.3613008944,false,5.0,0.8611065647765774
20,0.75,12,9,1,16,20.0,160322.3613008944,false,2.0,0.9782100722497387
20,0.75,12,9,1,16,20.0,160322.3613008944,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,160322.3613008944,false,4.0,0.8451660389750882
20,0.75,12,9,1,1,20.0,160322.3613008944,false,5.0,0.8062085346098937
20,0.75,12,9,1,1,20.0,160322.3613008944,false,2.0,0.903549239632764
20,0.75,12,9,1,1,20.0,160322.3613008944,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,160322.3613008944,false,4.0,0.8571752256319186
20,0.75,12,9,1,4,20.0,160322.3613008944,false,5.0,0.8163885092783677
20,0.75,12,9,1,4,20.0,160322.3613008944,false,2.0,0.9239347178582095
20,0.75,12,9,1,4,20.0,160322.3613008944,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,175855.00906163966,false,4.0,0.03043445595453331
20,0.75,12,9,1,16,0.0,175855.00906163966,false,5.0,0.05014311979982215
20,0.75,12,9,1,16,0.0,175855.00906163966,false,2.0,0.2634237491002207
20,0.75,12,9,1,16,0.0,175855.00906163966,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,175855.00906163966,false,4.0,0.024022177400376928
20,0.75,12,9,1,1,0.0,175855.00906163966,false,5.0,0.03317515870209441
20,0.75,12,9,1,1,0.0,175855.00906163966,false,2.0,0.022166979568221525
20,0.75,12,9,1,1,0.0,175855.00906163966,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,175855.00906163966,false,4.0,0.026495090299216543
20,0.75,12,9,1,4,0.0,175855.00906163966,false,5.0,0.034777227242871044
20,0.75,12,9,1,4,0.0,175855.00906163966,false,2.0,0.04441029668448847
20,0.75,12,9,1,4,0.0,175855.00906163966,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,175855.00906163966,false,4.0,0.3209693239138838
20,0.75,12,9,1,16,1.0,175855.00906163966,false,5.0,0.6380212036500595
20,0.75,12,9,1,16,1.0,175855.00906163966,false,2.0,0.9442143382824897
20,0.75,12,9,1,16,1.0,175855.00906163966,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,175855.00906163966,false,4.0,0.17931258742371223
20,0.75,12,9,1,1,1.0,175855.00906163966,false,5.0,0.18926819483020144
20,0.75,12,9,1,1,1.0,175855.00906163966,false,2.0,0.20124884633585974
20,0.75,12,9,1,1,1.0,175855.00906163966,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,175855.00906163966,false,4.0,0.221918124429841
20,0.75,12,9,1,4,1.0,175855.00906163966,false,5.0,0.37785181574541843
20,0.75,12,9,1,4,1.0,175855.00906163966,false,2.0,0.7721348169668523
20,0.75,12,9,1,4,1.0,175855.00906163966,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,175855.00906163966,false,4.0,0.8879243789802138
20,0.75,12,9,1,16,20.0,175855.00906163966,false,5.0,0.8607603689279091
20,0.75,12,9,1,16,20.0,175855.00906163966,false,2.0,0.9781768070521977
20,0.75,12,9,1,16,20.0,175855.00906163966,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,175855.00906163966,false,4.0,0.8448891995488864
20,0.75,12,9,1,1,20.0,175855.00906163966,false,5.0,0.8054739944426819
20,0.75,12,9,1,1,20.0,175855.00906163966,false,2.0,0.9034036624836775
20,0.75,12,9,1,1,20.0,175855.00906163966,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,175855.00906163966,false,4.0,0.8567937251073106
20,0.75,12,9,1,4,20.0,175855.00906163966,false,5.0,0.8157878869367271
20,0.75,12,9,1,4,20.0,175855.00906163966,false,2.0,0.9241939231386127
20,0.75,12,9,1,4,20.0,175855.00906163966,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,192892.51955333384,false,4.0,0.029930864829416596
20,0.75,12,9,1,16,0.0,192892.51955333384,false,5.0,0.045874942610792974
20,0.75,12,9,1,16,0.0,192892.51955333384,false,2.0,0.25314418485464285
20,0.75,12,9,1,16,0.0,192892.51955333384,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,192892.51955333384,false,4.0,0.01932416603406299
20,0.75,12,9,1,1,0.0,192892.51955333384,false,5.0,0.033761314849505966
20,0.75,12,9,1,1,0.0,192892.51955333384,false,2.0,0.02680610629765372
20,0.75,12,9,1,1,0.0,192892.51955333384,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,192892.51955333384,false,4.0,0.027751725235859212
20,0.75,12,9,1,4,0.0,192892.51955333384,false,5.0,0.04509488800562342
20,0.75,12,9,1,4,0.0,192892.51955333384,false,2.0,0.04657294404153534
20,0.75,12,9,1,4,0.0,192892.51955333384,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,192892.51955333384,false,4.0,0.3202962007019027
20,0.75,12,9,1,16,1.0,192892.51955333384,false,5.0,0.6384737207820528
20,0.75,12,9,1,16,1.0,192892.51955333384,false,2.0,0.9440412708430838
20,0.75,12,9,1,16,1.0,192892.51955333384,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,192892.51955333384,false,4.0,0.17950358088156515
20,0.75,12,9,1,1,1.0,192892.51955333384,false,5.0,0.18900767990679224
20,0.75,12,9,1,1,1.0,192892.51955333384,false,2.0,0.20141144928948324
20,0.75,12,9,1,1,1.0,192892.51955333384,false,0.0,1.0
20,0.75,12,9,1,4,1.0,192892.51955333384,false,4.0,0.22186713377470582
20,0.75,12,9,1,4,1.0,192892.51955333384,false,5.0,0.3771756579323826
20,0.75,12,9,1,4,1.0,192892.51955333384,false,2.0,0.7719600011931292
20,0.75,12,9,1,4,1.0,192892.51955333384,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,192892.51955333384,false,4.0,0.8877684780218493
20,0.75,12,9,1,16,20.0,192892.51955333384,false,5.0,0.8606207668105725
20,0.75,12,9,1,16,20.0,192892.51955333384,false,2.0,0.9782494202773037
20,0.75,12,9,1,16,20.0,192892.51955333384,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,192892.51955333384,false,4.0,0.8450703142040352
20,0.75,12,9,1,1,20.0,192892.51955333384,false,5.0,0.8051242480390476
20,0.75,12,9,1,1,20.0,192892.51955333384,false,2.0,0.9032387586637647
20,0.75,12,9,1,1,20.0,192892.51955333384,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,192892.51955333384,false,4.0,0.856940478558195
20,0.75,12,9,1,4,20.0,192892.51955333384,false,5.0,0.8167215556287862
20,0.75,12,9,1,4,20.0,192892.51955333384,false,2.0,0.9237735522102164
20,0.75,12,9,1,4,20.0,192892.51955333384,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,211580.68967254405,false,4.0,0.028933253577024674
20,0.75,12,9,1,16,0.0,211580.68967254405,false,5.0,0.04452490402245428
20,0.75,12,9,1,16,0.0,211580.68967254405,false,2.0,0.251066631625504
20,0.75,12,9,1,16,0.0,211580.68967254405,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,211580.68967254405,false,4.0,0.01896216201120254
20,0.75,12,9,1,1,0.0,211580.68967254405,false,5.0,0.03035720813180464
20,0.75,12,9,1,1,0.0,211580.68967254405,false,2.0,0.02535250062043058
20,0.75,12,9,1,1,0.0,211580.68967254405,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,211580.68967254405,false,4.0,0.029028534630634324
20,0.75,12,9,1,4,0.0,211580.68967254405,false,5.0,0.042940599616102464
20,0.75,12,9,1,4,0.0,211580.68967254405,false,2.0,0.04533198886810071
20,0.75,12,9,1,4,0.0,211580.68967254405,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,211580.68967254405,false,4.0,0.3199511863277448
20,0.75,12,9,1,16,1.0,211580.68967254405,false,5.0,0.6382980733079471
20,0.75,12,9,1,16,1.0,211580.68967254405,false,2.0,0.9438277623853484
20,0.75,12,9,1,16,1.0,211580.68967254405,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,211580.68967254405,false,4.0,0.1796575542370002
20,0.75,12,9,1,1,1.0,211580.68967254405,false,5.0,0.18937821379093597
20,0.75,12,9,1,1,1.0,211580.68967254405,false,2.0,0.20139340984867724
20,0.75,12,9,1,1,1.0,211580.68967254405,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,211580.68967254405,false,4.0,0.22204257862440543
20,0.75,12,9,1,4,1.0,211580.68967254405,false,5.0,0.37638678735403247
20,0.75,12,9,1,4,1.0,211580.68967254405,false,2.0,0.7714387587691118
20,0.75,12,9,1,4,1.0,211580.68967254405,false,0.0,1.0
20,0.75,12,9,1,16,20.0,211580.68967254405,false,4.0,0.8881771900264152
20,0.75,12,9,1,16,20.0,211580.68967254405,false,5.0,0.8609516383471407
20,0.75,12,9,1,16,20.0,211580.68967254405,false,2.0,0.9784055076717537
20,0.75,12,9,1,16,20.0,211580.68967254405,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,211580.68967254405,false,4.0,0.8449190938652488
20,0.75,12,9,1,1,20.0,211580.68967254405,false,5.0,0.8046630411979104
20,0.75,12,9,1,1,20.0,211580.68967254405,false,2.0,0.9031943893951069
20,0.75,12,9,1,1,20.0,211580.68967254405,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,211580.68967254405,false,4.0,0.856737902966412
20,0.75,12,9,1,4,20.0,211580.68967254405,false,5.0,0.8165541923985304
20,0.75,12,9,1,4,20.0,211580.68967254405,false,2.0,0.9238535220447485
20,0.75,12,9,1,4,20.0,211580.68967254405,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,232079.4416806391,false,4.0,0.03151757684910386
20,0.75,12,9,1,16,0.0,232079.4416806391,false,5.0,0.038624408080942946
20,0.75,12,9,1,16,0.0,232079.4416806391,false,2.0,0.2582872990567493
20,0.75,12,9,1,16,0.0,232079.4416806391,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,232079.4416806391,false,4.0,0.019691613084558482
20,0.75,12,9,1,1,0.0,232079.4416806391,false,5.0,0.01695291942042763
20,0.75,12,9,1,1,0.0,232079.4416806391,false,2.0,0.02469145640647276
20,0.75,12,9,1,1,0.0,232079.4416806391,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,232079.4416806391,false,4.0,0.030643589286990833
20,0.75,12,9,1,4,0.0,232079.4416806391,false,5.0,0.04037365178803622
20,0.75,12,9,1,4,0.0,232079.4416806391,false,2.0,0.05211832807183162
20,0.75,12,9,1,4,0.0,232079.4416806391,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,232079.4416806391,false,4.0,0.3202706648736754
20,0.75,12,9,1,16,1.0,232079.4416806391,false,5.0,0.638980678794713
20,0.75,12,9,1,16,1.0,232079.4416806391,false,2.0,0.9438418364054836
20,0.75,12,9,1,16,1.0,232079.4416806391,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,232079.4416806391,false,4.0,0.17979890187868405
20,0.75,12,9,1,1,1.0,232079.4416806391,false,5.0,0.18957988132970888
20,0.75,12,9,1,1,1.0,232079.4416806391,false,2.0,0.20149575805076916
20,0.75,12,9,1,1,1.0,232079.4416806391,false,0.0,1.0
20,0.75,12,9,1,4,1.0,232079.4416806391,false,4.0,0.2218362884488944
20,0.75,12,9,1,4,1.0,232079.4416806391,false,5.0,0.376918586176462
20,0.75,12,9,1,4,1.0,232079.4416806391,false,2.0,0.7714351292738892
20,0.75,12,9,1,4,1.0,232079.4416806391,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,232079.4416806391,false,4.0,0.8884576698627094
20,0.75,12,9,1,16,20.0,232079.4416806391,false,5.0,0.8620101101951757
20,0.75,12,9,1,16,20.0,232079.4416806391,false,2.0,0.9785650672446466
20,0.75,12,9,1,16,20.0,232079.4416806391,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,232079.4416806391,false,4.0,0.8449112464550108
20,0.75,12,9,1,1,20.0,232079.4416806391,false,5.0,0.8044862824069988
20,0.75,12,9,1,1,20.0,232079.4416806391,false,2.0,0.9029946951757248
20,0.75,12,9,1,1,20.0,232079.4416806391,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,232079.4416806391,false,4.0,0.8563170450346619
20,0.75,12,9,1,4,20.0,232079.4416806391,false,5.0,0.8166970308369254
20,0.75,12,9,1,4,20.0,232079.4416806391,false,2.0,0.9236561276085988
20,0.75,12,9,1,4,20.0,232079.4416806391,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,254564.19172352456,false,4.0,0.030405747497161153
20,0.75,12,9,1,16,0.0,254564.19172352456,false,5.0,0.02099172640265286
20,0.75,12,9,1,16,0.0,254564.19172352456,false,2.0,0.2552338014175733
20,0.75,12,9,1,16,0.0,254564.19172352456,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,254564.19172352456,false,4.0,0.018444180737178163
20,0.75,12,9,1,1,0.0,254564.19172352456,false,5.0,0.014790084570856591
20,0.75,12,9,1,1,0.0,254564.19172352456,false,2.0,0.0226610168677377
20,0.75,12,9,1,1,0.0,254564.19172352456,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,0.0,254564.19172352456,false,4.0,0.028174894935592314
20,0.75,12,9,1,4,0.0,254564.19172352456,false,5.0,0.04281553985142491
20,0.75,12,9,1,4,0.0,254564.19172352456,false,2.0,0.05301793117931505
20,0.75,12,9,1,4,0.0,254564.19172352456,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,254564.19172352456,false,4.0,0.31997738419754657
20,0.75,12,9,1,16,1.0,254564.19172352456,false,5.0,0.639078599920948
20,0.75,12,9,1,16,1.0,254564.19172352456,false,2.0,0.944501963448948
20,0.75,12,9,1,16,1.0,254564.19172352456,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,254564.19172352456,false,4.0,0.179676940959633
20,0.75,12,9,1,1,1.0,254564.19172352456,false,5.0,0.1895650339180963
20,0.75,12,9,1,1,1.0,254564.19172352456,false,2.0,0.2015240314630064
20,0.75,12,9,1,1,1.0,254564.19172352456,false,0.0,1.0
20,0.75,12,9,1,4,1.0,254564.19172352456,false,4.0,0.22158107001853142
20,0.75,12,9,1,4,1.0,254564.19172352456,false,5.0,0.37577516192164
20,0.75,12,9,1,4,1.0,254564.19172352456,false,2.0,0.7717209205709703
20,0.75,12,9,1,4,1.0,254564.19172352456,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,254564.19172352456,false,4.0,0.8884919713766529
20,0.75,12,9,1,16,20.0,254564.19172352456,false,5.0,0.8622946538165237
20,0.75,12,9,1,16,20.0,254564.19172352456,false,2.0,0.9786007769885419
20,0.75,12,9,1,16,20.0,254564.19172352456,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,254564.19172352456,false,4.0,0.8449086428387071
20,0.75,12,9,1,1,20.0,254564.19172352456,false,5.0,0.8046753858520538
20,0.75,12,9,1,1,20.0,254564.19172352456,false,2.0,0.9031900493190335
20,0.75,12,9,1,1,20.0,254564.19172352456,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,254564.19172352456,false,4.0,0.8564784131456407
20,0.75,12,9,1,4,20.0,254564.19172352456,false,5.0,0.8164649463425664
20,0.75,12,9,1,4,20.0,254564.19172352456,false,2.0,0.9239494073929275
20,0.75,12,9,1,4,20.0,254564.19172352456,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,279227.35093884706,false,4.0,0.03315470484920403
20,0.75,12,9,1,16,0.0,279227.35093884706,false,5.0,0.01976139378553336
20,0.75,12,9,1,16,0.0,279227.35093884706,false,2.0,0.2530857344289968
20,0.75,12,9,1,16,0.0,279227.35093884706,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,279227.35093884706,false,4.0,0.018717865126268208
20,0.75,12,9,1,1,0.0,279227.35093884706,false,5.0,0.01323498089062142
20,0.75,12,9,1,1,0.0,279227.35093884706,false,2.0,0.023023651995040143
20,0.75,12,9,1,1,0.0,279227.35093884706,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,279227.35093884706,false,4.0,0.03054865986632689
20,0.75,12,9,1,4,0.0,279227.35093884706,false,5.0,0.040396353166717996
20,0.75,12,9,1,4,0.0,279227.35093884706,false,2.0,0.054687617630976695
20,0.75,12,9,1,4,0.0,279227.35093884706,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,279227.35093884706,false,4.0,0.31991376474496325
20,0.75,12,9,1,16,1.0,279227.35093884706,false,5.0,0.6387031595182241
20,0.75,12,9,1,16,1.0,279227.35093884706,false,2.0,0.9446001567231677
20,0.75,12,9,1,16,1.0,279227.35093884706,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,279227.35093884706,false,4.0,0.1795314127117651
20,0.75,12,9,1,1,1.0,279227.35093884706,false,5.0,0.18960356373056958
20,0.75,12,9,1,1,1.0,279227.35093884706,false,2.0,0.20081189841474212
20,0.75,12,9,1,1,1.0,279227.35093884706,false,0.0,1.0
20,0.75,12,9,1,4,1.0,279227.35093884706,false,4.0,0.22177316544061484
20,0.75,12,9,1,4,1.0,279227.35093884706,false,5.0,0.3764109093600908
20,0.75,12,9,1,4,1.0,279227.35093884706,false,2.0,0.7708524066257584
20,0.75,12,9,1,4,1.0,279227.35093884706,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,279227.35093884706,false,4.0,0.8885211100741739
20,0.75,12,9,1,16,20.0,279227.35093884706,false,5.0,0.8619169911452131
20,0.75,12,9,1,16,20.0,279227.35093884706,false,2.0,0.9788655035921449
20,0.75,12,9,1,16,20.0,279227.35093884706,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,279227.35093884706,false,4.0,0.8451512499502367
20,0.75,12,9,1,1,20.0,279227.35093884706,false,5.0,0.8051470484500733
20,0.75,12,9,1,1,20.0,279227.35093884706,false,2.0,0.9034481549797442
20,0.75,12,9,1,1,20.0,279227.35093884706,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,279227.35093884706,false,4.0,0.8567032492398912
20,0.75,12,9,1,4,20.0,279227.35093884706,false,5.0,0.8162064237730481
20,0.75,12,9,1,4,20.0,279227.35093884706,false,2.0,0.9240877019393975
20,0.75,12,9,1,4,20.0,279227.35093884706,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,306279.97199623735,false,4.0,0.035020231948962983
20,0.75,12,9,1,16,0.0,306279.97199623735,false,5.0,0.02445020750340953
20,0.75,12,9,1,16,0.0,306279.97199623735,false,2.0,0.23617835902030118
20,0.75,12,9,1,16,0.0,306279.97199623735,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,306279.97199623735,false,4.0,0.018518597152170625
20,0.75,12,9,1,1,0.0,306279.97199623735,false,5.0,0.010048009879208258
20,0.75,12,9,1,1,0.0,306279.97199623735,false,2.0,0.025596034423370252
20,0.75,12,9,1,1,0.0,306279.97199623735,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,306279.97199623735,false,4.0,0.024795598508309605
20,0.75,12,9,1,4,0.0,306279.97199623735,false,5.0,0.038974682272668475
20,0.75,12,9,1,4,0.0,306279.97199623735,false,2.0,0.05296572841653225
20,0.75,12,9,1,4,0.0,306279.97199623735,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,306279.97199623735,false,4.0,0.32021273703787595
20,0.75,12,9,1,16,1.0,306279.97199623735,false,5.0,0.6387827591854178
20,0.75,12,9,1,16,1.0,306279.97199623735,false,2.0,0.9439434356683419
20,0.75,12,9,1,16,1.0,306279.97199623735,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,306279.97199623735,false,4.0,0.17899733290859407
20,0.75,12,9,1,1,1.0,306279.97199623735,false,5.0,0.18960557068186798
20,0.75,12,9,1,1,1.0,306279.97199623735,false,2.0,0.20078838998499382
20,0.75,12,9,1,1,1.0,306279.97199623735,false,0.0,1.0
20,0.75,12,9,1,4,1.0,306279.97199623735,false,4.0,0.2219686263807663
20,0.75,12,9,1,4,1.0,306279.97199623735,false,5.0,0.376542330753517
20,0.75,12,9,1,4,1.0,306279.97199623735,false,2.0,0.7705150342629785
20,0.75,12,9,1,4,1.0,306279.97199623735,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,306279.97199623735,false,4.0,0.8882407207699102
20,0.75,12,9,1,16,20.0,306279.97199623735,false,5.0,0.8619146267337896
20,0.75,12,9,1,16,20.0,306279.97199623735,false,2.0,0.9788112583682812
20,0.75,12,9,1,16,20.0,306279.97199623735,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,306279.97199623735,false,4.0,0.845514587677285
20,0.75,12,9,1,1,20.0,306279.97199623735,false,5.0,0.8061118121989241
20,0.75,12,9,1,1,20.0,306279.97199623735,false,2.0,0.9034716514085543
20,0.75,12,9,1,1,20.0,306279.97199623735,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,306279.97199623735,false,4.0,0.8563713338696292
20,0.75,12,9,1,4,20.0,306279.97199623735,false,5.0,0.8163346497422832
20,0.75,12,9,1,4,20.0,306279.97199623735,false,2.0,0.9238959457239851
20,0.75,12,9,1,4,20.0,306279.97199623735,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,335953.5551607209,false,4.0,0.03214730386964459
20,0.75,12,9,1,16,0.0,335953.5551607209,false,5.0,0.028579837087026574
20,0.75,12,9,1,16,0.0,335953.5551607209,false,2.0,0.22133183791544853
20,0.75,12,9,1,16,0.0,335953.5551607209,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,335953.5551607209,false,4.0,0.018261466197719938
20,0.75,12,9,1,1,0.0,335953.5551607209,false,5.0,0.011656060598311134
20,0.75,12,9,1,1,0.0,335953.5551607209,false,2.0,0.023824203490960514
20,0.75,12,9,1,1,0.0,335953.5551607209,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,335953.5551607209,false,4.0,0.02442270522921165
20,0.75,12,9,1,4,0.0,335953.5551607209,false,5.0,0.028470692878577123
20,0.75,12,9,1,4,0.0,335953.5551607209,false,2.0,0.048770126391915074
20,0.75,12,9,1,4,0.0,335953.5551607209,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,335953.5551607209,false,4.0,0.31954091513131394
20,0.75,12,9,1,16,1.0,335953.5551607209,false,5.0,0.6400072709167391
20,0.75,12,9,1,16,1.0,335953.5551607209,false,2.0,0.944165183452587
20,0.75,12,9,1,16,1.0,335953.5551607209,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,335953.5551607209,false,4.0,0.17906606181170232
20,0.75,12,9,1,1,1.0,335953.5551607209,false,5.0,0.18968115158506024
20,0.75,12,9,1,1,1.0,335953.5551607209,false,2.0,0.20043657723530028
20,0.75,12,9,1,1,1.0,335953.5551607209,false,0.0,1.0
20,0.75,12,9,1,4,1.0,335953.5551607209,false,4.0,0.22178373925692654
20,0.75,12,9,1,4,1.0,335953.5551607209,false,5.0,0.37644676429091223
20,0.75,12,9,1,4,1.0,335953.5551607209,false,2.0,0.7701824791144147
20,0.75,12,9,1,4,1.0,335953.5551607209,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,335953.5551607209,false,4.0,0.8883770664976187
20,0.75,12,9,1,16,20.0,335953.5551607209,false,5.0,0.8623270932601533
20,0.75,12,9,1,16,20.0,335953.5551607209,false,2.0,0.9787625250453971
20,0.75,12,9,1,16,20.0,335953.5551607209,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,335953.5551607209,false,4.0,0.8454651855186592
20,0.75,12,9,1,1,20.0,335953.5551607209,false,5.0,0.8061752498719712
20,0.75,12,9,1,1,20.0,335953.5551607209,false,2.0,0.9035281768603971
20,0.75,12,9,1,1,20.0,335953.5551607209,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,335953.5551607209,false,4.0,0.8562719073004512
20,0.75,12,9,1,4,20.0,335953.5551607209,false,5.0,0.8162620731927777
20,0.75,12,9,1,4,20.0,335953.5551607209,false,2.0,0.9238208732668209
20,0.75,12,9,1,4,20.0,335953.5551607209,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,368502.02933450154,false,4.0,0.029864947679442366
20,0.75,12,9,1,16,0.0,368502.02933450154,false,5.0,0.03485970665352771
20,0.75,12,9,1,16,0.0,368502.02933450154,false,2.0,0.21819179038515396
20,0.75,12,9,1,16,0.0,368502.02933450154,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,368502.02933450154,false,4.0,0.021451493580277776
20,0.75,12,9,1,1,0.0,368502.02933450154,false,5.0,0.013568212533663231
20,0.75,12,9,1,1,0.0,368502.02933450154,false,2.0,0.02752370096128756
20,0.75,12,9,1,1,0.0,368502.02933450154,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,368502.02933450154,false,4.0,0.02178233450941299
20,0.75,12,9,1,4,0.0,368502.02933450154,false,5.0,0.03228597540308627
20,0.75,12,9,1,4,0.0,368502.02933450154,false,2.0,0.04891345976709488
20,0.75,12,9,1,4,0.0,368502.02933450154,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,368502.02933450154,false,4.0,0.3192981980554992
20,0.75,12,9,1,16,1.0,368502.02933450154,false,5.0,0.6401659442019683
20,0.75,12,9,1,16,1.0,368502.02933450154,false,2.0,0.9447667247418824
20,0.75,12,9,1,16,1.0,368502.02933450154,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,368502.02933450154,false,4.0,0.17919282692879537
20,0.75,12,9,1,1,1.0,368502.02933450154,false,5.0,0.18958038303802088
20,0.75,12,9,1,1,1.0,368502.02933450154,false,2.0,0.20069512788883379
20,0.75,12,9,1,1,1.0,368502.02933450154,false,0.0,1.0
20,0.75,12,9,1,4,1.0,368502.02933450154,false,4.0,0.22181442788141548
20,0.75,12,9,1,4,1.0,368502.02933450154,false,5.0,0.3789220008639104
20,0.75,12,9,1,4,1.0,368502.02933450154,false,2.0,0.7701747646395092
20,0.75,12,9,1,4,1.0,368502.02933450154,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,368502.02933450154,false,4.0,0.8884236668852873
20,0.75,12,9,1,16,20.0,368502.02933450154,false,5.0,0.8620445223908028
20,0.75,12,9,1,16,20.0,368502.02933450154,false,2.0,0.978621535908847
20,0.75,12,9,1,16,20.0,368502.02933450154,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,368502.02933450154,false,4.0,0.8453764134596322
20,0.75,12,9,1,1,20.0,368502.02933450154,false,5.0,0.8061664323099157
20,0.75,12,9,1,1,20.0,368502.02933450154,false,2.0,0.9029147020278744
20,0.75,12,9,1,1,20.0,368502.02933450154,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,368502.02933450154,false,4.0,0.8565009700752579
20,0.75,12,9,1,4,20.0,368502.02933450154,false,5.0,0.8160813121723317
20,0.75,12,9,1,4,20.0,368502.02933450154,false,2.0,0.9238859316295557
20,0.75,12,9,1,4,20.0,368502.02933450154,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,404203.92502970103,false,4.0,0.026755047348498925
20,0.75,12,9,1,16,0.0,404203.92502970103,false,5.0,0.015284164764360302
20,0.75,12,9,1,16,0.0,404203.92502970103,false,2.0,0.21073223636105254
20,0.75,12,9,1,16,0.0,404203.92502970103,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,404203.92502970103,false,4.0,0.02016222828111646
20,0.75,12,9,1,1,0.0,404203.92502970103,false,5.0,0.02295260281575494
20,0.75,12,9,1,1,0.0,404203.92502970103,false,2.0,0.028330092797706843
20,0.75,12,9,1,1,0.0,404203.92502970103,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,404203.92502970103,false,4.0,0.018159381227759182
20,0.75,12,9,1,4,0.0,404203.92502970103,false,5.0,0.02281741249086836
20,0.75,12,9,1,4,0.0,404203.92502970103,false,2.0,0.04821992435700597
20,0.75,12,9,1,4,0.0,404203.92502970103,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,404203.92502970103,false,4.0,0.318622300505594
20,0.75,12,9,1,16,1.0,404203.92502970103,false,5.0,0.6391216723070514
20,0.75,12,9,1,16,1.0,404203.92502970103,false,2.0,0.9445266638071812
20,0.75,12,9,1,16,1.0,404203.92502970103,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,404203.92502970103,false,4.0,0.17930539385381827
20,0.75,12,9,1,1,1.0,404203.92502970103,false,5.0,0.1898382547473575
20,0.75,12,9,1,1,1.0,404203.92502970103,false,2.0,0.20052184257534697
20,0.75,12,9,1,1,1.0,404203.92502970103,false,0.0,1.0
20,0.75,12,9,1,4,1.0,404203.92502970103,false,4.0,0.22156519317106171
20,0.75,12,9,1,4,1.0,404203.92502970103,false,5.0,0.378683569048147
20,0.75,12,9,1,4,1.0,404203.92502970103,false,2.0,0.7711512871285046
20,0.75,12,9,1,4,1.0,404203.92502970103,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,404203.92502970103,false,4.0,0.8883667033463192
20,0.75,12,9,1,16,20.0,404203.92502970103,false,5.0,0.8624244362451153
20,0.75,12,9,1,16,20.0,404203.92502970103,false,2.0,0.978685452526485
20,0.75,12,9,1,16,20.0,404203.92502970103,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,404203.92502970103,false,4.0,0.8452730319481377
20,0.75,12,9,1,1,20.0,404203.92502970103,false,5.0,0.8053566755731688
20,0.75,12,9,1,1,20.0,404203.92502970103,false,2.0,0.9025253611191124
20,0.75,12,9,1,1,20.0,404203.92502970103,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,404203.92502970103,false,4.0,0.8567464503927908
20,0.75,12,9,1,4,20.0,404203.92502970103,false,5.0,0.8162755814292879
20,0.75,12,9,1,4,20.0,404203.92502970103,false,2.0,0.9239861255048527
20,0.75,12,9,1,4,20.0,404203.92502970103,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,443364.7578670735,false,4.0,0.03134287617437433
20,0.75,12,9,1,16,0.0,443364.7578670735,false,5.0,0.00918601415874785
20,0.75,12,9,1,16,0.0,443364.7578670735,false,2.0,0.20561065641274714
20,0.75,12,9,1,16,0.0,443364.7578670735,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,443364.7578670735,false,4.0,0.019386519139729257
20,0.75,12,9,1,1,0.0,443364.7578670735,false,5.0,0.016741639304134723
20,0.75,12,9,1,1,0.0,443364.7578670735,false,2.0,0.029033636081263754
20,0.75,12,9,1,1,0.0,443364.7578670735,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,443364.7578670735,false,4.0,0.019313828291727533
20,0.75,12,9,1,4,0.0,443364.7578670735,false,5.0,0.023638716120111695
20,0.75,12,9,1,4,0.0,443364.7578670735,false,2.0,0.04910656379254576
20,0.75,12,9,1,4,0.0,443364.7578670735,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,443364.7578670735,false,4.0,0.3179230279187883
20,0.75,12,9,1,16,1.0,443364.7578670735,false,5.0,0.6393932046339265
20,0.75,12,9,1,16,1.0,443364.7578670735,false,2.0,0.9444468640948585
20,0.75,12,9,1,16,1.0,443364.7578670735,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,443364.7578670735,false,4.0,0.17928913565612195
20,0.75,12,9,1,1,1.0,443364.7578670735,false,5.0,0.18997194564899347
20,0.75,12,9,1,1,1.0,443364.7578670735,false,2.0,0.1998265499500769
20,0.75,12,9,1,1,1.0,443364.7578670735,false,0.0,1.0
20,0.75,12,9,1,4,1.0,443364.7578670735,false,4.0,0.22099260318369668
20,0.75,12,9,1,4,1.0,443364.7578670735,false,5.0,0.37880084002183634
20,0.75,12,9,1,4,1.0,443364.7578670735,false,2.0,0.7709222905637947
20,0.75,12,9,1,4,1.0,443364.7578670735,false,0.0,1.0
20,0.75,12,9,1,16,20.0,443364.7578670735,false,4.0,0.8882616258925431
20,0.75,12,9,1,16,20.0,443364.7578670735,false,5.0,0.8632147084437948
20,0.75,12,9,1,16,20.0,443364.7578670735,false,2.0,0.9785734643419086
20,0.75,12,9,1,16,20.0,443364.7578670735,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,443364.7578670735,false,4.0,0.8450129629234532
20,0.75,12,9,1,1,20.0,443364.7578670735,false,5.0,0.8044094225416782
20,0.75,12,9,1,1,20.0,443364.7578670735,false,2.0,0.9022660188789495
20,0.75,12,9,1,1,20.0,443364.7578670735,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,443364.7578670735,false,4.0,0.8564025548137302
20,0.75,12,9,1,4,20.0,443364.7578670735,false,5.0,0.8152906537217162
20,0.75,12,9,1,4,20.0,443364.7578670735,false,2.0,0.924139623611981
20,0.75,12,9,1,4,20.0,443364.7578670735,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,486319.64299724245,false,4.0,0.0330415279679685
20,0.75,12,9,1,16,0.0,486319.64299724245,false,5.0,0.03190804976584972
20,0.75,12,9,1,16,0.0,486319.64299724245,false,2.0,0.19393727624228513
20,0.75,12,9,1,16,0.0,486319.64299724245,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,486319.64299724245,false,4.0,0.022163087999700536
20,0.75,12,9,1,1,0.0,486319.64299724245,false,5.0,0.013812422374176384
20,0.75,12,9,1,1,0.0,486319.64299724245,false,2.0,0.026892833081562085
20,0.75,12,9,1,1,0.0,486319.64299724245,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,486319.64299724245,false,4.0,0.01526647315410838
20,0.75,12,9,1,4,0.0,486319.64299724245,false,5.0,0.0278847633088681
20,0.75,12,9,1,4,0.0,486319.64299724245,false,2.0,0.04959934206564396
20,0.75,12,9,1,4,0.0,486319.64299724245,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,486319.64299724245,false,4.0,0.3174995320846203
20,0.75,12,9,1,16,1.0,486319.64299724245,false,5.0,0.6409228909411352
20,0.75,12,9,1,16,1.0,486319.64299724245,false,2.0,0.9444889086166679
20,0.75,12,9,1,16,1.0,486319.64299724245,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,486319.64299724245,false,4.0,0.1794582892742079
20,0.75,12,9,1,1,1.0,486319.64299724245,false,5.0,0.190428020595895
20,0.75,12,9,1,1,1.0,486319.64299724245,false,2.0,0.19995931417952229
20,0.75,12,9,1,1,1.0,486319.64299724245,false,0.0,1.0
20,0.75,12,9,1,4,1.0,486319.64299724245,false,4.0,0.22128881099094772
20,0.75,12,9,1,4,1.0,486319.64299724245,false,5.0,0.3782637559790711
20,0.75,12,9,1,4,1.0,486319.64299724245,false,2.0,0.771161660654509
20,0.75,12,9,1,4,1.0,486319.64299724245,false,0.0,1.0
20,0.75,12,9,1,16,20.0,486319.64299724245,false,4.0,0.8882697870342023
20,0.75,12,9,1,16,20.0,486319.64299724245,false,5.0,0.8629972828376745
20,0.75,12,9,1,16,20.0,486319.64299724245,false,2.0,0.9785307610153815
20,0.75,12,9,1,16,20.0,486319.64299724245,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,486319.64299724245,false,4.0,0.8450361418923653
20,0.75,12,9,1,1,20.0,486319.64299724245,false,5.0,0.8051375823599943
20,0.75,12,9,1,1,20.0,486319.64299724245,false,2.0,0.9024191431185168
20,0.75,12,9,1,1,20.0,486319.64299724245,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,486319.64299724245,false,4.0,0.8563020203925921
20,0.75,12,9,1,4,20.0,486319.64299724245,false,5.0,0.8145497648507091
20,0.75,12,9,1,4,20.0,486319.64299724245,false,2.0,0.9238263999019608
20,0.75,12,9,1,4,20.0,486319.64299724245,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,533436.1628171484,false,4.0,0.031369693711469485
20,0.75,12,9,1,16,0.0,533436.1628171484,false,5.0,0.030716371854318022
20,0.75,12,9,1,16,0.0,533436.1628171484,false,2.0,0.20072063339190302
20,0.75,12,9,1,16,0.0,533436.1628171484,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,533436.1628171484,false,4.0,0.022573462965552012
20,0.75,12,9,1,1,0.0,533436.1628171484,false,5.0,0.025453398248360844
20,0.75,12,9,1,1,0.0,533436.1628171484,false,2.0,0.025046654979391642
20,0.75,12,9,1,1,0.0,533436.1628171484,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,533436.1628171484,false,4.0,0.01640105023602542
20,0.75,12,9,1,4,0.0,533436.1628171484,false,5.0,0.0360351166804816
20,0.75,12,9,1,4,0.0,533436.1628171484,false,2.0,0.049134086844187616
20,0.75,12,9,1,4,0.0,533436.1628171484,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,533436.1628171484,false,4.0,0.3176362192679186
20,0.75,12,9,1,16,1.0,533436.1628171484,false,5.0,0.6414060827424853
20,0.75,12,9,1,16,1.0,533436.1628171484,false,2.0,0.9445300955208354
20,0.75,12,9,1,16,1.0,533436.1628171484,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,533436.1628171484,false,4.0,0.17965817077426133
20,0.75,12,9,1,1,1.0,533436.1628171484,false,5.0,0.19020467035247593
20,0.75,12,9,1,1,1.0,533436.1628171484,false,2.0,0.1999504367528677
20,0.75,12,9,1,1,1.0,533436.1628171484,false,0.0,1.0
20,0.75,12,9,1,4,1.0,533436.1628171484,false,4.0,0.22112070880314785
20,0.75,12,9,1,4,1.0,533436.1628171484,false,5.0,0.3778522134785927
20,0.75,12,9,1,4,1.0,533436.1628171484,false,2.0,0.7716353857768781
20,0.75,12,9,1,4,1.0,533436.1628171484,false,0.0,1.0
20,0.75,12,9,1,16,20.0,533436.1628171484,false,4.0,0.8884527219858857
20,0.75,12,9,1,16,20.0,533436.1628171484,false,5.0,0.8634625523925462
20,0.75,12,9,1,16,20.0,533436.1628171484,false,2.0,0.9784499513058378
20,0.75,12,9,1,16,20.0,533436.1628171484,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,533436.1628171484,false,4.0,0.8452198101820502
20,0.75,12,9,1,1,20.0,533436.1628171484,false,5.0,0.8056943085768845
20,0.75,12,9,1,1,20.0,533436.1628171484,false,2.0,0.9022299614020617
20,0.75,12,9,1,1,20.0,533436.1628171484,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,533436.1628171484,false,4.0,0.8564189665408393
20,0.75,12,9,1,4,20.0,533436.1628171484,false,5.0,0.8144852355329678
20,0.75,12,9,1,4,20.0,533436.1628171484,false,2.0,0.9237963278023655
20,0.75,12,9,1,4,20.0,533436.1628171484,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,585117.5125218953,false,4.0,0.03398036139273542
20,0.75,12,9,1,16,0.0,585117.5125218953,false,5.0,0.04136256956865795
20,0.75,12,9,1,16,0.0,585117.5125218953,false,2.0,0.20596217465803876
20,0.75,12,9,1,16,0.0,585117.5125218953,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,585117.5125218953,false,4.0,0.02486734361642205
20,0.75,12,9,1,1,0.0,585117.5125218953,false,5.0,0.029679299825447987
20,0.75,12,9,1,1,0.0,585117.5125218953,false,2.0,0.02587970958922975
20,0.75,12,9,1,1,0.0,585117.5125218953,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,585117.5125218953,false,4.0,0.012512615041852195
20,0.75,12,9,1,4,0.0,585117.5125218953,false,5.0,0.03578235302803978
20,0.75,12,9,1,4,0.0,585117.5125218953,false,2.0,0.05010686348345112
20,0.75,12,9,1,4,0.0,585117.5125218953,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,585117.5125218953,false,4.0,0.31813986614278256
20,0.75,12,9,1,16,1.0,585117.5125218953,false,5.0,0.6418342061231733
20,0.75,12,9,1,16,1.0,585117.5125218953,false,2.0,0.9445101884990679
20,0.75,12,9,1,16,1.0,585117.5125218953,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,585117.5125218953,false,4.0,0.1793707589963057
20,0.75,12,9,1,1,1.0,585117.5125218953,false,5.0,0.18933926332356327
20,0.75,12,9,1,1,1.0,585117.5125218953,false,2.0,0.19973085747832006
20,0.75,12,9,1,1,1.0,585117.5125218953,false,0.0,1.0
20,0.75,12,9,1,4,1.0,585117.5125218953,false,4.0,0.2207325025659859
20,0.75,12,9,1,4,1.0,585117.5125218953,false,5.0,0.3795884958260512
20,0.75,12,9,1,4,1.0,585117.5125218953,false,2.0,0.7719569014604734
20,0.75,12,9,1,4,1.0,585117.5125218953,false,0.0,1.0
20,0.75,12,9,1,16,20.0,585117.5125218953,false,4.0,0.8882781030773229
20,0.75,12,9,1,16,20.0,585117.5125218953,false,5.0,0.8630219519609722
20,0.75,12,9,1,16,20.0,585117.5125218953,false,2.0,0.978542238309553
20,0.75,12,9,1,16,20.0,585117.5125218953,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,585117.5125218953,false,4.0,0.8455551428079268
20,0.75,12,9,1,1,20.0,585117.5125218953,false,5.0,0.8063961414720768
20,0.75,12,9,1,1,20.0,585117.5125218953,false,2.0,0.9024845615926079
20,0.75,12,9,1,1,20.0,585117.5125218953,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,585117.5125218953,false,4.0,0.8564892051263454
20,0.75,12,9,1,4,20.0,585117.5125218953,false,5.0,0.8147573135484052
20,0.75,12,9,1,4,20.0,585117.5125218953,false,2.0,0.9239238891130914
20,0.75,12,9,1,4,20.0,585117.5125218953,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,641805.950409788,false,4.0,0.0338965999400914
20,0.75,12,9,1,16,0.0,641805.950409788,false,5.0,0.03549782236290035
20,0.75,12,9,1,16,0.0,641805.950409788,false,2.0,0.20581746300391418
20,0.75,12,9,1,16,0.0,641805.950409788,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,641805.950409788,false,4.0,0.025466597160097908
20,0.75,12,9,1,1,0.0,641805.950409788,false,5.0,0.02544835632361608
20,0.75,12,9,1,1,0.0,641805.950409788,false,2.0,0.024247363450995305
20,0.75,12,9,1,1,0.0,641805.950409788,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,641805.950409788,false,4.0,0.011955898274951507
20,0.75,12,9,1,4,0.0,641805.950409788,false,5.0,0.032404121391669746
20,0.75,12,9,1,4,0.0,641805.950409788,false,2.0,0.047294342158316474
20,0.75,12,9,1,4,0.0,641805.950409788,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,641805.950409788,false,4.0,0.3183380251030717
20,0.75,12,9,1,16,1.0,641805.950409788,false,5.0,0.6397911697528571
20,0.75,12,9,1,16,1.0,641805.950409788,false,2.0,0.9445128123160871
20,0.75,12,9,1,16,1.0,641805.950409788,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,641805.950409788,false,4.0,0.1790486943321289
20,0.75,12,9,1,1,1.0,641805.950409788,false,5.0,0.18959449384118104
20,0.75,12,9,1,1,1.0,641805.950409788,false,2.0,0.19949180432689664
20,0.75,12,9,1,1,1.0,641805.950409788,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,641805.950409788,false,4.0,0.2204817374087937
20,0.75,12,9,1,4,1.0,641805.950409788,false,5.0,0.37891225036822984
20,0.75,12,9,1,4,1.0,641805.950409788,false,2.0,0.7718540314868572
20,0.75,12,9,1,4,1.0,641805.950409788,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,641805.950409788,false,4.0,0.8882110379659091
20,0.75,12,9,1,16,20.0,641805.950409788,false,5.0,0.863347511023662
20,0.75,12,9,1,16,20.0,641805.950409788,false,2.0,0.978501114140017
20,0.75,12,9,1,16,20.0,641805.950409788,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,641805.950409788,false,4.0,0.8459120966459472
20,0.75,12,9,1,1,20.0,641805.950409788,false,5.0,0.8074229131723913
20,0.75,12,9,1,1,20.0,641805.950409788,false,2.0,0.9027720545781961
20,0.75,12,9,1,1,20.0,641805.950409788,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,641805.950409788,false,4.0,0.8563080890820077
20,0.75,12,9,1,4,20.0,641805.950409788,false,5.0,0.8152741137807951
20,0.75,12,9,1,4,20.0,641805.950409788,false,2.0,0.923952193387014
20,0.75,12,9,1,4,20.0,641805.950409788,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,703986.5824661984,false,4.0,0.03258888468607897
20,0.75,12,9,1,16,0.0,703986.5824661984,false,5.0,0.04429684866632376
20,0.75,12,9,1,16,0.0,703986.5824661984,false,2.0,0.22141541177562601
20,0.75,12,9,1,16,0.0,703986.5824661984,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,703986.5824661984,false,4.0,0.02791774531314206
20,0.75,12,9,1,1,0.0,703986.5824661984,false,5.0,0.017171977045486893
20,0.75,12,9,1,1,0.0,703986.5824661984,false,2.0,0.02704984909679041
20,0.75,12,9,1,1,0.0,703986.5824661984,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,703986.5824661984,false,4.0,0.015137027295329763
20,0.75,12,9,1,4,0.0,703986.5824661984,false,5.0,0.02952809373553562
20,0.75,12,9,1,4,0.0,703986.5824661984,false,2.0,0.051495016385453
20,0.75,12,9,1,4,0.0,703986.5824661984,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,703986.5824661984,false,4.0,0.31885228639777
20,0.75,12,9,1,16,1.0,703986.5824661984,false,5.0,0.6398351234386995
20,0.75,12,9,1,16,1.0,703986.5824661984,false,2.0,0.9443915619481807
20,0.75,12,9,1,16,1.0,703986.5824661984,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,703986.5824661984,false,4.0,0.17915219786599385
20,0.75,12,9,1,1,1.0,703986.5824661984,false,5.0,0.18957607088819686
20,0.75,12,9,1,1,1.0,703986.5824661984,false,2.0,0.19920709587905744
20,0.75,12,9,1,1,1.0,703986.5824661984,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,703986.5824661984,false,4.0,0.22054001961792505
20,0.75,12,9,1,4,1.0,703986.5824661984,false,5.0,0.3797699451603087
20,0.75,12,9,1,4,1.0,703986.5824661984,false,2.0,0.7722475141463967
20,0.75,12,9,1,4,1.0,703986.5824661984,false,0.0,1.0
20,0.75,12,9,1,16,20.0,703986.5824661984,false,4.0,0.8882194448032749
20,0.75,12,9,1,16,20.0,703986.5824661984,false,5.0,0.8637904519039419
20,0.75,12,9,1,16,20.0,703986.5824661984,false,2.0,0.978302659541822
20,0.75,12,9,1,16,20.0,703986.5824661984,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,703986.5824661984,false,4.0,0.8458801595510936
20,0.75,12,9,1,1,20.0,703986.5824661984,false,5.0,0.806778446773217
20,0.75,12,9,1,1,20.0,703986.5824661984,false,2.0,0.9027195372378432
20,0.75,12,9,1,1,20.0,703986.5824661984,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,703986.5824661984,false,4.0,0.8566659685171505
20,0.75,12,9,1,4,20.0,703986.5824661984,false,5.0,0.8153410885008194
20,0.75,12,9,1,4,20.0,703986.5824661984,false,2.0,0.9240928131515623
20,0.75,12,9,1,4,20.0,703986.5824661984,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,772191.5136124893,false,4.0,0.033845300272586226
20,0.75,12,9,1,16,0.0,772191.5136124893,false,5.0,0.05060533228939136
20,0.75,12,9,1,16,0.0,772191.5136124893,false,2.0,0.22503788313479978
20,0.75,12,9,1,16,0.0,772191.5136124893,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,772191.5136124893,false,4.0,0.02291425291650582
20,0.75,12,9,1,1,0.0,772191.5136124893,false,5.0,0.01051154762908165
20,0.75,12,9,1,1,0.0,772191.5136124893,false,2.0,0.029869914718766127
20,0.75,12,9,1,1,0.0,772191.5136124893,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,772191.5136124893,false,4.0,0.015464420763855237
20,0.75,12,9,1,4,0.0,772191.5136124893,false,5.0,0.047956491989317514
20,0.75,12,9,1,4,0.0,772191.5136124893,false,2.0,0.04817951338272005
20,0.75,12,9,1,4,0.0,772191.5136124893,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,772191.5136124893,false,4.0,0.3190840865201946
20,0.75,12,9,1,16,1.0,772191.5136124893,false,5.0,0.6401878770331568
20,0.75,12,9,1,16,1.0,772191.5136124893,false,2.0,0.9446454932914283
20,0.75,12,9,1,16,1.0,772191.5136124893,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,772191.5136124893,false,4.0,0.1797064134861092
20,0.75,12,9,1,1,1.0,772191.5136124893,false,5.0,0.18960851660973294
20,0.75,12,9,1,1,1.0,772191.5136124893,false,2.0,0.19980508108925576
20,0.75,12,9,1,1,1.0,772191.5136124893,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,772191.5136124893,false,4.0,0.22039561010781536
20,0.75,12,9,1,4,1.0,772191.5136124893,false,5.0,0.38024378662209524
20,0.75,12,9,1,4,1.0,772191.5136124893,false,2.0,0.7720874049471343
20,0.75,12,9,1,4,1.0,772191.5136124893,false,0.0,1.0
20,0.75,12,9,1,16,20.0,772191.5136124893,false,4.0,0.8881998533679457
20,0.75,12,9,1,16,20.0,772191.5136124893,false,5.0,0.8638248092337523
20,0.75,12,9,1,16,20.0,772191.5136124893,false,2.0,0.9783405250932886
20,0.75,12,9,1,16,20.0,772191.5136124893,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,772191.5136124893,false,4.0,0.8456746212727175
20,0.75,12,9,1,1,20.0,772191.5136124893,false,5.0,0.8066127276623799
20,0.75,12,9,1,1,20.0,772191.5136124893,false,2.0,0.9024850047582716
20,0.75,12,9,1,1,20.0,772191.5136124893,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,772191.5136124893,false,4.0,0.8568310301146228
20,0.75,12,9,1,4,20.0,772191.5136124893,false,5.0,0.8158708293614766
20,0.75,12,9,1,4,20.0,772191.5136124893,false,2.0,0.9239060626452872
20,0.75,12,9,1,4,20.0,772191.5136124893,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,847004.4011439361,false,4.0,0.03111510081647387
20,0.75,12,9,1,16,0.0,847004.4011439361,false,5.0,0.0529371734568514
20,0.75,12,9,1,16,0.0,847004.4011439361,false,2.0,0.21580108064644718
20,0.75,12,9,1,16,0.0,847004.4011439361,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,847004.4011439361,false,4.0,0.023280393831991906
20,0.75,12,9,1,1,0.0,847004.4011439361,false,5.0,0.015093348674093949
20,0.75,12,9,1,1,0.0,847004.4011439361,false,2.0,0.02838934332275272
20,0.75,12,9,1,1,0.0,847004.4011439361,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,847004.4011439361,false,4.0,0.017238604959703
20,0.75,12,9,1,4,0.0,847004.4011439361,false,5.0,0.03738142143464081
20,0.75,12,9,1,4,0.0,847004.4011439361,false,2.0,0.05105976735326262
20,0.75,12,9,1,4,0.0,847004.4011439361,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,847004.4011439361,false,4.0,0.31900703592824015
20,0.75,12,9,1,16,1.0,847004.4011439361,false,5.0,0.6400432841681621
20,0.75,12,9,1,16,1.0,847004.4011439361,false,2.0,0.9450111654537591
20,0.75,12,9,1,16,1.0,847004.4011439361,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,847004.4011439361,false,4.0,0.17940040469858212
20,0.75,12,9,1,1,1.0,847004.4011439361,false,5.0,0.18897759486501217
20,0.75,12,9,1,1,1.0,847004.4011439361,false,2.0,0.19975131782570993
20,0.75,12,9,1,1,1.0,847004.4011439361,false,0.0,1.0
20,0.75,12,9,1,4,1.0,847004.4011439361,false,4.0,0.22089508010077152
20,0.75,12,9,1,4,1.0,847004.4011439361,false,5.0,0.3786903948663189
20,0.75,12,9,1,4,1.0,847004.4011439361,false,2.0,0.772028310872666
20,0.75,12,9,1,4,1.0,847004.4011439361,false,0.0,1.0
20,0.75,12,9,1,16,20.0,847004.4011439361,false,4.0,0.8883817462987874
20,0.75,12,9,1,16,20.0,847004.4011439361,false,5.0,0.8633168446618098
20,0.75,12,9,1,16,20.0,847004.4011439361,false,2.0,0.9784419446489843
20,0.75,12,9,1,16,20.0,847004.4011439361,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,847004.4011439361,false,4.0,0.845557776402184
20,0.75,12,9,1,1,20.0,847004.4011439361,false,5.0,0.8064077140999858
20,0.75,12,9,1,1,20.0,847004.4011439361,false,2.0,0.9026525629850427
20,0.75,12,9,1,1,20.0,847004.4011439361,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,847004.4011439361,false,4.0,0.8568719698079563
20,0.75,12,9,1,4,20.0,847004.4011439361,false,5.0,0.8157764425600268
20,0.75,12,9,1,4,20.0,847004.4011439361,false,2.0,0.9239348748866081
20,0.75,12,9,1,4,20.0,847004.4011439361,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,929065.4493222248,false,4.0,0.03253462933529699
20,0.75,12,9,1,16,0.0,929065.4493222248,false,5.0,0.06058594311192659
20,0.75,12,9,1,16,0.0,929065.4493222248,false,2.0,0.2354196970644374
20,0.75,12,9,1,16,0.0,929065.4493222248,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,929065.4493222248,false,4.0,0.022538074059838056
20,0.75,12,9,1,1,0.0,929065.4493222248,false,5.0,0.0182351826128951
20,0.75,12,9,1,1,0.0,929065.4493222248,false,2.0,0.02489815908160104
20,0.75,12,9,1,1,0.0,929065.4493222248,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,929065.4493222248,false,4.0,0.018786523318947125
20,0.75,12,9,1,4,0.0,929065.4493222248,false,5.0,0.03665925930542733
20,0.75,12,9,1,4,0.0,929065.4493222248,false,2.0,0.05450957628084269
20,0.75,12,9,1,4,0.0,929065.4493222248,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,929065.4493222248,false,4.0,0.3191931658339328
20,0.75,12,9,1,16,1.0,929065.4493222248,false,5.0,0.6402798966430849
20,0.75,12,9,1,16,1.0,929065.4493222248,false,2.0,0.9447180952344681
20,0.75,12,9,1,16,1.0,929065.4493222248,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,929065.4493222248,false,4.0,0.17913109362358293
20,0.75,12,9,1,1,1.0,929065.4493222248,false,5.0,0.188658342995689
20,0.75,12,9,1,1,1.0,929065.4493222248,false,2.0,0.1996208667697148
20,0.75,12,9,1,1,1.0,929065.4493222248,false,0.0,1.0
20,0.75,12,9,1,4,1.0,929065.4493222248,false,4.0,0.22129825329122196
20,0.75,12,9,1,4,1.0,929065.4493222248,false,5.0,0.37927034290213074
20,0.75,12,9,1,4,1.0,929065.4493222248,false,2.0,0.7719586057065349
20,0.75,12,9,1,4,1.0,929065.4493222248,false,0.0,1.0
20,0.75,12,9,1,16,20.0,929065.4493222248,false,4.0,0.8878305688464462
20,0.75,12,9,1,16,20.0,929065.4493222248,false,5.0,0.8632722638003187
20,0.75,12,9,1,16,20.0,929065.4493222248,false,2.0,0.9783991542166014
20,0.75,12,9,1,16,20.0,929065.4493222248,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,929065.4493222248,false,4.0,0.8454133792420693
20,0.75,12,9,1,1,20.0,929065.4493222248,false,5.0,0.8067307659442889
20,0.75,12,9,1,1,20.0,929065.4493222248,false,2.0,0.9024682757609148
20,0.75,12,9,1,1,20.0,929065.4493222248,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,929065.4493222248,false,4.0,0.8570886394998801
20,0.75,12,9,1,4,20.0,929065.4493222248,false,5.0,0.8153984198830522
20,0.75,12,9,1,4,20.0,929065.4493222248,false,2.0,0.9243408455475816
20,0.75,12,9,1,4,20.0,929065.4493222248,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.019076887863334e6,false,4.0,0.035947366548034904
20,0.75,12,9,1,16,0.0,1.019076887863334e6,false,5.0,0.0531821020103622
20,0.75,12,9,1,16,0.0,1.019076887863334e6,false,2.0,0.22447485436143333
20,0.75,12,9,1,16,0.0,1.019076887863334e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.019076887863334e6,false,4.0,0.02152764968200423
20,0.75,12,9,1,1,0.0,1.019076887863334e6,false,5.0,0.0160089143876574
20,0.75,12,9,1,1,0.0,1.019076887863334e6,false,2.0,0.030508792454050866
20,0.75,12,9,1,1,0.0,1.019076887863334e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.019076887863334e6,false,4.0,0.01671990730461386
20,0.75,12,9,1,4,0.0,1.019076887863334e6,false,5.0,0.03430264133545375
20,0.75,12,9,1,4,0.0,1.019076887863334e6,false,2.0,0.05515818682577405
20,0.75,12,9,1,4,0.0,1.019076887863334e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.019076887863334e6,false,4.0,0.3188927575788342
20,0.75,12,9,1,16,1.0,1.019076887863334e6,false,5.0,0.6399743376711201
20,0.75,12,9,1,16,1.0,1.019076887863334e6,false,2.0,0.9448580941569026
20,0.75,12,9,1,16,1.0,1.019076887863334e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.019076887863334e6,false,4.0,0.17922068490955592
20,0.75,12,9,1,1,1.0,1.019076887863334e6,false,5.0,0.18899106809985333
20,0.75,12,9,1,1,1.0,1.019076887863334e6,false,2.0,0.19936013987375348
20,0.75,12,9,1,1,1.0,1.019076887863334e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.019076887863334e6,false,4.0,0.22125661101506747
20,0.75,12,9,1,4,1.0,1.019076887863334e6,false,5.0,0.3789230118892416
20,0.75,12,9,1,4,1.0,1.019076887863334e6,false,2.0,0.77147285543445
20,0.75,12,9,1,4,1.0,1.019076887863334e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1.019076887863334e6,false,4.0,0.8878162704187447
20,0.75,12,9,1,16,20.0,1.019076887863334e6,false,5.0,0.8628573185717313
20,0.75,12,9,1,16,20.0,1.019076887863334e6,false,2.0,0.9784052305288562
20,0.75,12,9,1,16,20.0,1.019076887863334e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.019076887863334e6,false,4.0,0.845078039960892
20,0.75,12,9,1,1,20.0,1.019076887863334e6,false,5.0,0.8069733925910598
20,0.75,12,9,1,1,20.0,1.019076887863334e6,false,2.0,0.9021773723355376
20,0.75,12,9,1,1,20.0,1.019076887863334e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.019076887863334e6,false,4.0,0.8570370563849932
20,0.75,12,9,1,4,20.0,1.019076887863334e6,false,5.0,0.8166698920251036
20,0.75,12,9,1,4,20.0,1.019076887863334e6,false,2.0,0.9244166102104633
20,0.75,12,9,1,4,20.0,1.019076887863334e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.1178089812023893e6,false,4.0,0.03981054353453654
20,0.75,12,9,1,16,0.0,1.1178089812023893e6,false,5.0,0.06016703287125777
20,0.75,12,9,1,16,0.0,1.1178089812023893e6,false,2.0,0.23375661964675984
20,0.75,12,9,1,16,0.0,1.1178089812023893e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,0.0,1.1178089812023893e6,false,4.0,0.02156754766757641
20,0.75,12,9,1,1,0.0,1.1178089812023893e6,false,5.0,0.022213490330017606
20,0.75,12,9,1,1,0.0,1.1178089812023893e6,false,2.0,0.03393574077777743
20,0.75,12,9,1,1,0.0,1.1178089812023893e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.1178089812023893e6,false,4.0,0.016520495065446793
20,0.75,12,9,1,4,0.0,1.1178089812023893e6,false,5.0,0.021145821624983224
20,0.75,12,9,1,4,0.0,1.1178089812023893e6,false,2.0,0.05094967593603482
20,0.75,12,9,1,4,0.0,1.1178089812023893e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.1178089812023893e6,false,4.0,0.319204885520801
20,0.75,12,9,1,16,1.0,1.1178089812023893e6,false,5.0,0.6410965872533549
20,0.75,12,9,1,16,1.0,1.1178089812023893e6,false,2.0,0.9443431891876484
20,0.75,12,9,1,16,1.0,1.1178089812023893e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.1178089812023893e6,false,4.0,0.17920284342852727
20,0.75,12,9,1,1,1.0,1.1178089812023893e6,false,5.0,0.18882362963199092
20,0.75,12,9,1,1,1.0,1.1178089812023893e6,false,2.0,0.19965958739131048
20,0.75,12,9,1,1,1.0,1.1178089812023893e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.1178089812023893e6,false,4.0,0.22116677738595747
20,0.75,12,9,1,4,1.0,1.1178089812023893e6,false,5.0,0.3785027925918803
20,0.75,12,9,1,4,1.0,1.1178089812023893e6,false,2.0,0.7718807212815652
20,0.75,12,9,1,4,1.0,1.1178089812023893e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1.1178089812023893e6,false,4.0,0.8876698859407509
20,0.75,12,9,1,16,20.0,1.1178089812023893e6,false,5.0,0.8629099222540705
20,0.75,12,9,1,16,20.0,1.1178089812023893e6,false,2.0,0.9780821878238701
20,0.75,12,9,1,16,20.0,1.1178089812023893e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.1178089812023893e6,false,4.0,0.8448227533143442
20,0.75,12,9,1,1,20.0,1.1178089812023893e6,false,5.0,0.8060332930433496
20,0.75,12,9,1,1,20.0,1.1178089812023893e6,false,2.0,0.9020340780566225
20,0.75,12,9,1,1,20.0,1.1178089812023893e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.1178089812023893e6,false,4.0,0.8565863164435468
20,0.75,12,9,1,4,20.0,1.1178089812023893e6,false,5.0,0.8164537445198973
20,0.75,12,9,1,4,20.0,1.1178089812023893e6,false,2.0,0.9240250860458585
20,0.75,12,9,1,4,20.0,1.1178089812023893e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.2261066199592715e6,false,4.0,0.03501059260514501
20,0.75,12,9,1,16,0.0,1.2261066199592715e6,false,5.0,0.05374650703141703
20,0.75,12,9,1,16,0.0,1.2261066199592715e6,false,2.0,0.2243835723005663
20,0.75,12,9,1,16,0.0,1.2261066199592715e6,false,0.0,1.0
20,0.75,12,9,1,1,0.0,1.2261066199592715e6,false,4.0,0.019796871415879623
20,0.75,12,9,1,1,0.0,1.2261066199592715e6,false,5.0,0.022579785187296832
20,0.75,12,9,1,1,0.0,1.2261066199592715e6,false,2.0,0.031944471589527845
20,0.75,12,9,1,1,0.0,1.2261066199592715e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.2261066199592715e6,false,4.0,0.016259674999252783
20,0.75,12,9,1,4,0.0,1.2261066199592715e6,false,5.0,0.021856970906430996
20,0.75,12,9,1,4,0.0,1.2261066199592715e6,false,2.0,0.052069733671744396
20,0.75,12,9,1,4,0.0,1.2261066199592715e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.2261066199592715e6,false,4.0,0.31960446336401865
20,0.75,12,9,1,16,1.0,1.2261066199592715e6,false,5.0,0.6405607377629934
20,0.75,12,9,1,16,1.0,1.2261066199592715e6,false,2.0,0.9443505327581666
20,0.75,12,9,1,16,1.0,1.2261066199592715e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.2261066199592715e6,false,4.0,0.1791702879185915
20,0.75,12,9,1,1,1.0,1.2261066199592715e6,false,5.0,0.18863146817206258
20,0.75,12,9,1,1,1.0,1.2261066199592715e6,false,2.0,0.199028385302966
20,0.75,12,9,1,1,1.0,1.2261066199592715e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.2261066199592715e6,false,4.0,0.22116610060946573
20,0.75,12,9,1,4,1.0,1.2261066199592715e6,false,5.0,0.37894434327937976
20,0.75,12,9,1,4,1.0,1.2261066199592715e6,false,2.0,0.7722811947879112
20,0.75,12,9,1,4,1.0,1.2261066199592715e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1.2261066199592715e6,false,4.0,0.887761090531876
20,0.75,12,9,1,16,20.0,1.2261066199592715e6,false,5.0,0.8621757397228279
20,0.75,12,9,1,16,20.0,1.2261066199592715e6,false,2.0,0.9782025527160111
20,0.75,12,9,1,16,20.0,1.2261066199592715e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.2261066199592715e6,false,4.0,0.8448961475579924
20,0.75,12,9,1,1,20.0,1.2261066199592715e6,false,5.0,0.8056809334838912
20,0.75,12,9,1,1,20.0,1.2261066199592715e6,false,2.0,0.902092921782814
20,0.75,12,9,1,1,20.0,1.2261066199592715e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.2261066199592715e6,false,4.0,0.8564892379645471
20,0.75,12,9,1,4,20.0,1.2261066199592715e6,false,5.0,0.8163112470537656
20,0.75,12,9,1,4,20.0,1.2261066199592715e6,false,2.0,0.9241584561197427
20,0.75,12,9,1,4,20.0,1.2261066199592715e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.3448965510107612e6,false,4.0,0.028614648953348792
20,0.75,12,9,1,16,0.0,1.3448965510107612e6,false,5.0,0.04901345103780887
20,0.75,12,9,1,16,0.0,1.3448965510107612e6,false,2.0,0.22597064446466963
20,0.75,12,9,1,16,0.0,1.3448965510107612e6,false,0.0,1.0
20,0.75,12,9,1,1,0.0,1.3448965510107612e6,false,4.0,0.02161689834334105
20,0.75,12,9,1,1,0.0,1.3448965510107612e6,false,5.0,0.02352901593620816
20,0.75,12,9,1,1,0.0,1.3448965510107612e6,false,2.0,0.03306545865660652
20,0.75,12,9,1,1,0.0,1.3448965510107612e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.3448965510107612e6,false,4.0,0.017059351722015014
20,0.75,12,9,1,4,0.0,1.3448965510107612e6,false,5.0,0.025929119710453263
20,0.75,12,9,1,4,0.0,1.3448965510107612e6,false,2.0,0.04798029145783251
20,0.75,12,9,1,4,0.0,1.3448965510107612e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.3448965510107612e6,false,4.0,0.3193978137867171
20,0.75,12,9,1,16,1.0,1.3448965510107612e6,false,5.0,0.6409627144381448
20,0.75,12,9,1,16,1.0,1.3448965510107612e6,false,2.0,0.9445000654515405
20,0.75,12,9,1,16,1.0,1.3448965510107612e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.3448965510107612e6,false,4.0,0.17915947563560797
20,0.75,12,9,1,1,1.0,1.3448965510107612e6,false,5.0,0.18857895095321792
20,0.75,12,9,1,1,1.0,1.3448965510107612e6,false,2.0,0.1991957196882875
20,0.75,12,9,1,1,1.0,1.3448965510107612e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.3448965510107612e6,false,4.0,0.22109384623103126
20,0.75,12,9,1,4,1.0,1.3448965510107612e6,false,5.0,0.3800894894278288
20,0.75,12,9,1,4,1.0,1.3448965510107612e6,false,2.0,0.7719560341491648
20,0.75,12,9,1,4,1.0,1.3448965510107612e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1.3448965510107612e6,false,4.0,0.887926755392867
20,0.75,12,9,1,16,20.0,1.3448965510107612e6,false,5.0,0.8612310845430613
20,0.75,12,9,1,16,20.0,1.3448965510107612e6,false,2.0,0.9782917527374818
20,0.75,12,9,1,16,20.0,1.3448965510107612e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.3448965510107612e6,false,4.0,0.8447102726413965
20,0.75,12,9,1,1,20.0,1.3448965510107612e6,false,5.0,0.8054599743297532
20,0.75,12,9,1,1,20.0,1.3448965510107612e6,false,2.0,0.9023925668022442
20,0.75,12,9,1,1,20.0,1.3448965510107612e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.3448965510107612e6,false,4.0,0.8565166835501653
20,0.75,12,9,1,4,20.0,1.3448965510107612e6,false,5.0,0.816086700276955
20,0.75,12,9,1,4,20.0,1.3448965510107612e6,false,2.0,0.9237287833042304
20,0.75,12,9,1,4,20.0,1.3448965510107612e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.4751953080399516e6,false,4.0,0.029420907735434185
20,0.75,12,9,1,16,0.0,1.4751953080399516e6,false,5.0,0.04408122752280466
20,0.75,12,9,1,16,0.0,1.4751953080399516e6,false,2.0,0.2249141134501325
20,0.75,12,9,1,16,0.0,1.4751953080399516e6,false,0.0,1.0
20,0.75,12,9,1,1,0.0,1.4751953080399516e6,false,4.0,0.023723401125298575
20,0.75,12,9,1,1,0.0,1.4751953080399516e6,false,5.0,0.02940057160081431
20,0.75,12,9,1,1,0.0,1.4751953080399516e6,false,2.0,0.03239259063830854
20,0.75,12,9,1,1,0.0,1.4751953080399516e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.4751953080399516e6,false,4.0,0.014488760495505845
20,0.75,12,9,1,4,0.0,1.4751953080399516e6,false,5.0,0.03737704879989304
20,0.75,12,9,1,4,0.0,1.4751953080399516e6,false,2.0,0.04944353438603551
20,0.75,12,9,1,4,0.0,1.4751953080399516e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.4751953080399516e6,false,4.0,0.3195516141086525
20,0.75,12,9,1,16,1.0,1.4751953080399516e6,false,5.0,0.6409338419730299
20,0.75,12,9,1,16,1.0,1.4751953080399516e6,false,2.0,0.9440702160368931
20,0.75,12,9,1,16,1.0,1.4751953080399516e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.4751953080399516e6,false,4.0,0.17954471915940312
20,0.75,12,9,1,1,1.0,1.4751953080399516e6,false,5.0,0.18898913964394382
20,0.75,12,9,1,1,1.0,1.4751953080399516e6,false,2.0,0.1997422782608295
20,0.75,12,9,1,1,1.0,1.4751953080399516e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.4751953080399516e6,false,4.0,0.22124685957777
20,0.75,12,9,1,4,1.0,1.4751953080399516e6,false,5.0,0.379641058107869
20,0.75,12,9,1,4,1.0,1.4751953080399516e6,false,2.0,0.771914225759201
20,0.75,12,9,1,4,1.0,1.4751953080399516e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1.4751953080399516e6,false,4.0,0.8878238423316973
20,0.75,12,9,1,16,20.0,1.4751953080399516e6,false,5.0,0.8607956629514562
20,0.75,12,9,1,16,20.0,1.4751953080399516e6,false,2.0,0.9784115515504151
20,0.75,12,9,1,16,20.0,1.4751953080399516e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.4751953080399516e6,false,4.0,0.8443776881359253
20,0.75,12,9,1,1,20.0,1.4751953080399516e6,false,5.0,0.805028405036079
20,0.75,12,9,1,1,20.0,1.4751953080399516e6,false,2.0,0.9025558833907045
20,0.75,12,9,1,1,20.0,1.4751953080399516e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.4751953080399516e6,false,4.0,0.8564604472566628
20,0.75,12,9,1,4,20.0,1.4751953080399516e6,false,5.0,0.816140236890893
20,0.75,12,9,1,4,20.0,1.4751953080399516e6,false,2.0,0.9235105785570272
20,0.75,12,9,1,4,20.0,1.4751953080399516e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.6181179104278027e6,false,4.0,0.026817062122218814
20,0.75,12,9,1,16,0.0,1.6181179104278027e6,false,5.0,0.04462592159489464
20,0.75,12,9,1,16,0.0,1.6181179104278027e6,false,2.0,0.23547984001939232
20,0.75,12,9,1,16,0.0,1.6181179104278027e6,false,0.0,1.0
20,0.75,12,9,1,1,0.0,1.6181179104278027e6,false,4.0,0.022437024991355067
20,0.75,12,9,1,1,0.0,1.6181179104278027e6,false,5.0,0.025209939324848347
20,0.75,12,9,1,1,0.0,1.6181179104278027e6,false,2.0,0.03369728099790385
20,0.75,12,9,1,1,0.0,1.6181179104278027e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.6181179104278027e6,false,4.0,0.021201799728517535
20,0.75,12,9,1,4,0.0,1.6181179104278027e6,false,5.0,0.030702148986515954
20,0.75,12,9,1,4,0.0,1.6181179104278027e6,false,2.0,0.03951862319114065
20,0.75,12,9,1,4,0.0,1.6181179104278027e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.6181179104278027e6,false,4.0,0.31941014181268146
20,0.75,12,9,1,16,1.0,1.6181179104278027e6,false,5.0,0.640808773969624
20,0.75,12,9,1,16,1.0,1.6181179104278027e6,false,2.0,0.9438841344778003
20,0.75,12,9,1,16,1.0,1.6181179104278027e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.6181179104278027e6,false,4.0,0.179382516243112
20,0.75,12,9,1,1,1.0,1.6181179104278027e6,false,5.0,0.1899068683509504
20,0.75,12,9,1,1,1.0,1.6181179104278027e6,false,2.0,0.19946253245821888
20,0.75,12,9,1,1,1.0,1.6181179104278027e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.6181179104278027e6,false,4.0,0.22136054815223372
20,0.75,12,9,1,4,1.0,1.6181179104278027e6,false,5.0,0.3795231247690232
20,0.75,12,9,1,4,1.0,1.6181179104278027e6,false,2.0,0.7718959344180567
20,0.75,12,9,1,4,1.0,1.6181179104278027e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1.6181179104278027e6,false,4.0,0.8879706572828096
20,0.75,12,9,1,16,20.0,1.6181179104278027e6,false,5.0,0.860516761262048
20,0.75,12,9,1,16,20.0,1.6181179104278027e6,false,2.0,0.9784205029143518
20,0.75,12,9,1,16,20.0,1.6181179104278027e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.6181179104278027e6,false,4.0,0.844381370842397
20,0.75,12,9,1,1,20.0,1.6181179104278027e6,false,5.0,0.8055143290092149
20,0.75,12,9,1,1,20.0,1.6181179104278027e6,false,2.0,0.9025135450694203
20,0.75,12,9,1,1,20.0,1.6181179104278027e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.6181179104278027e6,false,4.0,0.8561525577918385
20,0.75,12,9,1,4,20.0,1.6181179104278027e6,false,5.0,0.8163436826433902
20,0.75,12,9,1,4,20.0,1.6181179104278027e6,false,2.0,0.9234304178973395
20,0.75,12,9,1,4,20.0,1.6181179104278027e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.7748874049268086e6,false,4.0,0.02891385255423723
20,0.75,12,9,1,16,0.0,1.7748874049268086e6,false,5.0,0.049822974102728
20,0.75,12,9,1,16,0.0,1.7748874049268086e6,false,2.0,0.22310477765143058
20,0.75,12,9,1,16,0.0,1.7748874049268086e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,0.0,1.7748874049268086e6,false,4.0,0.022537566965699123
20,0.75,12,9,1,1,0.0,1.7748874049268086e6,false,5.0,0.02222990206786616
20,0.75,12,9,1,1,0.0,1.7748874049268086e6,false,2.0,0.030105936537695867
20,0.75,12,9,1,1,0.0,1.7748874049268086e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.7748874049268086e6,false,4.0,0.017690840096001595
20,0.75,12,9,1,4,0.0,1.7748874049268086e6,false,5.0,0.060787297781915904
20,0.75,12,9,1,4,0.0,1.7748874049268086e6,false,2.0,0.0398706790237959
20,0.75,12,9,1,4,0.0,1.7748874049268086e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.7748874049268086e6,false,4.0,0.3192156060943795
20,0.75,12,9,1,16,1.0,1.7748874049268086e6,false,5.0,0.6424126358053522
20,0.75,12,9,1,16,1.0,1.7748874049268086e6,false,2.0,0.9438278455445229
20,0.75,12,9,1,16,1.0,1.7748874049268086e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.7748874049268086e6,false,4.0,0.17932127907423404
20,0.75,12,9,1,1,1.0,1.7748874049268086e6,false,5.0,0.18981401570899012
20,0.75,12,9,1,1,1.0,1.7748874049268086e6,false,2.0,0.19903732901299614
20,0.75,12,9,1,1,1.0,1.7748874049268086e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,1.7748874049268086e6,false,4.0,0.2220804663062898
20,0.75,12,9,1,4,1.0,1.7748874049268086e6,false,5.0,0.380577452667357
20,0.75,12,9,1,4,1.0,1.7748874049268086e6,false,2.0,0.7725723150392622
20,0.75,12,9,1,4,1.0,1.7748874049268086e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.7748874049268086e6,false,4.0,0.8876591047320231
20,0.75,12,9,1,16,20.0,1.7748874049268086e6,false,5.0,0.8608218342361589
20,0.75,12,9,1,16,20.0,1.7748874049268086e6,false,2.0,0.9784669524452653
20,0.75,12,9,1,16,20.0,1.7748874049268086e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.7748874049268086e6,false,4.0,0.8444106333793676
20,0.75,12,9,1,1,20.0,1.7748874049268086e6,false,5.0,0.8060585774233612
20,0.75,12,9,1,1,20.0,1.7748874049268086e6,false,2.0,0.9026091255333235
20,0.75,12,9,1,1,20.0,1.7748874049268086e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.7748874049268086e6,false,4.0,0.8562162218544143
20,0.75,12,9,1,4,20.0,1.7748874049268086e6,false,5.0,0.8164136253004438
20,0.75,12,9,1,4,20.0,1.7748874049268086e6,false,2.0,0.9236708056996239
20,0.75,12,9,1,4,20.0,1.7748874049268086e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.946845331768784e6,false,4.0,0.028151329511743244
20,0.75,12,9,1,16,0.0,1.946845331768784e6,false,5.0,0.06342562838221194
20,0.75,12,9,1,16,0.0,1.946845331768784e6,false,2.0,0.21831646879234726
20,0.75,12,9,1,16,0.0,1.946845331768784e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,0.0,1.946845331768784e6,false,4.0,0.023689706904650533
20,0.75,12,9,1,1,0.0,1.946845331768784e6,false,5.0,0.02410523708721837
20,0.75,12,9,1,1,0.0,1.946845331768784e6,false,2.0,0.03248101132618843
20,0.75,12,9,1,1,0.0,1.946845331768784e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,1.946845331768784e6,false,4.0,0.023176476308270372
20,0.75,12,9,1,4,0.0,1.946845331768784e6,false,5.0,0.050066109873691825
20,0.75,12,9,1,4,0.0,1.946845331768784e6,false,2.0,0.04299242940272183
20,0.75,12,9,1,4,0.0,1.946845331768784e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,1.946845331768784e6,false,4.0,0.31927568420281716
20,0.75,12,9,1,16,1.0,1.946845331768784e6,false,5.0,0.6405328203447991
20,0.75,12,9,1,16,1.0,1.946845331768784e6,false,2.0,0.9442400886560675
20,0.75,12,9,1,16,1.0,1.946845331768784e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.946845331768784e6,false,4.0,0.17959590838114642
20,0.75,12,9,1,1,1.0,1.946845331768784e6,false,5.0,0.1905617456564637
20,0.75,12,9,1,1,1.0,1.946845331768784e6,false,2.0,0.19902436726455483
20,0.75,12,9,1,1,1.0,1.946845331768784e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.946845331768784e6,false,4.0,0.22220165887546214
20,0.75,12,9,1,4,1.0,1.946845331768784e6,false,5.0,0.38022721839147805
20,0.75,12,9,1,4,1.0,1.946845331768784e6,false,2.0,0.772042526635664
20,0.75,12,9,1,4,1.0,1.946845331768784e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,1.946845331768784e6,false,4.0,0.8875796834653137
20,0.75,12,9,1,16,20.0,1.946845331768784e6,false,5.0,0.8609048994101672
20,0.75,12,9,1,16,20.0,1.946845331768784e6,false,2.0,0.9785051141601246
20,0.75,12,9,1,16,20.0,1.946845331768784e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.946845331768784e6,false,4.0,0.8443096628336466
20,0.75,12,9,1,1,20.0,1.946845331768784e6,false,5.0,0.8058977062885508
20,0.75,12,9,1,1,20.0,1.946845331768784e6,false,2.0,0.9027164778575756
20,0.75,12,9,1,1,20.0,1.946845331768784e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.946845331768784e6,false,4.0,0.856269188772621
20,0.75,12,9,1,4,20.0,1.946845331768784e6,false,5.0,0.8163962536141428
20,0.75,12,9,1,4,20.0,1.946845331768784e6,false,2.0,0.9237173987561782
20,0.75,12,9,1,4,20.0,1.946845331768784e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.1354632047694293e6,false,4.0,0.021231735124398556
20,0.75,12,9,1,16,0.0,2.1354632047694293e6,false,5.0,0.053641146856865135
20,0.75,12,9,1,16,0.0,2.1354632047694293e6,false,2.0,0.2016212062672917
20,0.75,12,9,1,16,0.0,2.1354632047694293e6,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,0.0,2.1354632047694293e6,false,4.0,0.023920488703205605
20,0.75,12,9,1,1,0.0,2.1354632047694293e6,false,5.0,0.021636076581478734
20,0.75,12,9,1,1,0.0,2.1354632047694293e6,false,2.0,0.028204740045854593
20,0.75,12,9,1,1,0.0,2.1354632047694293e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.1354632047694293e6,false,4.0,0.026444395247584455
20,0.75,12,9,1,4,0.0,2.1354632047694293e6,false,5.0,0.047463402028051216
20,0.75,12,9,1,4,0.0,2.1354632047694293e6,false,2.0,0.035528726645168006
20,0.75,12,9,1,4,0.0,2.1354632047694293e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2.1354632047694293e6,false,4.0,0.3190563208186542
20,0.75,12,9,1,16,1.0,2.1354632047694293e6,false,5.0,0.6402101356358462
20,0.75,12,9,1,16,1.0,2.1354632047694293e6,false,2.0,0.9442751937485737
20,0.75,12,9,1,16,1.0,2.1354632047694293e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.1354632047694293e6,false,4.0,0.17988434300031192
20,0.75,12,9,1,1,1.0,2.1354632047694293e6,false,5.0,0.1907406490657852
20,0.75,12,9,1,1,1.0,2.1354632047694293e6,false,2.0,0.1994359052834281
20,0.75,12,9,1,1,1.0,2.1354632047694293e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.1354632047694293e6,false,4.0,0.2221788741862005
20,0.75,12,9,1,4,1.0,2.1354632047694293e6,false,5.0,0.37930941343638136
20,0.75,12,9,1,4,1.0,2.1354632047694293e6,false,2.0,0.7724352827322788
20,0.75,12,9,1,4,1.0,2.1354632047694293e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,2.1354632047694293e6,false,4.0,0.8875178150595312
20,0.75,12,9,1,16,20.0,2.1354632047694293e6,false,5.0,0.8616625091398127
20,0.75,12,9,1,16,20.0,2.1354632047694293e6,false,2.0,0.9785574418102905
20,0.75,12,9,1,16,20.0,2.1354632047694293e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.1354632047694293e6,false,4.0,0.8443941275311905
20,0.75,12,9,1,1,20.0,2.1354632047694293e6,false,5.0,0.8053282722406856
20,0.75,12,9,1,1,20.0,2.1354632047694293e6,false,2.0,0.9027624002559078
20,0.75,12,9,1,1,20.0,2.1354632047694293e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.1354632047694293e6,false,4.0,0.8562996571985866
20,0.75,12,9,1,4,20.0,2.1354632047694293e6,false,5.0,0.8160753150748684
20,0.75,12,9,1,4,20.0,2.1354632047694293e6,false,2.0,0.92389377624596
20,0.75,12,9,1,4,20.0,2.1354632047694293e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.342355103669695e6,false,4.0,0.020142476627089567
20,0.75,12,9,1,16,0.0,2.342355103669695e6,false,5.0,0.04954565326422287
20,0.75,12,9,1,16,0.0,2.342355103669695e6,false,2.0,0.19369452012728813
20,0.75,12,9,1,16,0.0,2.342355103669695e6,false,0.0,0.9999999999999991
20,0.75,12,9,1,1,0.0,2.342355103669695e6,false,4.0,0.026657204572058828
20,0.75,12,9,1,1,0.0,2.342355103669695e6,false,5.0,0.025137168245864244
20,0.75,12,9,1,1,0.0,2.342355103669695e6,false,2.0,0.03176963934440993
20,0.75,12,9,1,1,0.0,2.342355103669695e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.342355103669695e6,false,4.0,0.025940062871022428
20,0.75,12,9,1,4,0.0,2.342355103669695e6,false,5.0,0.049682846305495396
20,0.75,12,9,1,4,0.0,2.342355103669695e6,false,2.0,0.03070930423409008
20,0.75,12,9,1,4,0.0,2.342355103669695e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2.342355103669695e6,false,4.0,0.319011057455415
20,0.75,12,9,1,16,1.0,2.342355103669695e6,false,5.0,0.6404334882436729
20,0.75,12,9,1,16,1.0,2.342355103669695e6,false,2.0,0.9438319081650646
20,0.75,12,9,1,16,1.0,2.342355103669695e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.342355103669695e6,false,4.0,0.17982618889218735
20,0.75,12,9,1,1,1.0,2.342355103669695e6,false,5.0,0.19096797613674568
20,0.75,12,9,1,1,1.0,2.342355103669695e6,false,2.0,0.1991679720210938
20,0.75,12,9,1,1,1.0,2.342355103669695e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.342355103669695e6,false,4.0,0.2226643410523316
20,0.75,12,9,1,4,1.0,2.342355103669695e6,false,5.0,0.3798163931416852
20,0.75,12,9,1,4,1.0,2.342355103669695e6,false,2.0,0.7727049232822255
20,0.75,12,9,1,4,1.0,2.342355103669695e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,2.342355103669695e6,false,4.0,0.887803775854511
20,0.75,12,9,1,16,20.0,2.342355103669695e6,false,5.0,0.8621822110689842
20,0.75,12,9,1,16,20.0,2.342355103669695e6,false,2.0,0.9783759634586634
20,0.75,12,9,1,16,20.0,2.342355103669695e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.342355103669695e6,false,4.0,0.8445557452295948
20,0.75,12,9,1,1,20.0,2.342355103669695e6,false,5.0,0.8056959661544602
20,0.75,12,9,1,1,20.0,2.342355103669695e6,false,2.0,0.9030726908619914
20,0.75,12,9,1,1,20.0,2.342355103669695e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.342355103669695e6,false,4.0,0.8565257038175822
20,0.75,12,9,1,4,20.0,2.342355103669695e6,false,5.0,0.8163878790212226
20,0.75,12,9,1,4,20.0,2.342355103669695e6,false,2.0,0.9238038333906856
20,0.75,12,9,1,4,20.0,2.342355103669695e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.569291486471601e6,false,4.0,0.016717743494809312
20,0.75,12,9,1,16,0.0,2.569291486471601e6,false,5.0,0.04573526836201183
20,0.75,12,9,1,16,0.0,2.569291486471601e6,false,2.0,0.20488284959093328
20,0.75,12,9,1,16,0.0,2.569291486471601e6,false,0.0,0.999999999999999
20,0.75,12,9,1,1,0.0,2.569291486471601e6,false,4.0,0.02616180149055775
20,0.75,12,9,1,1,0.0,2.569291486471601e6,false,5.0,0.025043656093392486
20,0.75,12,9,1,1,0.0,2.569291486471601e6,false,2.0,0.028872326973468886
20,0.75,12,9,1,1,0.0,2.569291486471601e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.569291486471601e6,false,4.0,0.02681979973754243
20,0.75,12,9,1,4,0.0,2.569291486471601e6,false,5.0,0.04094501984625311
20,0.75,12,9,1,4,0.0,2.569291486471601e6,false,2.0,0.04247443807307453
20,0.75,12,9,1,4,0.0,2.569291486471601e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2.569291486471601e6,false,4.0,0.31895871221124517
20,0.75,12,9,1,16,1.0,2.569291486471601e6,false,5.0,0.6409582989459585
20,0.75,12,9,1,16,1.0,2.569291486471601e6,false,2.0,0.9429643250003996
20,0.75,12,9,1,16,1.0,2.569291486471601e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.569291486471601e6,false,4.0,0.17952962689164093
20,0.75,12,9,1,1,1.0,2.569291486471601e6,false,5.0,0.19080705446022622
20,0.75,12,9,1,1,1.0,2.569291486471601e6,false,2.0,0.19863689515931876
20,0.75,12,9,1,1,1.0,2.569291486471601e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.569291486471601e6,false,4.0,0.22290422028818047
20,0.75,12,9,1,4,1.0,2.569291486471601e6,false,5.0,0.3804427176324154
20,0.75,12,9,1,4,1.0,2.569291486471601e6,false,2.0,0.7724449935148694
20,0.75,12,9,1,4,1.0,2.569291486471601e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,2.569291486471601e6,false,4.0,0.8878616938724847
20,0.75,12,9,1,16,20.0,2.569291486471601e6,false,5.0,0.8619086554270415
20,0.75,12,9,1,16,20.0,2.569291486471601e6,false,2.0,0.9786702871583924
20,0.75,12,9,1,16,20.0,2.569291486471601e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.569291486471601e6,false,4.0,0.8445585832415214
20,0.75,12,9,1,1,20.0,2.569291486471601e6,false,5.0,0.8055975975621256
20,0.75,12,9,1,1,20.0,2.569291486471601e6,false,2.0,0.9031454281975929
20,0.75,12,9,1,1,20.0,2.569291486471601e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,2.569291486471601e6,false,4.0,0.8561167315899066
20,0.75,12,9,1,4,20.0,2.569291486471601e6,false,5.0,0.8166252019548541
20,0.75,12,9,1,4,20.0,2.569291486471601e6,false,2.0,0.9238972488454844
20,0.75,12,9,1,4,20.0,2.569291486471601e6,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,2.8182143399664136e6,false,4.0,0.016588271891273536
20,0.75,12,9,1,16,0.0,2.8182143399664136e6,false,5.0,0.02817049794120867
20,0.75,12,9,1,16,0.0,2.8182143399664136e6,false,2.0,0.20390988185934408
20,0.75,12,9,1,16,0.0,2.8182143399664136e6,false,0.0,0.9999999999999986
20,0.75,12,9,1,1,0.0,2.8182143399664136e6,false,4.0,0.025004452138327065
20,0.75,12,9,1,1,0.0,2.8182143399664136e6,false,5.0,0.021001940990489843
20,0.75,12,9,1,1,0.0,2.8182143399664136e6,false,2.0,0.030399433457782614
20,0.75,12,9,1,1,0.0,2.8182143399664136e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.8182143399664136e6,false,4.0,0.02633532235418189
20,0.75,12,9,1,4,0.0,2.8182143399664136e6,false,5.0,0.04137589945007615
20,0.75,12,9,1,4,0.0,2.8182143399664136e6,false,2.0,0.037732004938097925
20,0.75,12,9,1,4,0.0,2.8182143399664136e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,2.8182143399664136e6,false,4.0,0.3185364422257127
20,0.75,12,9,1,16,1.0,2.8182143399664136e6,false,5.0,0.6408142328363154
20,0.75,12,9,1,16,1.0,2.8182143399664136e6,false,2.0,0.9427957470348017
20,0.75,12,9,1,16,1.0,2.8182143399664136e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.8182143399664136e6,false,4.0,0.17922400780233255
20,0.75,12,9,1,1,1.0,2.8182143399664136e6,false,5.0,0.19071764402989544
20,0.75,12,9,1,1,1.0,2.8182143399664136e6,false,2.0,0.19852259605587372
20,0.75,12,9,1,1,1.0,2.8182143399664136e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.8182143399664136e6,false,4.0,0.22329772398726305
20,0.75,12,9,1,4,1.0,2.8182143399664136e6,false,5.0,0.3810975841082966
20,0.75,12,9,1,4,1.0,2.8182143399664136e6,false,2.0,0.7716707504058361
20,0.75,12,9,1,4,1.0,2.8182143399664136e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,2.8182143399664136e6,false,4.0,0.8877458320600337
20,0.75,12,9,1,16,20.0,2.8182143399664136e6,false,5.0,0.8618433323474444
20,0.75,12,9,1,16,20.0,2.8182143399664136e6,false,2.0,0.9788682618646112
20,0.75,12,9,1,16,20.0,2.8182143399664136e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.8182143399664136e6,false,4.0,0.8448344452512797
20,0.75,12,9,1,1,20.0,2.8182143399664136e6,false,5.0,0.8058848337691118
20,0.75,12,9,1,1,20.0,2.8182143399664136e6,false,2.0,0.9029460680455208
20,0.75,12,9,1,1,20.0,2.8182143399664136e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,2.8182143399664136e6,false,4.0,0.8560773293671275
20,0.75,12,9,1,4,20.0,2.8182143399664136e6,false,5.0,0.8164429530744503
20,0.75,12,9,1,4,20.0,2.8182143399664136e6,false,2.0,0.9235700279023283
20,0.75,12,9,1,4,20.0,2.8182143399664136e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.091253798104286e6,false,4.0,0.015751279946548815
20,0.75,12,9,1,16,0.0,3.091253798104286e6,false,5.0,0.03651197776606519
20,0.75,12,9,1,16,0.0,3.091253798104286e6,false,2.0,0.19755336419223715
20,0.75,12,9,1,16,0.0,3.091253798104286e6,false,0.0,0.9999999999999981
20,0.75,12,9,1,1,0.0,3.091253798104286e6,false,4.0,0.028126300043276473
20,0.75,12,9,1,1,0.0,3.091253798104286e6,false,5.0,0.0234707209851221
20,0.75,12,9,1,1,0.0,3.091253798104286e6,false,2.0,0.029991050223300602
20,0.75,12,9,1,1,0.0,3.091253798104286e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,3.091253798104286e6,false,4.0,0.02242507563840969
20,0.75,12,9,1,4,0.0,3.091253798104286e6,false,5.0,0.030254359565613013
20,0.75,12,9,1,4,0.0,3.091253798104286e6,false,2.0,0.038228537865215184
20,0.75,12,9,1,4,0.0,3.091253798104286e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3.091253798104286e6,false,4.0,0.318452548110344
20,0.75,12,9,1,16,1.0,3.091253798104286e6,false,5.0,0.6410712480933145
20,0.75,12,9,1,16,1.0,3.091253798104286e6,false,2.0,0.9430438815535054
20,0.75,12,9,1,16,1.0,3.091253798104286e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3.091253798104286e6,false,4.0,0.17935000931197595
20,0.75,12,9,1,1,1.0,3.091253798104286e6,false,5.0,0.19089552477773172
20,0.75,12,9,1,1,1.0,3.091253798104286e6,false,2.0,0.19877635939061725
20,0.75,12,9,1,1,1.0,3.091253798104286e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3.091253798104286e6,false,4.0,0.2231721795715951
20,0.75,12,9,1,4,1.0,3.091253798104286e6,false,5.0,0.3797878442480026
20,0.75,12,9,1,4,1.0,3.091253798104286e6,false,2.0,0.7715956715757494
20,0.75,12,9,1,4,1.0,3.091253798104286e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3.091253798104286e6,false,4.0,0.8878301144247119
20,0.75,12,9,1,16,20.0,3.091253798104286e6,false,5.0,0.8618905995416851
20,0.75,12,9,1,16,20.0,3.091253798104286e6,false,2.0,0.9787536371273717
20,0.75,12,9,1,16,20.0,3.091253798104286e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,3.091253798104286e6,false,4.0,0.8448473002878684
20,0.75,12,9,1,1,20.0,3.091253798104286e6,false,5.0,0.8058983434386098
20,0.75,12,9,1,1,20.0,3.091253798104286e6,false,2.0,0.90273016004328
20,0.75,12,9,1,1,20.0,3.091253798104286e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3.091253798104286e6,false,4.0,0.8557155805698321
20,0.75,12,9,1,4,20.0,3.091253798104286e6,false,5.0,0.8159307245676779
20,0.75,12,9,1,4,20.0,3.091253798104286e6,false,2.0,0.9234578329281199
20,0.75,12,9,1,4,20.0,3.091253798104286e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.390746370415544e6,false,4.0,0.014983894551043802
20,0.75,12,9,1,16,0.0,3.390746370415544e6,false,5.0,0.040149579444233585
20,0.75,12,9,1,16,0.0,3.390746370415544e6,false,2.0,0.2008669729359866
20,0.75,12,9,1,16,0.0,3.390746370415544e6,false,0.0,0.9999999999999978
20,0.75,12,9,1,1,0.0,3.390746370415544e6,false,4.0,0.024162530655837313
20,0.75,12,9,1,1,0.0,3.390746370415544e6,false,5.0,0.02027223532868127
20,0.75,12,9,1,1,0.0,3.390746370415544e6,false,2.0,0.023398101337724346
20,0.75,12,9,1,1,0.0,3.390746370415544e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,3.390746370415544e6,false,4.0,0.017852775375720817
20,0.75,12,9,1,4,0.0,3.390746370415544e6,false,5.0,0.03123824972429235
20,0.75,12,9,1,4,0.0,3.390746370415544e6,false,2.0,0.03400388014029026
20,0.75,12,9,1,4,0.0,3.390746370415544e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3.390746370415544e6,false,4.0,0.3189050607750071
20,0.75,12,9,1,16,1.0,3.390746370415544e6,false,5.0,0.6405711167532548
20,0.75,12,9,1,16,1.0,3.390746370415544e6,false,2.0,0.9431122299165124
20,0.75,12,9,1,16,1.0,3.390746370415544e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3.390746370415544e6,false,4.0,0.17943162951928748
20,0.75,12,9,1,1,1.0,3.390746370415544e6,false,5.0,0.1910248865139211
20,0.75,12,9,1,1,1.0,3.390746370415544e6,false,2.0,0.19926352247927015
20,0.75,12,9,1,1,1.0,3.390746370415544e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3.390746370415544e6,false,4.0,0.22274014696684916
20,0.75,12,9,1,4,1.0,3.390746370415544e6,false,5.0,0.37908538091399546
20,0.75,12,9,1,4,1.0,3.390746370415544e6,false,2.0,0.7712347709363148
20,0.75,12,9,1,4,1.0,3.390746370415544e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,3.390746370415544e6,false,4.0,0.8877406903112314
20,0.75,12,9,1,16,20.0,3.390746370415544e6,false,5.0,0.8621950975878067
20,0.75,12,9,1,16,20.0,3.390746370415544e6,false,2.0,0.9787911724090267
20,0.75,12,9,1,16,20.0,3.390746370415544e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,3.390746370415544e6,false,4.0,0.8447682168890704
20,0.75,12,9,1,1,20.0,3.390746370415544e6,false,5.0,0.8058127029276319
20,0.75,12,9,1,1,20.0,3.390746370415544e6,false,2.0,0.9024425446166028
20,0.75,12,9,1,1,20.0,3.390746370415544e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3.390746370415544e6,false,4.0,0.8562282290571116
20,0.75,12,9,1,4,20.0,3.390746370415544e6,false,5.0,0.8163259425125026
20,0.75,12,9,1,4,20.0,3.390746370415544e6,false,2.0,0.9237930266870474
20,0.75,12,9,1,4,20.0,3.390746370415544e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,3.7192549364716844e6,false,4.0,0.027890778256294053
20,0.75,12,9,1,16,0.0,3.7192549364716844e6,false,5.0,0.04105336155617102
20,0.75,12,9,1,16,0.0,3.7192549364716844e6,false,2.0,0.20287343686223297
20,0.75,12,9,1,16,0.0,3.7192549364716844e6,false,0.0,0.9999999999999961
20,0.75,12,9,1,1,0.0,3.7192549364716844e6,false,4.0,0.02283283902953303
20,0.75,12,9,1,1,0.0,3.7192549364716844e6,false,5.0,0.023375591706948164
20,0.75,12,9,1,1,0.0,3.7192549364716844e6,false,2.0,0.024768138670264374
20,0.75,12,9,1,1,0.0,3.7192549364716844e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,3.7192549364716844e6,false,4.0,0.013043483037129766
20,0.75,12,9,1,4,0.0,3.7192549364716844e6,false,5.0,0.030307845639344654
20,0.75,12,9,1,4,0.0,3.7192549364716844e6,false,2.0,0.03441847991213673
20,0.75,12,9,1,4,0.0,3.7192549364716844e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,3.7192549364716844e6,false,4.0,0.319301977258393
20,0.75,12,9,1,16,1.0,3.7192549364716844e6,false,5.0,0.6412189036825308
20,0.75,12,9,1,16,1.0,3.7192549364716844e6,false,2.0,0.9437926394742129
20,0.75,12,9,1,16,1.0,3.7192549364716844e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3.7192549364716844e6,false,4.0,0.17937877918987416
20,0.75,12,9,1,1,1.0,3.7192549364716844e6,false,5.0,0.1911166627903106
20,0.75,12,9,1,1,1.0,3.7192549364716844e6,false,2.0,0.19917601924393386
20,0.75,12,9,1,1,1.0,3.7192549364716844e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3.7192549364716844e6,false,4.0,0.22263043214663464
20,0.75,12,9,1,4,1.0,3.7192549364716844e6,false,5.0,0.379780819731416
20,0.75,12,9,1,4,1.0,3.7192549364716844e6,false,2.0,0.7711539304651159
20,0.75,12,9,1,4,1.0,3.7192549364716844e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,3.7192549364716844e6,false,4.0,0.8882339600462249
20,0.75,12,9,1,16,20.0,3.7192549364716844e6,false,5.0,0.8627477197996609
20,0.75,12,9,1,16,20.0,3.7192549364716844e6,false,2.0,0.9787980170884898
20,0.75,12,9,1,16,20.0,3.7192549364716844e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,3.7192549364716844e6,false,4.0,0.8452626637593217
20,0.75,12,9,1,1,20.0,3.7192549364716844e6,false,5.0,0.8055431108725467
20,0.75,12,9,1,1,20.0,3.7192549364716844e6,false,2.0,0.902908880057538
20,0.75,12,9,1,1,20.0,3.7192549364716844e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3.7192549364716844e6,false,4.0,0.856360831463756
20,0.75,12,9,1,4,20.0,3.7192549364716844e6,false,5.0,0.8164897747830449
20,0.75,12,9,1,4,20.0,3.7192549364716844e6,false,2.0,0.9237232001061486
20,0.75,12,9,1,4,20.0,3.7192549364716844e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,4.0795906774866544e6,false,4.0,0.021458681807840205
20,0.75,12,9,1,16,0.0,4.0795906774866544e6,false,5.0,0.03726112268923085
20,0.75,12,9,1,16,0.0,4.0795906774866544e6,false,2.0,0.20113665758264973
20,0.75,12,9,1,16,0.0,4.0795906774866544e6,false,0.0,0.9999999999999951
20,0.75,12,9,1,1,0.0,4.0795906774866544e6,false,4.0,0.021507376998273518
20,0.75,12,9,1,1,0.0,4.0795906774866544e6,false,5.0,0.024595841191997023
20,0.75,12,9,1,1,0.0,4.0795906774866544e6,false,2.0,0.025314192004160508
20,0.75,12,9,1,1,0.0,4.0795906774866544e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,4.0795906774866544e6,false,4.0,0.011762276249256938
20,0.75,12,9,1,4,0.0,4.0795906774866544e6,false,5.0,0.02816165343690018
20,0.75,12,9,1,4,0.0,4.0795906774866544e6,false,2.0,0.03221362536853089
20,0.75,12,9,1,4,0.0,4.0795906774866544e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,4.0795906774866544e6,false,4.0,0.3193810683478348
20,0.75,12,9,1,16,1.0,4.0795906774866544e6,false,5.0,0.6424998174645438
20,0.75,12,9,1,16,1.0,4.0795906774866544e6,false,2.0,0.9436273512136801
20,0.75,12,9,1,16,1.0,4.0795906774866544e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,4.0795906774866544e6,false,4.0,0.17960823020442065
20,0.75,12,9,1,1,1.0,4.0795906774866544e6,false,5.0,0.19112752728794777
20,0.75,12,9,1,1,1.0,4.0795906774866544e6,false,2.0,0.19932183504193024
20,0.75,12,9,1,1,1.0,4.0795906774866544e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,4.0795906774866544e6,false,4.0,0.22243157586040022
20,0.75,12,9,1,4,1.0,4.0795906774866544e6,false,5.0,0.3789867285589931
20,0.75,12,9,1,4,1.0,4.0795906774866544e6,false,2.0,0.7715168806105683
20,0.75,12,9,1,4,1.0,4.0795906774866544e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,4.0795906774866544e6,false,4.0,0.8883625605570462
20,0.75,12,9,1,16,20.0,4.0795906774866544e6,false,5.0,0.8627376595486264
20,0.75,12,9,1,16,20.0,4.0795906774866544e6,false,2.0,0.9789710949603941
20,0.75,12,9,1,16,20.0,4.0795906774866544e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,4.0795906774866544e6,false,4.0,0.8450019892943939
20,0.75,12,9,1,1,20.0,4.0795906774866544e6,false,5.0,0.806040836002232
20,0.75,12,9,1,1,20.0,4.0795906774866544e6,false,2.0,0.9030041519417746
20,0.75,12,9,1,1,20.0,4.0795906774866544e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4.0795906774866544e6,false,4.0,0.8562028329251687
20,0.75,12,9,1,4,20.0,4.0795906774866544e6,false,5.0,0.8162228018519637
20,0.75,12,9,1,4,20.0,4.0795906774866544e6,false,2.0,0.9239434835522277
20,0.75,12,9,1,4,20.0,4.0795906774866544e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,4.47483713273624e6,false,4.0,0.017122280612704918
20,0.75,12,9,1,16,0.0,4.47483713273624e6,false,5.0,0.038363352764996736
20,0.75,12,9,1,16,0.0,4.47483713273624e6,false,2.0,0.1864567033580463
20,0.75,12,9,1,16,0.0,4.47483713273624e6,false,0.0,0.9999999999999939
20,0.75,12,9,1,1,0.0,4.47483713273624e6,false,4.0,0.022844549727252517
20,0.75,12,9,1,1,0.0,4.47483713273624e6,false,5.0,0.02427072952143113
20,0.75,12,9,1,1,0.0,4.47483713273624e6,false,2.0,0.026382806234560484
20,0.75,12,9,1,1,0.0,4.47483713273624e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,4.47483713273624e6,false,4.0,0.011419530618130107
20,0.75,12,9,1,4,0.0,4.47483713273624e6,false,5.0,0.028402891782236452
20,0.75,12,9,1,4,0.0,4.47483713273624e6,false,2.0,0.02839075008334498
20,0.75,12,9,1,4,0.0,4.47483713273624e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,4.47483713273624e6,false,4.0,0.3194342774784248
20,0.75,12,9,1,16,1.0,4.47483713273624e6,false,5.0,0.6431026374146303
20,0.75,12,9,1,16,1.0,4.47483713273624e6,false,2.0,0.9431116466756346
20,0.75,12,9,1,16,1.0,4.47483713273624e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,4.47483713273624e6,false,4.0,0.1797465615928618
20,0.75,12,9,1,1,1.0,4.47483713273624e6,false,5.0,0.19142179951619434
20,0.75,12,9,1,1,1.0,4.47483713273624e6,false,2.0,0.19910356265352638
20,0.75,12,9,1,1,1.0,4.47483713273624e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,4.47483713273624e6,false,4.0,0.2225448543379744
20,0.75,12,9,1,4,1.0,4.47483713273624e6,false,5.0,0.37843904554765734
20,0.75,12,9,1,4,1.0,4.47483713273624e6,false,2.0,0.7719993147559927
20,0.75,12,9,1,4,1.0,4.47483713273624e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,4.47483713273624e6,false,4.0,0.8882497105205549
20,0.75,12,9,1,16,20.0,4.47483713273624e6,false,5.0,0.8621838961369945
20,0.75,12,9,1,16,20.0,4.47483713273624e6,false,2.0,0.9789515819814875
20,0.75,12,9,1,16,20.0,4.47483713273624e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,4.47483713273624e6,false,4.0,0.8451309390762187
20,0.75,12,9,1,1,20.0,4.47483713273624e6,false,5.0,0.8062614781960846
20,0.75,12,9,1,1,20.0,4.47483713273624e6,false,2.0,0.9033167166558084
20,0.75,12,9,1,1,20.0,4.47483713273624e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4.47483713273624e6,false,4.0,0.8562264238186004
20,0.75,12,9,1,4,20.0,4.47483713273624e6,false,5.0,0.8163830385147023
20,0.75,12,9,1,4,20.0,4.47483713273624e6,false,2.0,0.9236613016034907
20,0.75,12,9,1,4,20.0,4.47483713273624e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,4.908376586655868e6,false,4.0,0.01903849659451251
20,0.75,12,9,1,16,0.0,4.908376586655868e6,false,5.0,0.042494711635613545
20,0.75,12,9,1,16,0.0,4.908376586655868e6,false,2.0,0.1776403793216973
20,0.75,12,9,1,16,0.0,4.908376586655868e6,false,0.0,0.9999999999999922
20,0.75,12,9,1,1,0.0,4.908376586655868e6,false,4.0,0.020980787712376638
20,0.75,12,9,1,1,0.0,4.908376586655868e6,false,5.0,0.024493573247650023
20,0.75,12,9,1,1,0.0,4.908376586655868e6,false,2.0,0.028880248322922342
20,0.75,12,9,1,1,0.0,4.908376586655868e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,4.908376586655868e6,false,4.0,0.010730972446099486
20,0.75,12,9,1,4,0.0,4.908376586655868e6,false,5.0,0.013553144323675244
20,0.75,12,9,1,4,0.0,4.908376586655868e6,false,2.0,0.029190076660793995
20,0.75,12,9,1,4,0.0,4.908376586655868e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,4.908376586655868e6,false,4.0,0.31940444526574746
20,0.75,12,9,1,16,1.0,4.908376586655868e6,false,5.0,0.6431841652913309
20,0.75,12,9,1,16,1.0,4.908376586655868e6,false,2.0,0.9431362896763181
20,0.75,12,9,1,16,1.0,4.908376586655868e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,4.908376586655868e6,false,4.0,0.17974844008707244
20,0.75,12,9,1,1,1.0,4.908376586655868e6,false,5.0,0.19142548386928745
20,0.75,12,9,1,1,1.0,4.908376586655868e6,false,2.0,0.19857609936799445
20,0.75,12,9,1,1,1.0,4.908376586655868e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,4.908376586655868e6,false,4.0,0.22267427028271045
20,0.75,12,9,1,4,1.0,4.908376586655868e6,false,5.0,0.3783990674275609
20,0.75,12,9,1,4,1.0,4.908376586655868e6,false,2.0,0.7719945271497455
20,0.75,12,9,1,4,1.0,4.908376586655868e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,4.908376586655868e6,false,4.0,0.8883718722935627
20,0.75,12,9,1,16,20.0,4.908376586655868e6,false,5.0,0.8616850808079041
20,0.75,12,9,1,16,20.0,4.908376586655868e6,false,2.0,0.9791302157025206
20,0.75,12,9,1,16,20.0,4.908376586655868e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,4.908376586655868e6,false,4.0,0.8452295102124608
20,0.75,12,9,1,1,20.0,4.908376586655868e6,false,5.0,0.806329370442143
20,0.75,12,9,1,1,20.0,4.908376586655868e6,false,2.0,0.9035796027335458
20,0.75,12,9,1,1,20.0,4.908376586655868e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4.908376586655868e6,false,4.0,0.8561975151324187
20,0.75,12,9,1,4,20.0,4.908376586655868e6,false,5.0,0.8161623988593977
20,0.75,12,9,1,4,20.0,4.908376586655868e6,false,2.0,0.9236197803015136
20,0.75,12,9,1,4,20.0,4.908376586655868e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,5.383919012422217e6,false,4.0,0.01659124503898052
20,0.75,12,9,1,16,0.0,5.383919012422217e6,false,5.0,0.06762086504286398
20,0.75,12,9,1,16,0.0,5.383919012422217e6,false,2.0,0.1726947683333305
20,0.75,12,9,1,16,0.0,5.383919012422217e6,false,0.0,0.9999999999999909
20,0.75,12,9,1,1,0.0,5.383919012422217e6,false,4.0,0.02228790533868841
20,0.75,12,9,1,1,0.0,5.383919012422217e6,false,5.0,0.022747804139728715
20,0.75,12,9,1,1,0.0,5.383919012422217e6,false,2.0,0.03719121064579776
20,0.75,12,9,1,1,0.0,5.383919012422217e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,5.383919012422217e6,false,4.0,0.009197424508016002
20,0.75,12,9,1,4,0.0,5.383919012422217e6,false,5.0,0.0020106129551175815
20,0.75,12,9,1,4,0.0,5.383919012422217e6,false,2.0,0.026303480330498587
20,0.75,12,9,1,4,0.0,5.383919012422217e6,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,1.0,5.383919012422217e6,false,4.0,0.31926602611942084
20,0.75,12,9,1,16,1.0,5.383919012422217e6,false,5.0,0.642029164647363
20,0.75,12,9,1,16,1.0,5.383919012422217e6,false,2.0,0.9434641251768358
20,0.75,12,9,1,16,1.0,5.383919012422217e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,5.383919012422217e6,false,4.0,0.18007043757009036
20,0.75,12,9,1,1,1.0,5.383919012422217e6,false,5.0,0.19190575547274805
20,0.75,12,9,1,1,1.0,5.383919012422217e6,false,2.0,0.19944889645620947
20,0.75,12,9,1,1,1.0,5.383919012422217e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,5.383919012422217e6,false,4.0,0.22209690764202705
20,0.75,12,9,1,4,1.0,5.383919012422217e6,false,5.0,0.3785167453107143
20,0.75,12,9,1,4,1.0,5.383919012422217e6,false,2.0,0.7718231512710695
20,0.75,12,9,1,4,1.0,5.383919012422217e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,5.383919012422217e6,false,4.0,0.8883701669357129
20,0.75,12,9,1,16,20.0,5.383919012422217e6,false,5.0,0.8617169779310887
20,0.75,12,9,1,16,20.0,5.383919012422217e6,false,2.0,0.9789700136405065
20,0.75,12,9,1,16,20.0,5.383919012422217e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,5.383919012422217e6,false,4.0,0.8451860523795011
20,0.75,12,9,1,1,20.0,5.383919012422217e6,false,5.0,0.8067437567287536
20,0.75,12,9,1,1,20.0,5.383919012422217e6,false,2.0,0.9035579035297909
20,0.75,12,9,1,1,20.0,5.383919012422217e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,5.383919012422217e6,false,4.0,0.8564883739483485
20,0.75,12,9,1,4,20.0,5.383919012422217e6,false,5.0,0.8160956493292217
20,0.75,12,9,1,4,20.0,5.383919012422217e6,false,2.0,0.9238265415870914
20,0.75,12,9,1,4,20.0,5.383919012422217e6,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,5.905533819700303e6,false,4.0,0.019746722460663536
20,0.75,12,9,1,16,0.0,5.905533819700303e6,false,5.0,0.05530638297651015
20,0.75,12,9,1,16,0.0,5.905533819700303e6,false,2.0,0.18091938999060703
20,0.75,12,9,1,16,0.0,5.905533819700303e6,false,0.0,0.999999999999988
20,0.75,12,9,1,1,0.0,5.905533819700303e6,false,4.0,0.022005735320847052
20,0.75,12,9,1,1,0.0,5.905533819700303e6,false,5.0,0.018807856239580048
20,0.75,12,9,1,1,0.0,5.905533819700303e6,false,2.0,0.035776357751821565
20,0.75,12,9,1,1,0.0,5.905533819700303e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,5.905533819700303e6,false,4.0,0.012910995843551066
20,0.75,12,9,1,4,0.0,5.905533819700303e6,false,5.0,0.0038941101936895727
20,0.75,12,9,1,4,0.0,5.905533819700303e6,false,2.0,0.024843007993679857
20,0.75,12,9,1,4,0.0,5.905533819700303e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,1.0,5.905533819700303e6,false,4.0,0.32068589504525413
20,0.75,12,9,1,16,1.0,5.905533819700303e6,false,5.0,0.6432776602584612
20,0.75,12,9,1,16,1.0,5.905533819700303e6,false,2.0,0.9435021979210996
20,0.75,12,9,1,16,1.0,5.905533819700303e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,5.905533819700303e6,false,4.0,0.18029329348502027
20,0.75,12,9,1,1,1.0,5.905533819700303e6,false,5.0,0.1921942152852432
20,0.75,12,9,1,1,1.0,5.905533819700303e6,false,2.0,0.20001754222689086
20,0.75,12,9,1,1,1.0,5.905533819700303e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,5.905533819700303e6,false,4.0,0.22192181425713914
20,0.75,12,9,1,4,1.0,5.905533819700303e6,false,5.0,0.3784647157978419
20,0.75,12,9,1,4,1.0,5.905533819700303e6,false,2.0,0.7714757422557477
20,0.75,12,9,1,4,1.0,5.905533819700303e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,5.905533819700303e6,false,4.0,0.8882301033474552
20,0.75,12,9,1,16,20.0,5.905533819700303e6,false,5.0,0.8618832949235724
20,0.75,12,9,1,16,20.0,5.905533819700303e6,false,2.0,0.9789108996537569
20,0.75,12,9,1,16,20.0,5.905533819700303e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,5.905533819700303e6,false,4.0,0.844797691839957
20,0.75,12,9,1,1,20.0,5.905533819700303e6,false,5.0,0.8061840156600394
20,0.75,12,9,1,1,20.0,5.905533819700303e6,false,2.0,0.9033514540777469
20,0.75,12,9,1,1,20.0,5.905533819700303e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,5.905533819700303e6,false,4.0,0.8561717074908445
20,0.75,12,9,1,4,20.0,5.905533819700303e6,false,5.0,0.8154602743568399
20,0.75,12,9,1,4,20.0,5.905533819700303e6,false,2.0,0.923805963754703
20,0.75,12,9,1,4,20.0,5.905533819700303e6,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,6.477684678234728e6,false,4.0,0.02467702839452633
20,0.75,12,9,1,16,0.0,6.477684678234728e6,false,5.0,0.0565061296513357
20,0.75,12,9,1,16,0.0,6.477684678234728e6,false,2.0,0.1790814167420486
20,0.75,12,9,1,16,0.0,6.477684678234728e6,false,0.0,0.9999999999999849
20,0.75,12,9,1,1,0.0,6.477684678234728e6,false,4.0,0.02326346137037183
20,0.75,12,9,1,1,0.0,6.477684678234728e6,false,5.0,0.021323481491344217
20,0.75,12,9,1,1,0.0,6.477684678234728e6,false,2.0,0.041399737358964905
20,0.75,12,9,1,1,0.0,6.477684678234728e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,6.477684678234728e6,false,4.0,0.013918392984983824
20,0.75,12,9,1,4,0.0,6.477684678234728e6,false,5.0,0.017333807182302634
20,0.75,12,9,1,4,0.0,6.477684678234728e6,false,2.0,0.03232104222836027
20,0.75,12,9,1,4,0.0,6.477684678234728e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,1.0,6.477684678234728e6,false,4.0,0.32075208098263697
20,0.75,12,9,1,16,1.0,6.477684678234728e6,false,5.0,0.6423796432235066
20,0.75,12,9,1,16,1.0,6.477684678234728e6,false,2.0,0.943768731743747
20,0.75,12,9,1,16,1.0,6.477684678234728e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,6.477684678234728e6,false,4.0,0.18038213177482892
20,0.75,12,9,1,1,1.0,6.477684678234728e6,false,5.0,0.1924271134980576
20,0.75,12,9,1,1,1.0,6.477684678234728e6,false,2.0,0.20006860477713184
20,0.75,12,9,1,1,1.0,6.477684678234728e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,6.477684678234728e6,false,4.0,0.22185420255591687
20,0.75,12,9,1,4,1.0,6.477684678234728e6,false,5.0,0.37862265815294216
20,0.75,12,9,1,4,1.0,6.477684678234728e6,false,2.0,0.7715245055754493
20,0.75,12,9,1,4,1.0,6.477684678234728e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,6.477684678234728e6,false,4.0,0.8883509733978878
20,0.75,12,9,1,16,20.0,6.477684678234728e6,false,5.0,0.8622718830113293
20,0.75,12,9,1,16,20.0,6.477684678234728e6,false,2.0,0.9790771165330204
20,0.75,12,9,1,16,20.0,6.477684678234728e6,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,6.477684678234728e6,false,4.0,0.8452055721945926
20,0.75,12,9,1,1,20.0,6.477684678234728e6,false,5.0,0.8067132433872904
20,0.75,12,9,1,1,20.0,6.477684678234728e6,false,2.0,0.9034101510183892
20,0.75,12,9,1,1,20.0,6.477684678234728e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,6.477684678234728e6,false,4.0,0.8560612805429492
20,0.75,12,9,1,4,20.0,6.477684678234728e6,false,5.0,0.8159948114822296
20,0.75,12,9,1,4,20.0,6.477684678234728e6,false,2.0,0.9237183778023673
20,0.75,12,9,1,4,20.0,6.477684678234728e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,7.105267715284454e6,false,4.0,0.022303133793203554
20,0.75,12,9,1,16,0.0,7.105267715284454e6,false,5.0,0.06123112144739009
20,0.75,12,9,1,16,0.0,7.105267715284454e6,false,2.0,0.16531846356625937
20,0.75,12,9,1,16,0.0,7.105267715284454e6,false,0.0,0.9999999999999821
20,0.75,12,9,1,1,0.0,7.105267715284454e6,false,4.0,0.02360507250909946
20,0.75,12,9,1,1,0.0,7.105267715284454e6,false,5.0,0.02413377979952847
20,0.75,12,9,1,1,0.0,7.105267715284454e6,false,2.0,0.03748451946932791
20,0.75,12,9,1,1,0.0,7.105267715284454e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,7.105267715284454e6,false,4.0,0.01397259126670406
20,0.75,12,9,1,4,0.0,7.105267715284454e6,false,5.0,0.024762598296946714
20,0.75,12,9,1,4,0.0,7.105267715284454e6,false,2.0,0.04203565846899287
20,0.75,12,9,1,4,0.0,7.105267715284454e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,1.0,7.105267715284454e6,false,4.0,0.3204242777583984
20,0.75,12,9,1,16,1.0,7.105267715284454e6,false,5.0,0.6424294143544724
20,0.75,12,9,1,16,1.0,7.105267715284454e6,false,2.0,0.9439726006407111
20,0.75,12,9,1,16,1.0,7.105267715284454e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,7.105267715284454e6,false,4.0,0.18053815947265492
20,0.75,12,9,1,1,1.0,7.105267715284454e6,false,5.0,0.1919342646781212
20,0.75,12,9,1,1,1.0,7.105267715284454e6,false,2.0,0.2001868417943663
20,0.75,12,9,1,1,1.0,7.105267715284454e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,7.105267715284454e6,false,4.0,0.22142520002290958
20,0.75,12,9,1,4,1.0,7.105267715284454e6,false,5.0,0.37850467466547233
20,0.75,12,9,1,4,1.0,7.105267715284454e6,false,2.0,0.7726238398983489
20,0.75,12,9,1,4,1.0,7.105267715284454e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,7.105267715284454e6,false,4.0,0.888460550847713
20,0.75,12,9,1,16,20.0,7.105267715284454e6,false,5.0,0.8616573107772704
20,0.75,12,9,1,16,20.0,7.105267715284454e6,false,2.0,0.9791120018666624
20,0.75,12,9,1,16,20.0,7.105267715284454e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,7.105267715284454e6,false,4.0,0.8453312541702166
20,0.75,12,9,1,1,20.0,7.105267715284454e6,false,5.0,0.8069296361233794
20,0.75,12,9,1,1,20.0,7.105267715284454e6,false,2.0,0.9032462878436034
20,0.75,12,9,1,1,20.0,7.105267715284454e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,7.105267715284454e6,false,4.0,0.8561797925927137
20,0.75,12,9,1,4,20.0,7.105267715284454e6,false,5.0,0.816003318734296
20,0.75,12,9,1,4,20.0,7.105267715284454e6,false,2.0,0.9237879925084407
20,0.75,12,9,1,4,20.0,7.105267715284454e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,7.793653413772122e6,false,4.0,0.03013310688033726
20,0.75,12,9,1,16,0.0,7.793653413772122e6,false,5.0,0.05784565770301178
20,0.75,12,9,1,16,0.0,7.793653413772122e6,false,2.0,0.16641120181075938
20,0.75,12,9,1,16,0.0,7.793653413772122e6,false,0.0,0.9999999999999772
20,0.75,12,9,1,1,0.0,7.793653413772122e6,false,4.0,0.02116246946854881
20,0.75,12,9,1,1,0.0,7.793653413772122e6,false,5.0,0.019787660990266735
20,0.75,12,9,1,1,0.0,7.793653413772122e6,false,2.0,0.03890599163650766
20,0.75,12,9,1,1,0.0,7.793653413772122e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,7.793653413772122e6,false,4.0,0.014350968985931077
20,0.75,12,9,1,4,0.0,7.793653413772122e6,false,5.0,0.024983511177120898
20,0.75,12,9,1,4,0.0,7.793653413772122e6,false,2.0,0.04341218211139988
20,0.75,12,9,1,4,0.0,7.793653413772122e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,1.0,7.793653413772122e6,false,4.0,0.3204769604116063
20,0.75,12,9,1,16,1.0,7.793653413772122e6,false,5.0,0.6420827618695583
20,0.75,12,9,1,16,1.0,7.793653413772122e6,false,2.0,0.9436505495178757
20,0.75,12,9,1,16,1.0,7.793653413772122e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,7.793653413772122e6,false,4.0,0.1800978020122355
20,0.75,12,9,1,1,1.0,7.793653413772122e6,false,5.0,0.19178563192961487
20,0.75,12,9,1,1,1.0,7.793653413772122e6,false,2.0,0.20014572160590655
20,0.75,12,9,1,1,1.0,7.793653413772122e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,7.793653413772122e6,false,4.0,0.22191748256245936
20,0.75,12,9,1,4,1.0,7.793653413772122e6,false,5.0,0.3780627329145103
20,0.75,12,9,1,4,1.0,7.793653413772122e6,false,2.0,0.7721786048048965
20,0.75,12,9,1,4,1.0,7.793653413772122e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,7.793653413772122e6,false,4.0,0.888529097831723
20,0.75,12,9,1,16,20.0,7.793653413772122e6,false,5.0,0.8616509595992196
20,0.75,12,9,1,16,20.0,7.793653413772122e6,false,2.0,0.9792433996588638
20,0.75,12,9,1,16,20.0,7.793653413772122e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,7.793653413772122e6,false,4.0,0.8451614096242857
20,0.75,12,9,1,1,20.0,7.793653413772122e6,false,5.0,0.8071900461453315
20,0.75,12,9,1,1,20.0,7.793653413772122e6,false,2.0,0.9034666329498784
20,0.75,12,9,1,1,20.0,7.793653413772122e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,7.793653413772122e6,false,4.0,0.8562728261064928
20,0.75,12,9,1,4,20.0,7.793653413772122e6,false,5.0,0.8161998883224608
20,0.75,12,9,1,4,20.0,7.793653413772122e6,false,2.0,0.9237203195896948
20,0.75,12,9,1,4,20.0,7.793653413772122e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,8.548732569687596e6,false,4.0,0.02900174533175599
20,0.75,12,9,1,16,0.0,8.548732569687596e6,false,5.0,0.06269633494523444
20,0.75,12,9,1,16,0.0,8.548732569687596e6,false,2.0,0.16610602219862203
20,0.75,12,9,1,16,0.0,8.548732569687596e6,false,0.0,0.9999999999999735
20,0.75,12,9,1,1,0.0,8.548732569687596e6,false,4.0,0.02068881906447469
20,0.75,12,9,1,1,0.0,8.548732569687596e6,false,5.0,0.011178117778437724
20,0.75,12,9,1,1,0.0,8.548732569687596e6,false,2.0,0.03905513365004824
20,0.75,12,9,1,1,0.0,8.548732569687596e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,8.548732569687596e6,false,4.0,0.017399154338388945
20,0.75,12,9,1,4,0.0,8.548732569687596e6,false,5.0,0.023149769319930014
20,0.75,12,9,1,4,0.0,8.548732569687596e6,false,2.0,0.04117670546583981
20,0.75,12,9,1,4,0.0,8.548732569687596e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,1.0,8.548732569687596e6,false,4.0,0.3205460607936748
20,0.75,12,9,1,16,1.0,8.548732569687596e6,false,5.0,0.6424350096660045
20,0.75,12,9,1,16,1.0,8.548732569687596e6,false,2.0,0.9436873478242561
20,0.75,12,9,1,16,1.0,8.548732569687596e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,8.548732569687596e6,false,4.0,0.18017339595471277
20,0.75,12,9,1,1,1.0,8.548732569687596e6,false,5.0,0.1921265341070736
20,0.75,12,9,1,1,1.0,8.548732569687596e6,false,2.0,0.19991963129619586
20,0.75,12,9,1,1,1.0,8.548732569687596e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,8.548732569687596e6,false,4.0,0.22170589751324118
20,0.75,12,9,1,4,1.0,8.548732569687596e6,false,5.0,0.37789886992704774
20,0.75,12,9,1,4,1.0,8.548732569687596e6,false,2.0,0.7720703974254879
20,0.75,12,9,1,4,1.0,8.548732569687596e6,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,8.548732569687596e6,false,4.0,0.8883520743766508
20,0.75,12,9,1,16,20.0,8.548732569687596e6,false,5.0,0.8613663631884184
20,0.75,12,9,1,16,20.0,8.548732569687596e6,false,2.0,0.9793025472864756
20,0.75,12,9,1,16,20.0,8.548732569687596e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,8.548732569687596e6,false,4.0,0.8452246597731129
20,0.75,12,9,1,1,20.0,8.548732569687596e6,false,5.0,0.8060983734716449
20,0.75,12,9,1,1,20.0,8.548732569687596e6,false,2.0,0.9030709319306685
20,0.75,12,9,1,1,20.0,8.548732569687596e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,8.548732569687596e6,false,4.0,0.8560808050911322
20,0.75,12,9,1,4,20.0,8.548732569687596e6,false,5.0,0.8163902419286474
20,0.75,12,9,1,4,20.0,8.548732569687596e6,false,2.0,0.9235050832380305
20,0.75,12,9,1,4,20.0,8.548732569687596e6,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,9.376966702021493e6,false,4.0,0.029056603311511962
20,0.75,12,9,1,16,0.0,9.376966702021493e6,false,5.0,0.051355996352818276
20,0.75,12,9,1,16,0.0,9.376966702021493e6,false,2.0,0.1609807116853218
20,0.75,12,9,1,16,0.0,9.376966702021493e6,false,0.0,0.9999999999999676
20,0.75,12,9,1,1,0.0,9.376966702021493e6,false,4.0,0.018995382400759712
20,0.75,12,9,1,1,0.0,9.376966702021493e6,false,5.0,0.010638755227962616
20,0.75,12,9,1,1,0.0,9.376966702021493e6,false,2.0,0.03584615975690396
20,0.75,12,9,1,1,0.0,9.376966702021493e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,9.376966702021493e6,false,4.0,0.016857886882746784
20,0.75,12,9,1,4,0.0,9.376966702021493e6,false,5.0,0.022206644962448615
20,0.75,12,9,1,4,0.0,9.376966702021493e6,false,2.0,0.048162176095529245
20,0.75,12,9,1,4,0.0,9.376966702021493e6,false,0.0,1.0
20,0.75,12,9,1,16,1.0,9.376966702021493e6,false,4.0,0.3203977498365268
20,0.75,12,9,1,16,1.0,9.376966702021493e6,false,5.0,0.6428626378583736
20,0.75,12,9,1,16,1.0,9.376966702021493e6,false,2.0,0.9435065162300627
20,0.75,12,9,1,16,1.0,9.376966702021493e6,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,9.376966702021493e6,false,4.0,0.17986189690302096
20,0.75,12,9,1,1,1.0,9.376966702021493e6,false,5.0,0.19186577548487704
20,0.75,12,9,1,1,1.0,9.376966702021493e6,false,2.0,0.2000596464944814
20,0.75,12,9,1,1,1.0,9.376966702021493e6,false,0.0,1.0
20,0.75,12,9,1,4,1.0,9.376966702021493e6,false,4.0,0.22132640214227234
20,0.75,12,9,1,4,1.0,9.376966702021493e6,false,5.0,0.37731280000973705
20,0.75,12,9,1,4,1.0,9.376966702021493e6,false,2.0,0.7721077754555855
20,0.75,12,9,1,4,1.0,9.376966702021493e6,false,0.0,1.0
20,0.75,12,9,1,16,20.0,9.376966702021493e6,false,4.0,0.8884725229510608
20,0.75,12,9,1,16,20.0,9.376966702021493e6,false,5.0,0.8621283341061807
20,0.75,12,9,1,16,20.0,9.376966702021493e6,false,2.0,0.9791307095982628
20,0.75,12,9,1,16,20.0,9.376966702021493e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,9.376966702021493e6,false,4.0,0.8455535524195378
20,0.75,12,9,1,1,20.0,9.376966702021493e6,false,5.0,0.806683425465776
20,0.75,12,9,1,1,20.0,9.376966702021493e6,false,2.0,0.9033767081366351
20,0.75,12,9,1,1,20.0,9.376966702021493e6,false,0.0,1.0
20,0.75,12,9,1,4,20.0,9.376966702021493e6,false,4.0,0.8559516642043401
20,0.75,12,9,1,4,20.0,9.376966702021493e6,false,5.0,0.816311762134439
20,0.75,12,9,1,4,20.0,9.376966702021493e6,false,2.0,0.9236923825094956
20,0.75,12,9,1,4,20.0,9.376966702021493e6,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.0285443346607488e7,false,4.0,0.025204669177960617
20,0.75,12,9,1,16,0.0,1.0285443346607488e7,false,5.0,0.052585606370309304
20,0.75,12,9,1,16,0.0,1.0285443346607488e7,false,2.0,0.14539263276458872
20,0.75,12,9,1,16,0.0,1.0285443346607488e7,false,0.0,0.9999999999999614
20,0.75,12,9,1,1,0.0,1.0285443346607488e7,false,4.0,0.021015015066902596
20,0.75,12,9,1,1,0.0,1.0285443346607488e7,false,5.0,0.014095698947992166
20,0.75,12,9,1,1,0.0,1.0285443346607488e7,false,2.0,0.03489975496974278
20,0.75,12,9,1,1,0.0,1.0285443346607488e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.0285443346607488e7,false,4.0,0.01824715510600233
20,0.75,12,9,1,4,0.0,1.0285443346607488e7,false,5.0,0.01315385133269085
20,0.75,12,9,1,4,0.0,1.0285443346607488e7,false,2.0,0.05077257672944255
20,0.75,12,9,1,4,0.0,1.0285443346607488e7,false,0.0,1.0
20,0.75,12,9,1,16,1.0,1.0285443346607488e7,false,4.0,0.3205180197047595
20,0.75,12,9,1,16,1.0,1.0285443346607488e7,false,5.0,0.6426851207477462
20,0.75,12,9,1,16,1.0,1.0285443346607488e7,false,2.0,0.943370792139692
20,0.75,12,9,1,16,1.0,1.0285443346607488e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.0285443346607488e7,false,4.0,0.17981885014075427
20,0.75,12,9,1,1,1.0,1.0285443346607488e7,false,5.0,0.19191807726552004
20,0.75,12,9,1,1,1.0,1.0285443346607488e7,false,2.0,0.2000649705093208
20,0.75,12,9,1,1,1.0,1.0285443346607488e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.0285443346607488e7,false,4.0,0.22142445441620465
20,0.75,12,9,1,4,1.0,1.0285443346607488e7,false,5.0,0.3768338967650478
20,0.75,12,9,1,4,1.0,1.0285443346607488e7,false,2.0,0.7717154750866022
20,0.75,12,9,1,4,1.0,1.0285443346607488e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.0285443346607488e7,false,4.0,0.8882848318543128
20,0.75,12,9,1,16,20.0,1.0285443346607488e7,false,5.0,0.8623778726335648
20,0.75,12,9,1,16,20.0,1.0285443346607488e7,false,2.0,0.9791846561313147
20,0.75,12,9,1,16,20.0,1.0285443346607488e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.0285443346607488e7,false,4.0,0.8453947050203898
20,0.75,12,9,1,1,20.0,1.0285443346607488e7,false,5.0,0.8070185931071523
20,0.75,12,9,1,1,20.0,1.0285443346607488e7,false,2.0,0.9028948945919003
20,0.75,12,9,1,1,20.0,1.0285443346607488e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.0285443346607488e7,false,4.0,0.8560122717387478
20,0.75,12,9,1,4,20.0,1.0285443346607488e7,false,5.0,0.816469016103864
20,0.75,12,9,1,4,20.0,1.0285443346607488e7,false,2.0,0.9234241926284826
20,0.75,12,9,1,4,20.0,1.0285443346607488e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.1281936707044685e7,false,4.0,0.022874091355537897
20,0.75,12,9,1,16,0.0,1.1281936707044685e7,false,5.0,0.05138298809332844
20,0.75,12,9,1,16,0.0,1.1281936707044685e7,false,2.0,0.1361638512466531
20,0.75,12,9,1,16,0.0,1.1281936707044685e7,false,0.0,0.9999999999999533
20,0.75,12,9,1,1,0.0,1.1281936707044685e7,false,4.0,0.02503344653287329
20,0.75,12,9,1,1,0.0,1.1281936707044685e7,false,5.0,0.02092372545341512
20,0.75,12,9,1,1,0.0,1.1281936707044685e7,false,2.0,0.03662372761398786
20,0.75,12,9,1,1,0.0,1.1281936707044685e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.1281936707044685e7,false,4.0,0.012522023077837294
20,0.75,12,9,1,4,0.0,1.1281936707044685e7,false,5.0,0.022519204031731764
20,0.75,12,9,1,4,0.0,1.1281936707044685e7,false,2.0,0.04897874207176946
20,0.75,12,9,1,4,0.0,1.1281936707044685e7,false,0.0,1.0
20,0.75,12,9,1,16,1.0,1.1281936707044685e7,false,4.0,0.32014194517727
20,0.75,12,9,1,16,1.0,1.1281936707044685e7,false,5.0,0.64307404835267
20,0.75,12,9,1,16,1.0,1.1281936707044685e7,false,2.0,0.9432240095409535
20,0.75,12,9,1,16,1.0,1.1281936707044685e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.1281936707044685e7,false,4.0,0.17993757949199948
20,0.75,12,9,1,1,1.0,1.1281936707044685e7,false,5.0,0.1919668826331274
20,0.75,12,9,1,1,1.0,1.1281936707044685e7,false,2.0,0.20021325705911602
20,0.75,12,9,1,1,1.0,1.1281936707044685e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.1281936707044685e7,false,4.0,0.22113785861403196
20,0.75,12,9,1,4,1.0,1.1281936707044685e7,false,5.0,0.37695952073509875
20,0.75,12,9,1,4,1.0,1.1281936707044685e7,false,2.0,0.772414909500827
20,0.75,12,9,1,4,1.0,1.1281936707044685e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.1281936707044685e7,false,4.0,0.8883462739153813
20,0.75,12,9,1,16,20.0,1.1281936707044685e7,false,5.0,0.8619941991297081
20,0.75,12,9,1,16,20.0,1.1281936707044685e7,false,2.0,0.9790579499423275
20,0.75,12,9,1,16,20.0,1.1281936707044685e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.1281936707044685e7,false,4.0,0.8452683864074918
20,0.75,12,9,1,1,20.0,1.1281936707044685e7,false,5.0,0.8073367380899216
20,0.75,12,9,1,1,20.0,1.1281936707044685e7,false,2.0,0.9032162250129503
20,0.75,12,9,1,1,20.0,1.1281936707044685e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.1281936707044685e7,false,4.0,0.8561111703253427
20,0.75,12,9,1,4,20.0,1.1281936707044685e7,false,5.0,0.8166222765699225
20,0.75,12,9,1,4,20.0,1.1281936707044685e7,false,2.0,0.9233858325273062
20,0.75,12,9,1,4,20.0,1.1281936707044685e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.2374974181715224e7,false,4.0,0.025036284059415558
20,0.75,12,9,1,16,0.0,1.2374974181715224e7,false,5.0,0.061864450836499975
20,0.75,12,9,1,16,0.0,1.2374974181715224e7,false,2.0,0.13125628515219734
20,0.75,12,9,1,16,0.0,1.2374974181715224e7,false,0.0,0.9999999999999432
20,0.75,12,9,1,1,0.0,1.2374974181715224e7,false,4.0,0.026045331610911143
20,0.75,12,9,1,1,0.0,1.2374974181715224e7,false,5.0,0.018875265130862025
20,0.75,12,9,1,1,0.0,1.2374974181715224e7,false,2.0,0.03626002770071898
20,0.75,12,9,1,1,0.0,1.2374974181715224e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.2374974181715224e7,false,4.0,0.011654592632886823
20,0.75,12,9,1,4,0.0,1.2374974181715224e7,false,5.0,0.015451523258335216
20,0.75,12,9,1,4,0.0,1.2374974181715224e7,false,2.0,0.049166677536734024
20,0.75,12,9,1,4,0.0,1.2374974181715224e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,1.0,1.2374974181715224e7,false,4.0,0.3203899670583208
20,0.75,12,9,1,16,1.0,1.2374974181715224e7,false,5.0,0.643477707438894
20,0.75,12,9,1,16,1.0,1.2374974181715224e7,false,2.0,0.9431816512274909
20,0.75,12,9,1,16,1.0,1.2374974181715224e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.2374974181715224e7,false,4.0,0.1796962692133009
20,0.75,12,9,1,1,1.0,1.2374974181715224e7,false,5.0,0.19084557881583528
20,0.75,12,9,1,1,1.0,1.2374974181715224e7,false,2.0,0.20034552389331892
20,0.75,12,9,1,1,1.0,1.2374974181715224e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.2374974181715224e7,false,4.0,0.22152050961249617
20,0.75,12,9,1,4,1.0,1.2374974181715224e7,false,5.0,0.3775400882800722
20,0.75,12,9,1,4,1.0,1.2374974181715224e7,false,2.0,0.772147175263536
20,0.75,12,9,1,4,1.0,1.2374974181715224e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.2374974181715224e7,false,4.0,0.8880660362653331
20,0.75,12,9,1,16,20.0,1.2374974181715224e7,false,5.0,0.8623206329098974
20,0.75,12,9,1,16,20.0,1.2374974181715224e7,false,2.0,0.978805515358405
20,0.75,12,9,1,16,20.0,1.2374974181715224e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.2374974181715224e7,false,4.0,0.8449098370996296
20,0.75,12,9,1,1,20.0,1.2374974181715224e7,false,5.0,0.8070865124241122
20,0.75,12,9,1,1,20.0,1.2374974181715224e7,false,2.0,0.9030012512019285
20,0.75,12,9,1,1,20.0,1.2374974181715224e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.2374974181715224e7,false,4.0,0.8559939937529584
20,0.75,12,9,1,4,20.0,1.2374974181715224e7,false,5.0,0.8170192521928716
20,0.75,12,9,1,4,20.0,1.2374974181715224e7,false,2.0,0.9229542030446665
20,0.75,12,9,1,4,20.0,1.2374974181715224e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.3573909336195331e7,false,4.0,0.018670862012182363
20,0.75,12,9,1,16,0.0,1.3573909336195331e7,false,5.0,0.046725853621742766
20,0.75,12,9,1,16,0.0,1.3573909336195331e7,false,2.0,0.12672741494949818
20,0.75,12,9,1,16,0.0,1.3573909336195331e7,false,0.0,0.9999999999999315
20,0.75,12,9,1,1,0.0,1.3573909336195331e7,false,4.0,0.02681797787398354
20,0.75,12,9,1,1,0.0,1.3573909336195331e7,false,5.0,0.022336926042296926
20,0.75,12,9,1,1,0.0,1.3573909336195331e7,false,2.0,0.03342390278291015
20,0.75,12,9,1,1,0.0,1.3573909336195331e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.3573909336195331e7,false,4.0,0.013474193411944356
20,0.75,12,9,1,4,0.0,1.3573909336195331e7,false,5.0,0.0237849011209403
20,0.75,12,9,1,4,0.0,1.3573909336195331e7,false,2.0,0.04579091094523665
20,0.75,12,9,1,4,0.0,1.3573909336195331e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,1.0,1.3573909336195331e7,false,4.0,0.32060642132353406
20,0.75,12,9,1,16,1.0,1.3573909336195331e7,false,5.0,0.6435544905620827
20,0.75,12,9,1,16,1.0,1.3573909336195331e7,false,2.0,0.9433281650844788
20,0.75,12,9,1,16,1.0,1.3573909336195331e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.3573909336195331e7,false,4.0,0.17962435522518774
20,0.75,12,9,1,1,1.0,1.3573909336195331e7,false,5.0,0.19023176978608328
20,0.75,12,9,1,1,1.0,1.3573909336195331e7,false,2.0,0.1999312288314671
20,0.75,12,9,1,1,1.0,1.3573909336195331e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.3573909336195331e7,false,4.0,0.22174415804779712
20,0.75,12,9,1,4,1.0,1.3573909336195331e7,false,5.0,0.37882147964354446
20,0.75,12,9,1,4,1.0,1.3573909336195331e7,false,2.0,0.7717046664752997
20,0.75,12,9,1,4,1.0,1.3573909336195331e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.3573909336195331e7,false,4.0,0.8884630210957412
20,0.75,12,9,1,16,20.0,1.3573909336195331e7,false,5.0,0.862715965360065
20,0.75,12,9,1,16,20.0,1.3573909336195331e7,false,2.0,0.9786369738182015
20,0.75,12,9,1,16,20.0,1.3573909336195331e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.3573909336195331e7,false,4.0,0.8449680389498726
20,0.75,12,9,1,1,20.0,1.3573909336195331e7,false,5.0,0.8068756440060932
20,0.75,12,9,1,1,20.0,1.3573909336195331e7,false,2.0,0.9031093321854577
20,0.75,12,9,1,1,20.0,1.3573909336195331e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.3573909336195331e7,false,4.0,0.8555308137894202
20,0.75,12,9,1,4,20.0,1.3573909336195331e7,false,5.0,0.8164993509411017
20,0.75,12,9,1,4,20.0,1.3573909336195331e7,false,2.0,0.9227497725548364
20,0.75,12,9,1,4,20.0,1.3573909336195331e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.488900194551456e7,false,4.0,0.021373237322990866
20,0.75,12,9,1,16,0.0,1.488900194551456e7,false,5.0,0.043187743839068725
20,0.75,12,9,1,16,0.0,1.488900194551456e7,false,2.0,0.11520475882141255
20,0.75,12,9,1,16,0.0,1.488900194551456e7,false,0.0,0.9999999999999183
20,0.75,12,9,1,1,0.0,1.488900194551456e7,false,4.0,0.027024600664291368
20,0.75,12,9,1,1,0.0,1.488900194551456e7,false,5.0,0.015469806415556642
20,0.75,12,9,1,1,0.0,1.488900194551456e7,false,2.0,0.03164542838593025
20,0.75,12,9,1,1,0.0,1.488900194551456e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.488900194551456e7,false,4.0,0.012930939358331077
20,0.75,12,9,1,4,0.0,1.488900194551456e7,false,5.0,0.023400109936689752
20,0.75,12,9,1,4,0.0,1.488900194551456e7,false,2.0,0.03905131174398526
20,0.75,12,9,1,4,0.0,1.488900194551456e7,false,0.0,0.9999999999999991
20,0.75,12,9,1,16,1.0,1.488900194551456e7,false,4.0,0.32042074289523825
20,0.75,12,9,1,16,1.0,1.488900194551456e7,false,5.0,0.6442526442292559
20,0.75,12,9,1,16,1.0,1.488900194551456e7,false,2.0,0.9430489158795899
20,0.75,12,9,1,16,1.0,1.488900194551456e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.488900194551456e7,false,4.0,0.17963386321460503
20,0.75,12,9,1,1,1.0,1.488900194551456e7,false,5.0,0.1905114716827774
20,0.75,12,9,1,1,1.0,1.488900194551456e7,false,2.0,0.20009999713894575
20,0.75,12,9,1,1,1.0,1.488900194551456e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.488900194551456e7,false,4.0,0.22247721447758165
20,0.75,12,9,1,4,1.0,1.488900194551456e7,false,5.0,0.3806924196461845
20,0.75,12,9,1,4,1.0,1.488900194551456e7,false,2.0,0.7711539244797397
20,0.75,12,9,1,4,1.0,1.488900194551456e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.488900194551456e7,false,4.0,0.8886008962877301
20,0.75,12,9,1,16,20.0,1.488900194551456e7,false,5.0,0.8626854317974616
20,0.75,12,9,1,16,20.0,1.488900194551456e7,false,2.0,0.9785435324989145
20,0.75,12,9,1,16,20.0,1.488900194551456e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.488900194551456e7,false,4.0,0.8450986093722523
20,0.75,12,9,1,1,20.0,1.488900194551456e7,false,5.0,0.8066327854872488
20,0.75,12,9,1,1,20.0,1.488900194551456e7,false,2.0,0.9032488066221669
20,0.75,12,9,1,1,20.0,1.488900194551456e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,1.488900194551456e7,false,4.0,0.8554852785001239
20,0.75,12,9,1,4,20.0,1.488900194551456e7,false,5.0,0.8160660501883047
20,0.75,12,9,1,4,20.0,1.488900194551456e7,false,2.0,0.9226917326809316
20,0.75,12,9,1,4,20.0,1.488900194551456e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.6331505791217607e7,false,4.0,0.023479780163768112
20,0.75,12,9,1,16,0.0,1.6331505791217607e7,false,5.0,0.04421176192253693
20,0.75,12,9,1,16,0.0,1.6331505791217607e7,false,2.0,0.10708022489296506
20,0.75,12,9,1,16,0.0,1.6331505791217607e7,false,0.0,0.9999999999999014
20,0.75,12,9,1,1,0.0,1.6331505791217607e7,false,4.0,0.02532922964001746
20,0.75,12,9,1,1,0.0,1.6331505791217607e7,false,5.0,0.018660155402151563
20,0.75,12,9,1,1,0.0,1.6331505791217607e7,false,2.0,0.029167668687618484
20,0.75,12,9,1,1,0.0,1.6331505791217607e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.6331505791217607e7,false,4.0,0.010870343764536794
20,0.75,12,9,1,4,0.0,1.6331505791217607e7,false,5.0,0.0316465334706376
20,0.75,12,9,1,4,0.0,1.6331505791217607e7,false,2.0,0.047903208920852265
20,0.75,12,9,1,4,0.0,1.6331505791217607e7,false,0.0,0.9999999999999989
20,0.75,12,9,1,16,1.0,1.6331505791217607e7,false,4.0,0.32120598456110205
20,0.75,12,9,1,16,1.0,1.6331505791217607e7,false,5.0,0.6465515247856412
20,0.75,12,9,1,16,1.0,1.6331505791217607e7,false,2.0,0.9431611150183259
20,0.75,12,9,1,16,1.0,1.6331505791217607e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.6331505791217607e7,false,4.0,0.17979215758525138
20,0.75,12,9,1,1,1.0,1.6331505791217607e7,false,5.0,0.19082297662298267
20,0.75,12,9,1,1,1.0,1.6331505791217607e7,false,2.0,0.2001717427116316
20,0.75,12,9,1,1,1.0,1.6331505791217607e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.6331505791217607e7,false,4.0,0.22237621508543323
20,0.75,12,9,1,4,1.0,1.6331505791217607e7,false,5.0,0.3803298643682276
20,0.75,12,9,1,4,1.0,1.6331505791217607e7,false,2.0,0.7713300478337847
20,0.75,12,9,1,4,1.0,1.6331505791217607e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.6331505791217607e7,false,4.0,0.8885611396429373
20,0.75,12,9,1,16,20.0,1.6331505791217607e7,false,5.0,0.8625656002237122
20,0.75,12,9,1,16,20.0,1.6331505791217607e7,false,2.0,0.9783675770331625
20,0.75,12,9,1,16,20.0,1.6331505791217607e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.6331505791217607e7,false,4.0,0.844948794114727
20,0.75,12,9,1,1,20.0,1.6331505791217607e7,false,5.0,0.8061083023134096
20,0.75,12,9,1,1,20.0,1.6331505791217607e7,false,2.0,0.9031998804358377
20,0.75,12,9,1,1,20.0,1.6331505791217607e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.6331505791217607e7,false,4.0,0.8553344215997413
20,0.75,12,9,1,4,20.0,1.6331505791217607e7,false,5.0,0.8170076638774295
20,0.75,12,9,1,4,20.0,1.6331505791217607e7,false,2.0,0.9225917056808138
20,0.75,12,9,1,4,20.0,1.6331505791217607e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.791376496454316e7,false,4.0,0.02643547425016972
20,0.75,12,9,1,16,0.0,1.791376496454316e7,false,5.0,0.04652390884514513
20,0.75,12,9,1,16,0.0,1.791376496454316e7,false,2.0,0.10523996116937764
20,0.75,12,9,1,16,0.0,1.791376496454316e7,false,0.0,0.9999999999998807
20,0.75,12,9,1,1,0.0,1.791376496454316e7,false,4.0,0.021295534383745745
20,0.75,12,9,1,1,0.0,1.791376496454316e7,false,5.0,0.015828881468952408
20,0.75,12,9,1,1,0.0,1.791376496454316e7,false,2.0,0.026073574875684073
20,0.75,12,9,1,1,0.0,1.791376496454316e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,0.0,1.791376496454316e7,false,4.0,0.010723574686282406
20,0.75,12,9,1,4,0.0,1.791376496454316e7,false,5.0,0.025398080072865634
20,0.75,12,9,1,4,0.0,1.791376496454316e7,false,2.0,0.05008204726918438
20,0.75,12,9,1,4,0.0,1.791376496454316e7,false,0.0,0.999999999999998
20,0.75,12,9,1,16,1.0,1.791376496454316e7,false,4.0,0.32052987281450307
20,0.75,12,9,1,16,1.0,1.791376496454316e7,false,5.0,0.6471906161783302
20,0.75,12,9,1,16,1.0,1.791376496454316e7,false,2.0,0.9429017907410859
20,0.75,12,9,1,16,1.0,1.791376496454316e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.791376496454316e7,false,4.0,0.18054514454581658
20,0.75,12,9,1,1,1.0,1.791376496454316e7,false,5.0,0.1908543569430142
20,0.75,12,9,1,1,1.0,1.791376496454316e7,false,2.0,0.20031541951823134
20,0.75,12,9,1,1,1.0,1.791376496454316e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.791376496454316e7,false,4.0,0.22236732300095768
20,0.75,12,9,1,4,1.0,1.791376496454316e7,false,5.0,0.3795402632949418
20,0.75,12,9,1,4,1.0,1.791376496454316e7,false,2.0,0.7708600052415746
20,0.75,12,9,1,4,1.0,1.791376496454316e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.791376496454316e7,false,4.0,0.8884721303571581
20,0.75,12,9,1,16,20.0,1.791376496454316e7,false,5.0,0.8627991441618889
20,0.75,12,9,1,16,20.0,1.791376496454316e7,false,2.0,0.9782995013904866
20,0.75,12,9,1,16,20.0,1.791376496454316e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,1.791376496454316e7,false,4.0,0.8448342625612071
20,0.75,12,9,1,1,20.0,1.791376496454316e7,false,5.0,0.8064739979489555
20,0.75,12,9,1,1,20.0,1.791376496454316e7,false,2.0,0.9029430063465452
20,0.75,12,9,1,1,20.0,1.791376496454316e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.791376496454316e7,false,4.0,0.8553373901090912
20,0.75,12,9,1,4,20.0,1.791376496454316e7,false,5.0,0.817965074471386
20,0.75,12,9,1,4,20.0,1.791376496454316e7,false,2.0,0.9226679216715534
20,0.75,12,9,1,4,20.0,1.791376496454316e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,1.964931949982608e7,false,4.0,0.026309937410235053
20,0.75,12,9,1,16,0.0,1.964931949982608e7,false,5.0,0.048350456142700796
20,0.75,12,9,1,16,0.0,1.964931949982608e7,false,2.0,0.10002754257617165
20,0.75,12,9,1,16,0.0,1.964931949982608e7,false,0.0,0.9999999999998563
20,0.75,12,9,1,1,0.0,1.964931949982608e7,false,4.0,0.020222546318444046
20,0.75,12,9,1,1,0.0,1.964931949982608e7,false,5.0,0.021259755888755297
20,0.75,12,9,1,1,0.0,1.964931949982608e7,false,2.0,0.0233800521067253
20,0.75,12,9,1,1,0.0,1.964931949982608e7,false,0.0,1.0
20,0.75,12,9,1,4,0.0,1.964931949982608e7,false,4.0,0.011763610399699328
20,0.75,12,9,1,4,0.0,1.964931949982608e7,false,5.0,0.020241851019527208
20,0.75,12,9,1,4,0.0,1.964931949982608e7,false,2.0,0.04637052601232447
20,0.75,12,9,1,4,0.0,1.964931949982608e7,false,0.0,0.9999999999999974
20,0.75,12,9,1,16,1.0,1.964931949982608e7,false,4.0,0.31978264705500387
20,0.75,12,9,1,16,1.0,1.964931949982608e7,false,5.0,0.6467273240112902
20,0.75,12,9,1,16,1.0,1.964931949982608e7,false,2.0,0.9429552750161103
20,0.75,12,9,1,16,1.0,1.964931949982608e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.964931949982608e7,false,4.0,0.1801827365842478
20,0.75,12,9,1,1,1.0,1.964931949982608e7,false,5.0,0.190449074340499
20,0.75,12,9,1,1,1.0,1.964931949982608e7,false,2.0,0.20017491147722685
20,0.75,12,9,1,1,1.0,1.964931949982608e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.964931949982608e7,false,4.0,0.22222436994940467
20,0.75,12,9,1,4,1.0,1.964931949982608e7,false,5.0,0.3801023083621827
20,0.75,12,9,1,4,1.0,1.964931949982608e7,false,2.0,0.7705179539058645
20,0.75,12,9,1,4,1.0,1.964931949982608e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.964931949982608e7,false,4.0,0.8884484306028507
20,0.75,12,9,1,16,20.0,1.964931949982608e7,false,5.0,0.8622948898164179
20,0.75,12,9,1,16,20.0,1.964931949982608e7,false,2.0,0.9782791970411021
20,0.75,12,9,1,16,20.0,1.964931949982608e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.964931949982608e7,false,4.0,0.8448216979185508
20,0.75,12,9,1,1,20.0,1.964931949982608e7,false,5.0,0.8064339223013407
20,0.75,12,9,1,1,20.0,1.964931949982608e7,false,2.0,0.9034534942313398
20,0.75,12,9,1,1,20.0,1.964931949982608e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.964931949982608e7,false,4.0,0.8553533277522
20,0.75,12,9,1,4,20.0,1.964931949982608e7,false,5.0,0.8175609525430706
20,0.75,12,9,1,4,20.0,1.964931949982608e7,false,2.0,0.9225533368225892
20,0.75,12,9,1,4,20.0,1.964931949982608e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.155302124206981e7,false,4.0,0.02509071084133279
20,0.75,12,9,1,16,0.0,2.155302124206981e7,false,5.0,0.0432841134054155
20,0.75,12,9,1,16,0.0,2.155302124206981e7,false,2.0,0.09330232265662843
20,0.75,12,9,1,16,0.0,2.155302124206981e7,false,0.0,0.9999999999998272
20,0.75,12,9,1,1,0.0,2.155302124206981e7,false,4.0,0.02488413503039081
20,0.75,12,9,1,1,0.0,2.155302124206981e7,false,5.0,0.030301884318375775
20,0.75,12,9,1,1,0.0,2.155302124206981e7,false,2.0,0.024935629891339055
20,0.75,12,9,1,1,0.0,2.155302124206981e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.155302124206981e7,false,4.0,0.01623585023521101
20,0.75,12,9,1,4,0.0,2.155302124206981e7,false,5.0,0.013411767883518643
20,0.75,12,9,1,4,0.0,2.155302124206981e7,false,2.0,0.04670151121800815
20,0.75,12,9,1,4,0.0,2.155302124206981e7,false,0.0,0.9999999999999963
20,0.75,12,9,1,16,1.0,2.155302124206981e7,false,4.0,0.3198728634659966
20,0.75,12,9,1,16,1.0,2.155302124206981e7,false,5.0,0.6459922139537042
20,0.75,12,9,1,16,1.0,2.155302124206981e7,false,2.0,0.9426734676619285
20,0.75,12,9,1,16,1.0,2.155302124206981e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.155302124206981e7,false,4.0,0.18017177096857456
20,0.75,12,9,1,1,1.0,2.155302124206981e7,false,5.0,0.19099271002448023
20,0.75,12,9,1,1,1.0,2.155302124206981e7,false,2.0,0.1997724589837117
20,0.75,12,9,1,1,1.0,2.155302124206981e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.155302124206981e7,false,4.0,0.22201830060730574
20,0.75,12,9,1,4,1.0,2.155302124206981e7,false,5.0,0.3789557084049157
20,0.75,12,9,1,4,1.0,2.155302124206981e7,false,2.0,0.7711173224051941
20,0.75,12,9,1,4,1.0,2.155302124206981e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,2.155302124206981e7,false,4.0,0.8887497377888159
20,0.75,12,9,1,16,20.0,2.155302124206981e7,false,5.0,0.8627775032739132
20,0.75,12,9,1,16,20.0,2.155302124206981e7,false,2.0,0.9783894785733923
20,0.75,12,9,1,16,20.0,2.155302124206981e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.155302124206981e7,false,4.0,0.8449314527289625
20,0.75,12,9,1,1,20.0,2.155302124206981e7,false,5.0,0.8067155625840484
20,0.75,12,9,1,1,20.0,2.155302124206981e7,false,2.0,0.9034903734654057
20,0.75,12,9,1,1,20.0,2.155302124206981e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.155302124206981e7,false,4.0,0.8551695866190002
20,0.75,12,9,1,4,20.0,2.155302124206981e7,false,5.0,0.817104930874018
20,0.75,12,9,1,4,20.0,2.155302124206981e7,false,2.0,0.9226051152624865
20,0.75,12,9,1,4,20.0,2.155302124206981e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.3641160940216023e7,false,4.0,0.02496896936407618
20,0.75,12,9,1,16,0.0,2.3641160940216023e7,false,5.0,0.030865374267567046
20,0.75,12,9,1,16,0.0,2.3641160940216023e7,false,2.0,0.08945746104537623
20,0.75,12,9,1,16,0.0,2.3641160940216023e7,false,0.0,0.9999999999997913
20,0.75,12,9,1,1,0.0,2.3641160940216023e7,false,4.0,0.027509671416918565
20,0.75,12,9,1,1,0.0,2.3641160940216023e7,false,5.0,0.026372696665931308
20,0.75,12,9,1,1,0.0,2.3641160940216023e7,false,2.0,0.027270735030764832
20,0.75,12,9,1,1,0.0,2.3641160940216023e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.3641160940216023e7,false,4.0,0.015534917056144158
20,0.75,12,9,1,4,0.0,2.3641160940216023e7,false,5.0,0.019158669138793456
20,0.75,12,9,1,4,0.0,2.3641160940216023e7,false,2.0,0.042648028897784386
20,0.75,12,9,1,4,0.0,2.3641160940216023e7,false,0.0,0.9999999999999948
20,0.75,12,9,1,16,1.0,2.3641160940216023e7,false,4.0,0.32005050375269206
20,0.75,12,9,1,16,1.0,2.3641160940216023e7,false,5.0,0.6471837126714187
20,0.75,12,9,1,16,1.0,2.3641160940216023e7,false,2.0,0.9433456422976716
20,0.75,12,9,1,16,1.0,2.3641160940216023e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.3641160940216023e7,false,4.0,0.17988088050135123
20,0.75,12,9,1,1,1.0,2.3641160940216023e7,false,5.0,0.19032398057581926
20,0.75,12,9,1,1,1.0,2.3641160940216023e7,false,2.0,0.1992432120924732
20,0.75,12,9,1,1,1.0,2.3641160940216023e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.3641160940216023e7,false,4.0,0.22190099177623665
20,0.75,12,9,1,4,1.0,2.3641160940216023e7,false,5.0,0.37967779309786504
20,0.75,12,9,1,4,1.0,2.3641160940216023e7,false,2.0,0.7721650796876003
20,0.75,12,9,1,4,1.0,2.3641160940216023e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,2.3641160940216023e7,false,4.0,0.8885209719203411
20,0.75,12,9,1,16,20.0,2.3641160940216023e7,false,5.0,0.8625493863571198
20,0.75,12,9,1,16,20.0,2.3641160940216023e7,false,2.0,0.978336173494065
20,0.75,12,9,1,16,20.0,2.3641160940216023e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.3641160940216023e7,false,4.0,0.8445029526560021
20,0.75,12,9,1,1,20.0,2.3641160940216023e7,false,5.0,0.806321408956349
20,0.75,12,9,1,1,20.0,2.3641160940216023e7,false,2.0,0.9034714117612225
20,0.75,12,9,1,1,20.0,2.3641160940216023e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.3641160940216023e7,false,4.0,0.8552688606371245
20,0.75,12,9,1,4,20.0,2.3641160940216023e7,false,5.0,0.8164133340007366
20,0.75,12,9,1,4,20.0,2.3641160940216023e7,false,2.0,0.9226887537248382
20,0.75,12,9,1,4,20.0,2.3641160940216023e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,2.5931607653699003e7,false,4.0,0.025390960258604475
20,0.75,12,9,1,16,0.0,2.5931607653699003e7,false,5.0,0.038667474248732195
20,0.75,12,9,1,16,0.0,2.5931607653699003e7,false,2.0,0.08639784622544507
20,0.75,12,9,1,16,0.0,2.5931607653699003e7,false,0.0,0.9999999999997491
20,0.75,12,9,1,1,0.0,2.5931607653699003e7,false,4.0,0.027811643194334015
20,0.75,12,9,1,1,0.0,2.5931607653699003e7,false,5.0,0.026647011762752477
20,0.75,12,9,1,1,0.0,2.5931607653699003e7,false,2.0,0.028516644585311078
20,0.75,12,9,1,1,0.0,2.5931607653699003e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,4,0.0,2.5931607653699003e7,false,4.0,0.014635391835480661
20,0.75,12,9,1,4,0.0,2.5931607653699003e7,false,5.0,0.011834875278557424
20,0.75,12,9,1,4,0.0,2.5931607653699003e7,false,2.0,0.04401067663602111
20,0.75,12,9,1,4,0.0,2.5931607653699003e7,false,0.0,0.9999999999999939
20,0.75,12,9,1,16,1.0,2.5931607653699003e7,false,4.0,0.32026854030431573
20,0.75,12,9,1,16,1.0,2.5931607653699003e7,false,5.0,0.6461388848746434
20,0.75,12,9,1,16,1.0,2.5931607653699003e7,false,2.0,0.9435140927796626
20,0.75,12,9,1,16,1.0,2.5931607653699003e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.5931607653699003e7,false,4.0,0.17990016270700845
20,0.75,12,9,1,1,1.0,2.5931607653699003e7,false,5.0,0.19083400093837816
20,0.75,12,9,1,1,1.0,2.5931607653699003e7,false,2.0,0.19909312452535594
20,0.75,12,9,1,1,1.0,2.5931607653699003e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.5931607653699003e7,false,4.0,0.2224495031582809
20,0.75,12,9,1,4,1.0,2.5931607653699003e7,false,5.0,0.3798599820995137
20,0.75,12,9,1,4,1.0,2.5931607653699003e7,false,2.0,0.7721556750256473
20,0.75,12,9,1,4,1.0,2.5931607653699003e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,2.5931607653699003e7,false,4.0,0.8883890020354365
20,0.75,12,9,1,16,20.0,2.5931607653699003e7,false,5.0,0.8628809734192504
20,0.75,12,9,1,16,20.0,2.5931607653699003e7,false,2.0,0.9783324795975639
20,0.75,12,9,1,16,20.0,2.5931607653699003e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.5931607653699003e7,false,4.0,0.8447101458016794
20,0.75,12,9,1,1,20.0,2.5931607653699003e7,false,5.0,0.8064798713187022
20,0.75,12,9,1,1,20.0,2.5931607653699003e7,false,2.0,0.9029610109391539
20,0.75,12,9,1,1,20.0,2.5931607653699003e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.5931607653699003e7,false,4.0,0.8554387801777462
20,0.75,12,9,1,4,20.0,2.5931607653699003e7,false,5.0,0.8166168981124822
20,0.75,12,9,1,4,20.0,2.5931607653699003e7,false,2.0,0.9226958178583574
20,0.75,12,9,1,4,20.0,2.5931607653699003e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,2.844396166524452e7,false,4.0,0.022831628771730592
20,0.75,12,9,1,16,0.0,2.844396166524452e7,false,5.0,0.05084332126752159
20,0.75,12,9,1,16,0.0,2.844396166524452e7,false,2.0,0.07513799005845681
20,0.75,12,9,1,16,0.0,2.844396166524452e7,false,0.0,0.9999999999996975
20,0.75,12,9,1,1,0.0,2.844396166524452e7,false,4.0,0.03016496737485179
20,0.75,12,9,1,1,0.0,2.844396166524452e7,false,5.0,0.02421939362393837
20,0.75,12,9,1,1,0.0,2.844396166524452e7,false,2.0,0.02980132380982562
20,0.75,12,9,1,1,0.0,2.844396166524452e7,false,0.0,0.9999999999999994
20,0.75,12,9,1,4,0.0,2.844396166524452e7,false,4.0,0.013310819938282916
20,0.75,12,9,1,4,0.0,2.844396166524452e7,false,5.0,0.011682397432110607
20,0.75,12,9,1,4,0.0,2.844396166524452e7,false,2.0,0.04152753236639728
20,0.75,12,9,1,4,0.0,2.844396166524452e7,false,0.0,0.9999999999999922
20,0.75,12,9,1,16,1.0,2.844396166524452e7,false,4.0,0.31979628297317564
20,0.75,12,9,1,16,1.0,2.844396166524452e7,false,5.0,0.6481564757275383
20,0.75,12,9,1,16,1.0,2.844396166524452e7,false,2.0,0.9439742661209946
20,0.75,12,9,1,16,1.0,2.844396166524452e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.844396166524452e7,false,4.0,0.1797115896037482
20,0.75,12,9,1,1,1.0,2.844396166524452e7,false,5.0,0.19063065023436507
20,0.75,12,9,1,1,1.0,2.844396166524452e7,false,2.0,0.19919995617175307
20,0.75,12,9,1,1,1.0,2.844396166524452e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.844396166524452e7,false,4.0,0.2220391084640673
20,0.75,12,9,1,4,1.0,2.844396166524452e7,false,5.0,0.37854466595424036
20,0.75,12,9,1,4,1.0,2.844396166524452e7,false,2.0,0.7720707337755107
20,0.75,12,9,1,4,1.0,2.844396166524452e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,2.844396166524452e7,false,4.0,0.8881607363387073
20,0.75,12,9,1,16,20.0,2.844396166524452e7,false,5.0,0.8626221831074031
20,0.75,12,9,1,16,20.0,2.844396166524452e7,false,2.0,0.9785100365692906
20,0.75,12,9,1,16,20.0,2.844396166524452e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.844396166524452e7,false,4.0,0.8444489768892292
20,0.75,12,9,1,1,20.0,2.844396166524452e7,false,5.0,0.8055546852024004
20,0.75,12,9,1,1,20.0,2.844396166524452e7,false,2.0,0.9027054507345088
20,0.75,12,9,1,1,20.0,2.844396166524452e7,false,0.0,1.0
20,0.75,12,9,1,4,20.0,2.844396166524452e7,false,4.0,0.8554562587891806
20,0.75,12,9,1,4,20.0,2.844396166524452e7,false,5.0,0.8163713988782071
20,0.75,12,9,1,4,20.0,2.844396166524452e7,false,2.0,0.9228262313216749
20,0.75,12,9,1,4,20.0,2.844396166524452e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.11997222084491e7,false,4.0,0.02086093752651427
20,0.75,12,9,1,16,0.0,3.11997222084491e7,false,5.0,0.05771190890816225
20,0.75,12,9,1,16,0.0,3.11997222084491e7,false,2.0,0.07121253291811896
20,0.75,12,9,1,16,0.0,3.11997222084491e7,false,0.0,0.9999999999996362
20,0.75,12,9,1,1,0.0,3.11997222084491e7,false,4.0,0.028340825695808942
20,0.75,12,9,1,1,0.0,3.11997222084491e7,false,5.0,0.014278796228322644
20,0.75,12,9,1,1,0.0,3.11997222084491e7,false,2.0,0.029424604694127013
20,0.75,12,9,1,1,0.0,3.11997222084491e7,false,0.0,0.9999999999999994
20,0.75,12,9,1,4,0.0,3.11997222084491e7,false,4.0,0.013797321417658806
20,0.75,12,9,1,4,0.0,3.11997222084491e7,false,5.0,0.015394265679024887
20,0.75,12,9,1,4,0.0,3.11997222084491e7,false,2.0,0.040238190902465124
20,0.75,12,9,1,4,0.0,3.11997222084491e7,false,0.0,0.9999999999999905
20,0.75,12,9,1,16,1.0,3.11997222084491e7,false,4.0,0.3196893140051514
20,0.75,12,9,1,16,1.0,3.11997222084491e7,false,5.0,0.6476241352939757
20,0.75,12,9,1,16,1.0,3.11997222084491e7,false,2.0,0.9444225462296322
20,0.75,12,9,1,16,1.0,3.11997222084491e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3.11997222084491e7,false,4.0,0.17980441362721108
20,0.75,12,9,1,1,1.0,3.11997222084491e7,false,5.0,0.19093834872975984
20,0.75,12,9,1,1,1.0,3.11997222084491e7,false,2.0,0.19930700678640428
20,0.75,12,9,1,1,1.0,3.11997222084491e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3.11997222084491e7,false,4.0,0.22238204878484952
20,0.75,12,9,1,4,1.0,3.11997222084491e7,false,5.0,0.3781540163509827
20,0.75,12,9,1,4,1.0,3.11997222084491e7,false,2.0,0.7722751077883034
20,0.75,12,9,1,4,1.0,3.11997222084491e7,false,0.0,1.0
20,0.75,12,9,1,16,20.0,3.11997222084491e7,false,4.0,0.8882631547649698
20,0.75,12,9,1,16,20.0,3.11997222084491e7,false,5.0,0.8629032228250414
20,0.75,12,9,1,16,20.0,3.11997222084491e7,false,2.0,0.9783545159017089
20,0.75,12,9,1,16,20.0,3.11997222084491e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,3.11997222084491e7,false,4.0,0.8442051012036724
20,0.75,12,9,1,1,20.0,3.11997222084491e7,false,5.0,0.8052478470667107
20,0.75,12,9,1,1,20.0,3.11997222084491e7,false,2.0,0.903006439715101
20,0.75,12,9,1,1,20.0,3.11997222084491e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,3.11997222084491e7,false,4.0,0.8554555311984849
20,0.75,12,9,1,4,20.0,3.11997222084491e7,false,5.0,0.8166342170907316
20,0.75,12,9,1,4,20.0,3.11997222084491e7,false,2.0,0.9229688899579073
20,0.75,12,9,1,4,20.0,3.11997222084491e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.422247144545299e7,false,4.0,0.02462769494452099
20,0.75,12,9,1,16,0.0,3.422247144545299e7,false,5.0,0.04309676215443008
20,0.75,12,9,1,16,0.0,3.422247144545299e7,false,2.0,0.058681124719401886
20,0.75,12,9,1,16,0.0,3.422247144545299e7,false,0.0,0.9999999999995615
20,0.75,12,9,1,1,0.0,3.422247144545299e7,false,4.0,0.02679166353683602
20,0.75,12,9,1,1,0.0,3.422247144545299e7,false,5.0,0.007967916101285902
20,0.75,12,9,1,1,0.0,3.422247144545299e7,false,2.0,0.02649885395157203
20,0.75,12,9,1,1,0.0,3.422247144545299e7,false,0.0,0.9999999999999994
20,0.75,12,9,1,4,0.0,3.422247144545299e7,false,4.0,0.011100902564500376
20,0.75,12,9,1,4,0.0,3.422247144545299e7,false,5.0,0.013930894371791132
20,0.75,12,9,1,4,0.0,3.422247144545299e7,false,2.0,0.05249168188323256
20,0.75,12,9,1,4,0.0,3.422247144545299e7,false,0.0,0.9999999999999885
20,0.75,12,9,1,16,1.0,3.422247144545299e7,false,4.0,0.32002939262803853
20,0.75,12,9,1,16,1.0,3.422247144545299e7,false,5.0,0.6465345771269472
20,0.75,12,9,1,16,1.0,3.422247144545299e7,false,2.0,0.9443518049142984
20,0.75,12,9,1,16,1.0,3.422247144545299e7,false,0.0,1.0
20,0.75,12,9,1,1,1.0,3.422247144545299e7,false,4.0,0.1799023681259508
20,0.75,12,9,1,1,1.0,3.422247144545299e7,false,5.0,0.19045394412015895
20,0.75,12,9,1,1,1.0,3.422247144545299e7,false,2.0,0.19928963956792828
20,0.75,12,9,1,1,1.0,3.422247144545299e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,3.422247144545299e7,false,4.0,0.2223411839377994
20,0.75,12,9,1,4,1.0,3.422247144545299e7,false,5.0,0.3781455399546026
20,0.75,12,9,1,4,1.0,3.422247144545299e7,false,2.0,0.7717304398228623
20,0.75,12,9,1,4,1.0,3.422247144545299e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3.422247144545299e7,false,4.0,0.8878084578454637
20,0.75,12,9,1,16,20.0,3.422247144545299e7,false,5.0,0.862207810623993
20,0.75,12,9,1,16,20.0,3.422247144545299e7,false,2.0,0.978413149257683
20,0.75,12,9,1,16,20.0,3.422247144545299e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,3.422247144545299e7,false,4.0,0.8441854415637731
20,0.75,12,9,1,1,20.0,3.422247144545299e7,false,5.0,0.804576735414781
20,0.75,12,9,1,1,20.0,3.422247144545299e7,false,2.0,0.9030670412920104
20,0.75,12,9,1,1,20.0,3.422247144545299e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3.422247144545299e7,false,4.0,0.8552003772725485
20,0.75,12,9,1,4,20.0,3.422247144545299e7,false,5.0,0.8162119749812812
20,0.75,12,9,1,4,20.0,3.422247144545299e7,false,2.0,0.9227323206299063
20,0.75,12,9,1,4,20.0,3.422247144545299e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.753807626907924e7,false,4.0,0.024786283539219155
20,0.75,12,9,1,16,0.0,3.753807626907924e7,false,5.0,0.039201638046951794
20,0.75,12,9,1,16,0.0,3.753807626907924e7,false,2.0,0.05657775127346557
20,0.75,12,9,1,16,0.0,3.753807626907924e7,false,0.0,0.9999999999994726
20,0.75,12,9,1,1,0.0,3.753807626907924e7,false,4.0,0.02740871895793164
20,0.75,12,9,1,1,0.0,3.753807626907924e7,false,5.0,0.014474383511282257
20,0.75,12,9,1,1,0.0,3.753807626907924e7,false,2.0,0.02988205826886137
20,0.75,12,9,1,1,0.0,3.753807626907924e7,false,0.0,0.9999999999999994
20,0.75,12,9,1,4,0.0,3.753807626907924e7,false,4.0,0.012301081542867912
20,0.75,12,9,1,4,0.0,3.753807626907924e7,false,5.0,0.017631177399193405
20,0.75,12,9,1,4,0.0,3.753807626907924e7,false,2.0,0.04598155770023389
20,0.75,12,9,1,4,0.0,3.753807626907924e7,false,0.0,0.9999999999999851
20,0.75,12,9,1,16,1.0,3.753807626907924e7,false,4.0,0.32002191429012267
20,0.75,12,9,1,16,1.0,3.753807626907924e7,false,5.0,0.6454878019821723
20,0.75,12,9,1,16,1.0,3.753807626907924e7,false,2.0,0.9440946707137742
20,0.75,12,9,1,16,1.0,3.753807626907924e7,false,0.0,1.0
20,0.75,12,9,1,1,1.0,3.753807626907924e7,false,4.0,0.17985642763428392
20,0.75,12,9,1,1,1.0,3.753807626907924e7,false,5.0,0.19095169516745739
20,0.75,12,9,1,1,1.0,3.753807626907924e7,false,2.0,0.19948685871863467
20,0.75,12,9,1,1,1.0,3.753807626907924e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,3.753807626907924e7,false,4.0,0.2223142568606979
20,0.75,12,9,1,4,1.0,3.753807626907924e7,false,5.0,0.37864300364790726
20,0.75,12,9,1,4,1.0,3.753807626907924e7,false,2.0,0.7721822221945526
20,0.75,12,9,1,4,1.0,3.753807626907924e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3.753807626907924e7,false,4.0,0.8875938906143972
20,0.75,12,9,1,16,20.0,3.753807626907924e7,false,5.0,0.8617176608262926
20,0.75,12,9,1,16,20.0,3.753807626907924e7,false,2.0,0.9784164847842906
20,0.75,12,9,1,16,20.0,3.753807626907924e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,3.753807626907924e7,false,4.0,0.8439746998284169
20,0.75,12,9,1,1,20.0,3.753807626907924e7,false,5.0,0.8050873679808357
20,0.75,12,9,1,1,20.0,3.753807626907924e7,false,2.0,0.9029947782777369
20,0.75,12,9,1,1,20.0,3.753807626907924e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3.753807626907924e7,false,4.0,0.8554689272395017
20,0.75,12,9,1,4,20.0,3.753807626907924e7,false,5.0,0.816990275830778
20,0.75,12,9,1,4,20.0,3.753807626907924e7,false,2.0,0.9228512572673047
20,0.75,12,9,1,4,20.0,3.753807626907924e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,4.117490965634014e7,false,4.0,0.019972403624123357
20,0.75,12,9,1,16,0.0,4.117490965634014e7,false,5.0,0.032519344460151506
20,0.75,12,9,1,16,0.0,4.117490965634014e7,false,2.0,0.054123139156032375
20,0.75,12,9,1,16,0.0,4.117490965634014e7,false,0.0,0.9999999999993656
20,0.75,12,9,1,1,0.0,4.117490965634014e7,false,4.0,0.025904805912314425
20,0.75,12,9,1,1,0.0,4.117490965634014e7,false,5.0,0.01990861785259844
20,0.75,12,9,1,1,0.0,4.117490965634014e7,false,2.0,0.03350014290341572
20,0.75,12,9,1,1,0.0,4.117490965634014e7,false,0.0,0.9999999999999994
20,0.75,12,9,1,4,0.0,4.117490965634014e7,false,4.0,0.012719994061465009
20,0.75,12,9,1,4,0.0,4.117490965634014e7,false,5.0,0.009772773017376472
20,0.75,12,9,1,4,0.0,4.117490965634014e7,false,2.0,0.05547632066563473
20,0.75,12,9,1,4,0.0,4.117490965634014e7,false,0.0,0.9999999999999819
20,0.75,12,9,1,16,1.0,4.117490965634014e7,false,4.0,0.3191566433380198
20,0.75,12,9,1,16,1.0,4.117490965634014e7,false,5.0,0.6444210279518945
20,0.75,12,9,1,16,1.0,4.117490965634014e7,false,2.0,0.9441374927084866
20,0.75,12,9,1,16,1.0,4.117490965634014e7,false,0.0,1.0
20,0.75,12,9,1,1,1.0,4.117490965634014e7,false,4.0,0.17961501576707153
20,0.75,12,9,1,1,1.0,4.117490965634014e7,false,5.0,0.19034792443403165
20,0.75,12,9,1,1,1.0,4.117490965634014e7,false,2.0,0.1997094938144761
20,0.75,12,9,1,1,1.0,4.117490965634014e7,false,0.0,1.0
20,0.75,12,9,1,4,1.0,4.117490965634014e7,false,4.0,0.22216163004933667
20,0.75,12,9,1,4,1.0,4.117490965634014e7,false,5.0,0.3788548747866078
20,0.75,12,9,1,4,1.0,4.117490965634014e7,false,2.0,0.7709902764753113
20,0.75,12,9,1,4,1.0,4.117490965634014e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,4.117490965634014e7,false,4.0,0.8873043848223736
20,0.75,12,9,1,16,20.0,4.117490965634014e7,false,5.0,0.8619792823420025
20,0.75,12,9,1,16,20.0,4.117490965634014e7,false,2.0,0.9782067949093046
20,0.75,12,9,1,16,20.0,4.117490965634014e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,4.117490965634014e7,false,4.0,0.8443288799904374
20,0.75,12,9,1,1,20.0,4.117490965634014e7,false,5.0,0.8053984357644178
20,0.75,12,9,1,1,20.0,4.117490965634014e7,false,2.0,0.9032499271966111
20,0.75,12,9,1,1,20.0,4.117490965634014e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,4.117490965634014e7,false,4.0,0.8560521097404252
20,0.75,12,9,1,4,20.0,4.117490965634014e7,false,5.0,0.8174273713947026
20,0.75,12,9,1,4,20.0,4.117490965634014e7,false,2.0,0.9232723082092773
20,0.75,12,9,1,4,20.0,4.117490965634014e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,4.516409346752497e7,false,4.0,0.019748731746638614
20,0.75,12,9,1,16,0.0,4.516409346752497e7,false,5.0,0.024300092175805855
20,0.75,12,9,1,16,0.0,4.516409346752497e7,false,2.0,0.048808278813869684
20,0.75,12,9,1,16,0.0,4.516409346752497e7,false,0.0,0.9999999999992361
20,0.75,12,9,1,1,0.0,4.516409346752497e7,false,4.0,0.025253673306277955
20,0.75,12,9,1,1,0.0,4.516409346752497e7,false,5.0,0.015199296539971112
20,0.75,12,9,1,1,0.0,4.516409346752497e7,false,2.0,0.034958859966914016
20,0.75,12,9,1,1,0.0,4.516409346752497e7,false,0.0,0.9999999999999993
20,0.75,12,9,1,4,0.0,4.516409346752497e7,false,4.0,0.016160575299082835
20,0.75,12,9,1,4,0.0,4.516409346752497e7,false,5.0,0.006738982961883148
20,0.75,12,9,1,4,0.0,4.516409346752497e7,false,2.0,0.05552374370999416
20,0.75,12,9,1,4,0.0,4.516409346752497e7,false,0.0,0.9999999999999774
20,0.75,12,9,1,16,1.0,4.516409346752497e7,false,4.0,0.319428651907396
20,0.75,12,9,1,16,1.0,4.516409346752497e7,false,5.0,0.644805989347044
20,0.75,12,9,1,16,1.0,4.516409346752497e7,false,2.0,0.9442059027475417
20,0.75,12,9,1,16,1.0,4.516409346752497e7,false,0.0,1.0
20,0.75,12,9,1,1,1.0,4.516409346752497e7,false,4.0,0.17971295411030605
20,0.75,12,9,1,1,1.0,4.516409346752497e7,false,5.0,0.1904130907876675
20,0.75,12,9,1,1,1.0,4.516409346752497e7,false,2.0,0.19962512288599132
20,0.75,12,9,1,1,1.0,4.516409346752497e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,4.516409346752497e7,false,4.0,0.22218826697318725
20,0.75,12,9,1,4,1.0,4.516409346752497e7,false,5.0,0.3794016363942024
20,0.75,12,9,1,4,1.0,4.516409346752497e7,false,2.0,0.7710951745923794
20,0.75,12,9,1,4,1.0,4.516409346752497e7,false,0.0,1.0
20,0.75,12,9,1,16,20.0,4.516409346752497e7,false,4.0,0.8876792131660503
20,0.75,12,9,1,16,20.0,4.516409346752497e7,false,5.0,0.8614534906501381
20,0.75,12,9,1,16,20.0,4.516409346752497e7,false,2.0,0.9780235424615432
20,0.75,12,9,1,16,20.0,4.516409346752497e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,4.516409346752497e7,false,4.0,0.8445229381580346
20,0.75,12,9,1,1,20.0,4.516409346752497e7,false,5.0,0.8051221698327748
20,0.75,12,9,1,1,20.0,4.516409346752497e7,false,2.0,0.9034625307524434
20,0.75,12,9,1,1,20.0,4.516409346752497e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,4.516409346752497e7,false,4.0,0.8559272718672598
20,0.75,12,9,1,4,20.0,4.516409346752497e7,false,5.0,0.8175708071199244
20,0.75,12,9,1,4,20.0,4.516409346752497e7,false,2.0,0.9237527238486625
20,0.75,12,9,1,4,20.0,4.516409346752497e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,4.9539764768597096e7,false,4.0,0.017870768277510874
20,0.75,12,9,1,16,0.0,4.9539764768597096e7,false,5.0,0.011968545987627885
20,0.75,12,9,1,16,0.0,4.9539764768597096e7,false,2.0,0.05279422294648809
20,0.75,12,9,1,16,0.0,4.9539764768597096e7,false,0.0,0.9999999999990804
20,0.75,12,9,1,1,0.0,4.9539764768597096e7,false,4.0,0.027551021165177894
20,0.75,12,9,1,1,0.0,4.9539764768597096e7,false,5.0,0.018886406950781365
20,0.75,12,9,1,1,0.0,4.9539764768597096e7,false,2.0,0.034297201254143594
20,0.75,12,9,1,1,0.0,4.9539764768597096e7,false,0.0,0.9999999999999991
20,0.75,12,9,1,4,0.0,4.9539764768597096e7,false,4.0,0.014224196821111383
20,0.75,12,9,1,4,0.0,4.9539764768597096e7,false,5.0,0.005275066931033249
20,0.75,12,9,1,4,0.0,4.9539764768597096e7,false,2.0,0.053623773625939876
20,0.75,12,9,1,4,0.0,4.9539764768597096e7,false,0.0,0.9999999999999729
20,0.75,12,9,1,16,1.0,4.9539764768597096e7,false,4.0,0.31939649388656366
20,0.75,12,9,1,16,1.0,4.9539764768597096e7,false,5.0,0.6439268474082529
20,0.75,12,9,1,16,1.0,4.9539764768597096e7,false,2.0,0.9444213544538722
20,0.75,12,9,1,16,1.0,4.9539764768597096e7,false,0.0,1.0
20,0.75,12,9,1,1,1.0,4.9539764768597096e7,false,4.0,0.17969035862943422
20,0.75,12,9,1,1,1.0,4.9539764768597096e7,false,5.0,0.1902161722760845
20,0.75,12,9,1,1,1.0,4.9539764768597096e7,false,2.0,0.19978575839644527
20,0.75,12,9,1,1,1.0,4.9539764768597096e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,4.9539764768597096e7,false,4.0,0.2216313251043102
20,0.75,12,9,1,4,1.0,4.9539764768597096e7,false,5.0,0.3790136433309147
20,0.75,12,9,1,4,1.0,4.9539764768597096e7,false,2.0,0.7712301518136869
20,0.75,12,9,1,4,1.0,4.9539764768597096e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,4.9539764768597096e7,false,4.0,0.8874925295368778
20,0.75,12,9,1,16,20.0,4.9539764768597096e7,false,5.0,0.861875537824641
20,0.75,12,9,1,16,20.0,4.9539764768597096e7,false,2.0,0.9781697695682948
20,0.75,12,9,1,16,20.0,4.9539764768597096e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,4.9539764768597096e7,false,4.0,0.8446253710668965
20,0.75,12,9,1,1,20.0,4.9539764768597096e7,false,5.0,0.8057611558958602
20,0.75,12,9,1,1,20.0,4.9539764768597096e7,false,2.0,0.9031907645564307
20,0.75,12,9,1,1,20.0,4.9539764768597096e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,4.9539764768597096e7,false,4.0,0.8558477733927012
20,0.75,12,9,1,4,20.0,4.9539764768597096e7,false,5.0,0.8170871968081734
20,0.75,12,9,1,4,20.0,4.9539764768597096e7,false,2.0,0.9238945901458866
20,0.75,12,9,1,4,20.0,4.9539764768597096e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,5.433936795593189e7,false,4.0,0.02277874770877133
20,0.75,12,9,1,16,0.0,5.433936795593189e7,false,5.0,0.012948495055551946
20,0.75,12,9,1,16,0.0,5.433936795593189e7,false,2.0,0.0582162819590778
20,0.75,12,9,1,16,0.0,5.433936795593189e7,false,0.0,0.9999999999988936
20,0.75,12,9,1,1,0.0,5.433936795593189e7,false,4.0,0.02839163213411796
20,0.75,12,9,1,1,0.0,5.433936795593189e7,false,5.0,0.01928567308600134
20,0.75,12,9,1,1,0.0,5.433936795593189e7,false,2.0,0.032830048205862446
20,0.75,12,9,1,1,0.0,5.433936795593189e7,false,0.0,0.9999999999999991
20,0.75,12,9,1,4,0.0,5.433936795593189e7,false,4.0,0.01291002005847538
20,0.75,12,9,1,4,0.0,5.433936795593189e7,false,5.0,0.0010337881224488992
20,0.75,12,9,1,4,0.0,5.433936795593189e7,false,2.0,0.050087052542473046
20,0.75,12,9,1,4,0.0,5.433936795593189e7,false,0.0,0.9999999999999665
20,0.75,12,9,1,16,1.0,5.433936795593189e7,false,4.0,0.31929538448820455
20,0.75,12,9,1,16,1.0,5.433936795593189e7,false,5.0,0.6429296820524205
20,0.75,12,9,1,16,1.0,5.433936795593189e7,false,2.0,0.9440162366202443
20,0.75,12,9,1,16,1.0,5.433936795593189e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,5.433936795593189e7,false,4.0,0.17943300175699164
20,0.75,12,9,1,1,1.0,5.433936795593189e7,false,5.0,0.18996820206395887
20,0.75,12,9,1,1,1.0,5.433936795593189e7,false,2.0,0.1994703021980864
20,0.75,12,9,1,1,1.0,5.433936795593189e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,5.433936795593189e7,false,4.0,0.22148810446914532
20,0.75,12,9,1,4,1.0,5.433936795593189e7,false,5.0,0.3777820370864049
20,0.75,12,9,1,4,1.0,5.433936795593189e7,false,2.0,0.7713823948109603
20,0.75,12,9,1,4,1.0,5.433936795593189e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,5.433936795593189e7,false,4.0,0.8875181256443455
20,0.75,12,9,1,16,20.0,5.433936795593189e7,false,5.0,0.862230153284703
20,0.75,12,9,1,16,20.0,5.433936795593189e7,false,2.0,0.9780605622105812
20,0.75,12,9,1,16,20.0,5.433936795593189e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,5.433936795593189e7,false,4.0,0.8447647109290355
20,0.75,12,9,1,1,20.0,5.433936795593189e7,false,5.0,0.8052236940447824
20,0.75,12,9,1,1,20.0,5.433936795593189e7,false,2.0,0.9032147586306534
20,0.75,12,9,1,1,20.0,5.433936795593189e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,5.433936795593189e7,false,4.0,0.8557791560731097
20,0.75,12,9,1,4,20.0,5.433936795593189e7,false,5.0,0.8171495100933589
20,0.75,12,9,1,4,20.0,5.433936795593189e7,false,2.0,0.9238292536712148
20,0.75,12,9,1,4,20.0,5.433936795593189e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,5.960397518322258e7,false,4.0,0.022093848301828648
20,0.75,12,9,1,16,0.0,5.960397518322258e7,false,5.0,0.01973564729154742
20,0.75,12,9,1,16,0.0,5.960397518322258e7,false,2.0,0.05567350800560896
20,0.75,12,9,1,16,0.0,5.960397518322258e7,false,0.0,0.9999999999986678
20,0.75,12,9,1,1,0.0,5.960397518322258e7,false,4.0,0.03219448904794885
20,0.75,12,9,1,1,0.0,5.960397518322258e7,false,5.0,0.020900619109383664
20,0.75,12,9,1,1,0.0,5.960397518322258e7,false,2.0,0.032259417393296214
20,0.75,12,9,1,1,0.0,5.960397518322258e7,false,0.0,0.9999999999999989
20,0.75,12,9,1,4,0.0,5.960397518322258e7,false,4.0,0.018071499335732107
20,0.75,12,9,1,4,0.0,5.960397518322258e7,false,5.0,0.017318574186854865
20,0.75,12,9,1,4,0.0,5.960397518322258e7,false,2.0,0.04882875640297715
20,0.75,12,9,1,4,0.0,5.960397518322258e7,false,0.0,0.999999999999959
20,0.75,12,9,1,16,1.0,5.960397518322258e7,false,4.0,0.3190991598321689
20,0.75,12,9,1,16,1.0,5.960397518322258e7,false,5.0,0.6429372205323511
20,0.75,12,9,1,16,1.0,5.960397518322258e7,false,2.0,0.9438671897457647
20,0.75,12,9,1,16,1.0,5.960397518322258e7,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,5.960397518322258e7,false,4.0,0.17962917315522234
20,0.75,12,9,1,1,1.0,5.960397518322258e7,false,5.0,0.1897877323494935
20,0.75,12,9,1,1,1.0,5.960397518322258e7,false,2.0,0.19996484035411735
20,0.75,12,9,1,1,1.0,5.960397518322258e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,5.960397518322258e7,false,4.0,0.22175264006483497
20,0.75,12,9,1,4,1.0,5.960397518322258e7,false,5.0,0.37710507782469715
20,0.75,12,9,1,4,1.0,5.960397518322258e7,false,2.0,0.7716619719208984
20,0.75,12,9,1,4,1.0,5.960397518322258e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,5.960397518322258e7,false,4.0,0.8875875344308881
20,0.75,12,9,1,16,20.0,5.960397518322258e7,false,5.0,0.8616242403940516
20,0.75,12,9,1,16,20.0,5.960397518322258e7,false,2.0,0.9780003720122344
20,0.75,12,9,1,16,20.0,5.960397518322258e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,5.960397518322258e7,false,4.0,0.844803629018427
20,0.75,12,9,1,1,20.0,5.960397518322258e7,false,5.0,0.8055276266290108
20,0.75,12,9,1,1,20.0,5.960397518322258e7,false,2.0,0.9034004120948115
20,0.75,12,9,1,1,20.0,5.960397518322258e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,5.960397518322258e7,false,4.0,0.8557324628699591
20,0.75,12,9,1,4,20.0,5.960397518322258e7,false,5.0,0.8169844188867701
20,0.75,12,9,1,4,20.0,5.960397518322258e7,false,2.0,0.9237661111213612
20,0.75,12,9,1,4,20.0,5.960397518322258e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,6.5378637832580976e7,false,4.0,0.027421350946718603
20,0.75,12,9,1,16,0.0,6.5378637832580976e7,false,5.0,0.018889821628186497
20,0.75,12,9,1,16,0.0,6.5378637832580976e7,false,2.0,0.0655564883568628
20,0.75,12,9,1,16,0.0,6.5378637832580976e7,false,0.0,0.9999999999983981
20,0.75,12,9,1,1,0.0,6.5378637832580976e7,false,4.0,0.028860482604536726
20,0.75,12,9,1,1,0.0,6.5378637832580976e7,false,5.0,0.01879098125481952
20,0.75,12,9,1,1,0.0,6.5378637832580976e7,false,2.0,0.03270280632462805
20,0.75,12,9,1,1,0.0,6.5378637832580976e7,false,0.0,0.9999999999999989
20,0.75,12,9,1,4,0.0,6.5378637832580976e7,false,4.0,0.01877714967342334
20,0.75,12,9,1,4,0.0,6.5378637832580976e7,false,5.0,0.025785245116873242
20,0.75,12,9,1,4,0.0,6.5378637832580976e7,false,2.0,0.04329424795229987
20,0.75,12,9,1,4,0.0,6.5378637832580976e7,false,0.0,0.9999999999999517
20,0.75,12,9,1,16,1.0,6.5378637832580976e7,false,4.0,0.31865694501065195
20,0.75,12,9,1,16,1.0,6.5378637832580976e7,false,5.0,0.6435823612088208
20,0.75,12,9,1,16,1.0,6.5378637832580976e7,false,2.0,0.9437416581692655
20,0.75,12,9,1,16,1.0,6.5378637832580976e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,6.5378637832580976e7,false,4.0,0.17941535590054414
20,0.75,12,9,1,1,1.0,6.5378637832580976e7,false,5.0,0.18958202213777836
20,0.75,12,9,1,1,1.0,6.5378637832580976e7,false,2.0,0.19945753395805804
20,0.75,12,9,1,1,1.0,6.5378637832580976e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,6.5378637832580976e7,false,4.0,0.2217851989074788
20,0.75,12,9,1,4,1.0,6.5378637832580976e7,false,5.0,0.3773611103233377
20,0.75,12,9,1,4,1.0,6.5378637832580976e7,false,2.0,0.7724782633530461
20,0.75,12,9,1,4,1.0,6.5378637832580976e7,false,0.0,1.0
20,0.75,12,9,1,16,20.0,6.5378637832580976e7,false,4.0,0.8878461203142689
20,0.75,12,9,1,16,20.0,6.5378637832580976e7,false,5.0,0.8620176400114076
20,0.75,12,9,1,16,20.0,6.5378637832580976e7,false,2.0,0.9778654691483174
20,0.75,12,9,1,16,20.0,6.5378637832580976e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,6.5378637832580976e7,false,4.0,0.8451249490784274
20,0.75,12,9,1,1,20.0,6.5378637832580976e7,false,5.0,0.8060697965027508
20,0.75,12,9,1,1,20.0,6.5378637832580976e7,false,2.0,0.9030264808881373
20,0.75,12,9,1,1,20.0,6.5378637832580976e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,6.5378637832580976e7,false,4.0,0.855928189612753
20,0.75,12,9,1,4,20.0,6.5378637832580976e7,false,5.0,0.8171433964030184
20,0.75,12,9,1,4,20.0,6.5378637832580976e7,false,2.0,0.9238751639381845
20,0.75,12,9,1,4,20.0,6.5378637832580976e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,7.171277203750908e7,false,4.0,0.025839537808317336
20,0.75,12,9,1,16,0.0,7.171277203750908e7,false,5.0,0.013371143130188301
20,0.75,12,9,1,16,0.0,7.171277203750908e7,false,2.0,0.06449412921072546
20,0.75,12,9,1,16,0.0,7.171277203750908e7,false,0.0,0.9999999999980723
20,0.75,12,9,1,1,0.0,7.171277203750908e7,false,4.0,0.027730259683295618
20,0.75,12,9,1,1,0.0,7.171277203750908e7,false,5.0,0.016988802874986126
20,0.75,12,9,1,1,0.0,7.171277203750908e7,false,2.0,0.030000398699105903
20,0.75,12,9,1,1,0.0,7.171277203750908e7,false,0.0,0.9999999999999987
20,0.75,12,9,1,4,0.0,7.171277203750908e7,false,4.0,0.022085201663833647
20,0.75,12,9,1,4,0.0,7.171277203750908e7,false,5.0,0.036297950648872236
20,0.75,12,9,1,4,0.0,7.171277203750908e7,false,2.0,0.04490339993358854
20,0.75,12,9,1,4,0.0,7.171277203750908e7,false,0.0,0.9999999999999407
20,0.75,12,9,1,16,1.0,7.171277203750908e7,false,4.0,0.31871308247712665
20,0.75,12,9,1,16,1.0,7.171277203750908e7,false,5.0,0.643921580147316
20,0.75,12,9,1,16,1.0,7.171277203750908e7,false,2.0,0.9442214769380053
20,0.75,12,9,1,16,1.0,7.171277203750908e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,7.171277203750908e7,false,4.0,0.17963810233571875
20,0.75,12,9,1,1,1.0,7.171277203750908e7,false,5.0,0.18976089841376112
20,0.75,12,9,1,1,1.0,7.171277203750908e7,false,2.0,0.1996189493602093
20,0.75,12,9,1,1,1.0,7.171277203750908e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,7.171277203750908e7,false,4.0,0.22217715928982015
20,0.75,12,9,1,4,1.0,7.171277203750908e7,false,5.0,0.3763550022062406
20,0.75,12,9,1,4,1.0,7.171277203750908e7,false,2.0,0.7722399765559436
20,0.75,12,9,1,4,1.0,7.171277203750908e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,7.171277203750908e7,false,4.0,0.887704189156297
20,0.75,12,9,1,16,20.0,7.171277203750908e7,false,5.0,0.861779768898112
20,0.75,12,9,1,16,20.0,7.171277203750908e7,false,2.0,0.9778928262330853
20,0.75,12,9,1,16,20.0,7.171277203750908e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,7.171277203750908e7,false,4.0,0.8454477668195347
20,0.75,12,9,1,1,20.0,7.171277203750908e7,false,5.0,0.8064169895950798
20,0.75,12,9,1,1,20.0,7.171277203750908e7,false,2.0,0.9032293167616953
20,0.75,12,9,1,1,20.0,7.171277203750908e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,7.171277203750908e7,false,4.0,0.8559464045646159
20,0.75,12,9,1,4,20.0,7.171277203750908e7,false,5.0,0.817700045844038
20,0.75,12,9,1,4,20.0,7.171277203750908e7,false,2.0,0.9239951102776809
20,0.75,12,9,1,4,20.0,7.171277203750908e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,7.866058155682322e7,false,4.0,0.02640755397165623
20,0.75,12,9,1,16,0.0,7.866058155682322e7,false,5.0,0.010122191623571426
20,0.75,12,9,1,16,0.0,7.866058155682322e7,false,2.0,0.06925295667434121
20,0.75,12,9,1,16,0.0,7.866058155682322e7,false,0.0,0.9999999999976811
20,0.75,12,9,1,1,0.0,7.866058155682322e7,false,4.0,0.035316666322140935
20,0.75,12,9,1,1,0.0,7.866058155682322e7,false,5.0,0.02435145897872802
20,0.75,12,9,1,1,0.0,7.866058155682322e7,false,2.0,0.03558180662750411
20,0.75,12,9,1,1,0.0,7.866058155682322e7,false,0.0,0.9999999999999986
20,0.75,12,9,1,4,0.0,7.866058155682322e7,false,4.0,0.021496144545173956
20,0.75,12,9,1,4,0.0,7.866058155682322e7,false,5.0,0.035578189400642994
20,0.75,12,9,1,4,0.0,7.866058155682322e7,false,2.0,0.04539455636752392
20,0.75,12,9,1,4,0.0,7.866058155682322e7,false,0.0,0.9999999999999283
20,0.75,12,9,1,16,1.0,7.866058155682322e7,false,4.0,0.318750998219855
20,0.75,12,9,1,16,1.0,7.866058155682322e7,false,5.0,0.6439075619381204
20,0.75,12,9,1,16,1.0,7.866058155682322e7,false,2.0,0.9442212073435248
20,0.75,12,9,1,16,1.0,7.866058155682322e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,7.866058155682322e7,false,4.0,0.1797335311743315
20,0.75,12,9,1,1,1.0,7.866058155682322e7,false,5.0,0.18960404228673683
20,0.75,12,9,1,1,1.0,7.866058155682322e7,false,2.0,0.19970539578093258
20,0.75,12,9,1,1,1.0,7.866058155682322e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,7.866058155682322e7,false,4.0,0.22157709176990886
20,0.75,12,9,1,4,1.0,7.866058155682322e7,false,5.0,0.3771258247689258
20,0.75,12,9,1,4,1.0,7.866058155682322e7,false,2.0,0.7735631632218964
20,0.75,12,9,1,4,1.0,7.866058155682322e7,false,0.0,1.0
20,0.75,12,9,1,16,20.0,7.866058155682322e7,false,4.0,0.887445379296706
20,0.75,12,9,1,16,20.0,7.866058155682322e7,false,5.0,0.8618102561095676
20,0.75,12,9,1,16,20.0,7.866058155682322e7,false,2.0,0.9780445107193904
20,0.75,12,9,1,16,20.0,7.866058155682322e7,false,0.0,1.0
20,0.75,12,9,1,1,20.0,7.866058155682322e7,false,4.0,0.8452667738791336
20,0.75,12,9,1,1,20.0,7.866058155682322e7,false,5.0,0.8058789508293077
20,0.75,12,9,1,1,20.0,7.866058155682322e7,false,2.0,0.9025344999264189
20,0.75,12,9,1,1,20.0,7.866058155682322e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,4,20.0,7.866058155682322e7,false,4.0,0.8558937780630296
20,0.75,12,9,1,4,20.0,7.866058155682322e7,false,5.0,0.8175436568845872
20,0.75,12,9,1,4,20.0,7.866058155682322e7,false,2.0,0.9241495747917428
20,0.75,12,9,1,4,20.0,7.866058155682322e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,8.6281521618231e7,false,4.0,0.026726319011824616
20,0.75,12,9,1,16,0.0,8.6281521618231e7,false,5.0,0.006392709432883924
20,0.75,12,9,1,16,0.0,8.6281521618231e7,false,2.0,0.07500663732282797
20,0.75,12,9,1,16,0.0,8.6281521618231e7,false,0.0,0.99999999999721
20,0.75,12,9,1,1,0.0,8.6281521618231e7,false,4.0,0.030701568113789178
20,0.75,12,9,1,1,0.0,8.6281521618231e7,false,5.0,0.017115585410374095
20,0.75,12,9,1,1,0.0,8.6281521618231e7,false,2.0,0.03303052051392148
20,0.75,12,9,1,1,0.0,8.6281521618231e7,false,0.0,0.9999999999999984
20,0.75,12,9,1,4,0.0,8.6281521618231e7,false,4.0,0.02046841936296489
20,0.75,12,9,1,4,0.0,8.6281521618231e7,false,5.0,0.04676097152243662
20,0.75,12,9,1,4,0.0,8.6281521618231e7,false,2.0,0.04818852214898827
20,0.75,12,9,1,4,0.0,8.6281521618231e7,false,0.0,0.9999999999999138
20,0.75,12,9,1,16,1.0,8.6281521618231e7,false,4.0,0.31820860806221174
20,0.75,12,9,1,16,1.0,8.6281521618231e7,false,5.0,0.6424614202851198
20,0.75,12,9,1,16,1.0,8.6281521618231e7,false,2.0,0.944118204666107
20,0.75,12,9,1,16,1.0,8.6281521618231e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,8.6281521618231e7,false,4.0,0.179452394424127
20,0.75,12,9,1,1,1.0,8.6281521618231e7,false,5.0,0.18948539979077675
20,0.75,12,9,1,1,1.0,8.6281521618231e7,false,2.0,0.19956024878520381
20,0.75,12,9,1,1,1.0,8.6281521618231e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,8.6281521618231e7,false,4.0,0.2214570599994113
20,0.75,12,9,1,4,1.0,8.6281521618231e7,false,5.0,0.37756383798133036
20,0.75,12,9,1,4,1.0,8.6281521618231e7,false,2.0,0.773379411238999
20,0.75,12,9,1,4,1.0,8.6281521618231e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,8.6281521618231e7,false,4.0,0.8874785812670228
20,0.75,12,9,1,16,20.0,8.6281521618231e7,false,5.0,0.861792290682047
20,0.75,12,9,1,16,20.0,8.6281521618231e7,false,2.0,0.9779649696046905
20,0.75,12,9,1,16,20.0,8.6281521618231e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,8.6281521618231e7,false,4.0,0.8450570974150741
20,0.75,12,9,1,1,20.0,8.6281521618231e7,false,5.0,0.8066921058330349
20,0.75,12,9,1,1,20.0,8.6281521618231e7,false,2.0,0.9027967224111347
20,0.75,12,9,1,1,20.0,8.6281521618231e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,8.6281521618231e7,false,4.0,0.8560589181840571
20,0.75,12,9,1,4,20.0,8.6281521618231e7,false,5.0,0.8176892812878424
20,0.75,12,9,1,4,20.0,8.6281521618231e7,false,2.0,0.9240373092070768
20,0.75,12,9,1,4,20.0,8.6281521618231e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,9.464080770086221e7,false,4.0,0.023762453882668868
20,0.75,12,9,1,16,0.0,9.464080770086221e7,false,5.0,0.004860136730344206
20,0.75,12,9,1,16,0.0,9.464080770086221e7,false,2.0,0.07466525795946949
20,0.75,12,9,1,16,0.0,9.464080770086221e7,false,0.0,0.999999999996642
20,0.75,12,9,1,1,0.0,9.464080770086221e7,false,4.0,0.030365094859588677
20,0.75,12,9,1,1,0.0,9.464080770086221e7,false,5.0,0.02160309464496284
20,0.75,12,9,1,1,0.0,9.464080770086221e7,false,2.0,0.03194106059454339
20,0.75,12,9,1,1,0.0,9.464080770086221e7,false,0.0,0.9999999999999981
20,0.75,12,9,1,4,0.0,9.464080770086221e7,false,4.0,0.018469182292305333
20,0.75,12,9,1,4,0.0,9.464080770086221e7,false,5.0,0.03632749146332892
20,0.75,12,9,1,4,0.0,9.464080770086221e7,false,2.0,0.04431167823666761
20,0.75,12,9,1,4,0.0,9.464080770086221e7,false,0.0,0.9999999999998959
20,0.75,12,9,1,16,1.0,9.464080770086221e7,false,4.0,0.31825210314494046
20,0.75,12,9,1,16,1.0,9.464080770086221e7,false,5.0,0.6417534049879845
20,0.75,12,9,1,16,1.0,9.464080770086221e7,false,2.0,0.9436816522437217
20,0.75,12,9,1,16,1.0,9.464080770086221e7,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,9.464080770086221e7,false,4.0,0.17960788704396585
20,0.75,12,9,1,1,1.0,9.464080770086221e7,false,5.0,0.1898463750688143
20,0.75,12,9,1,1,1.0,9.464080770086221e7,false,2.0,0.19962970787647039
20,0.75,12,9,1,1,1.0,9.464080770086221e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,9.464080770086221e7,false,4.0,0.22126722494952752
20,0.75,12,9,1,4,1.0,9.464080770086221e7,false,5.0,0.37645982662093697
20,0.75,12,9,1,4,1.0,9.464080770086221e7,false,2.0,0.7723938160445255
20,0.75,12,9,1,4,1.0,9.464080770086221e7,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,9.464080770086221e7,false,4.0,0.8875906395317815
20,0.75,12,9,1,16,20.0,9.464080770086221e7,false,5.0,0.8611462981417344
20,0.75,12,9,1,16,20.0,9.464080770086221e7,false,2.0,0.9781266765625491
20,0.75,12,9,1,16,20.0,9.464080770086221e7,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,9.464080770086221e7,false,4.0,0.8452991097260439
20,0.75,12,9,1,1,20.0,9.464080770086221e7,false,5.0,0.8070319075792384
20,0.75,12,9,1,1,20.0,9.464080770086221e7,false,2.0,0.9026737824714074
20,0.75,12,9,1,1,20.0,9.464080770086221e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,9.464080770086221e7,false,4.0,0.8562033148331464
20,0.75,12,9,1,4,20.0,9.464080770086221e7,false,5.0,0.8170130196345454
20,0.75,12,9,1,4,20.0,9.464080770086221e7,false,2.0,0.9239572112876586
20,0.75,12,9,1,4,20.0,9.464080770086221e7,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,1.0380997361060703e8,false,4.0,0.02153281009755186
20,0.75,12,9,1,16,0.0,1.0380997361060703e8,false,5.0,0.00901300715500113
20,0.75,12,9,1,16,0.0,1.0380997361060703e8,false,2.0,0.0698149217229002
20,0.75,12,9,1,16,0.0,1.0380997361060703e8,false,0.0,0.9999999999959601
20,0.75,12,9,1,1,0.0,1.0380997361060703e8,false,4.0,0.027106233254645267
20,0.75,12,9,1,1,0.0,1.0380997361060703e8,false,5.0,0.02400309563896099
20,0.75,12,9,1,1,0.0,1.0380997361060703e8,false,2.0,0.03721813002188124
20,0.75,12,9,1,1,0.0,1.0380997361060703e8,false,0.0,0.9999999999999979
20,0.75,12,9,1,4,0.0,1.0380997361060703e8,false,4.0,0.01407769457876692
20,0.75,12,9,1,4,0.0,1.0380997361060703e8,false,5.0,0.04035819908188234
20,0.75,12,9,1,4,0.0,1.0380997361060703e8,false,2.0,0.045895530604981916
20,0.75,12,9,1,4,0.0,1.0380997361060703e8,false,0.0,0.999999999999874
20,0.75,12,9,1,16,1.0,1.0380997361060703e8,false,4.0,0.31832545077372243
20,0.75,12,9,1,16,1.0,1.0380997361060703e8,false,5.0,0.6418386426497215
20,0.75,12,9,1,16,1.0,1.0380997361060703e8,false,2.0,0.9436902068334309
20,0.75,12,9,1,16,1.0,1.0380997361060703e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.0380997361060703e8,false,4.0,0.17979040934296245
20,0.75,12,9,1,1,1.0,1.0380997361060703e8,false,5.0,0.18929061168237607
20,0.75,12,9,1,1,1.0,1.0380997361060703e8,false,2.0,0.199850281793808
20,0.75,12,9,1,1,1.0,1.0380997361060703e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.0380997361060703e8,false,4.0,0.22184559791254274
20,0.75,12,9,1,4,1.0,1.0380997361060703e8,false,5.0,0.37700868232176143
20,0.75,12,9,1,4,1.0,1.0380997361060703e8,false,2.0,0.7722093452471726
20,0.75,12,9,1,4,1.0,1.0380997361060703e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,1.0380997361060703e8,false,4.0,0.8879554984235712
20,0.75,12,9,1,16,20.0,1.0380997361060703e8,false,5.0,0.861866243907248
20,0.75,12,9,1,16,20.0,1.0380997361060703e8,false,2.0,0.9781592176486843
20,0.75,12,9,1,16,20.0,1.0380997361060703e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.0380997361060703e8,false,4.0,0.8451707300343622
20,0.75,12,9,1,1,20.0,1.0380997361060703e8,false,5.0,0.8069674382100677
20,0.75,12,9,1,1,20.0,1.0380997361060703e8,false,2.0,0.9026152399054259
20,0.75,12,9,1,1,20.0,1.0380997361060703e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,1.0380997361060703e8,false,4.0,0.8566064362257332
20,0.75,12,9,1,4,20.0,1.0380997361060703e8,false,5.0,0.8178036203868512
20,0.75,12,9,1,4,20.0,1.0380997361060703e8,false,2.0,0.9239346802319587
20,0.75,12,9,1,4,20.0,1.0380997361060703e8,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.1386748362394528e8,false,4.0,0.018456012490526644
20,0.75,12,9,1,16,0.0,1.1386748362394528e8,false,5.0,0.013981610190620783
20,0.75,12,9,1,16,0.0,1.1386748362394528e8,false,2.0,0.06550567388259833
20,0.75,12,9,1,16,0.0,1.1386748362394528e8,false,0.0,0.9999999999951396
20,0.75,12,9,1,1,0.0,1.1386748362394528e8,false,4.0,0.03215894427907346
20,0.75,12,9,1,1,0.0,1.1386748362394528e8,false,5.0,0.021155107172209617
20,0.75,12,9,1,1,0.0,1.1386748362394528e8,false,2.0,0.03926264162988083
20,0.75,12,9,1,1,0.0,1.1386748362394528e8,false,0.0,0.9999999999999974
20,0.75,12,9,1,4,0.0,1.1386748362394528e8,false,4.0,0.014317544750216703
20,0.75,12,9,1,4,0.0,1.1386748362394528e8,false,5.0,0.042423453653822815
20,0.75,12,9,1,4,0.0,1.1386748362394528e8,false,2.0,0.0434903582923967
20,0.75,12,9,1,4,0.0,1.1386748362394528e8,false,0.0,0.9999999999998479
20,0.75,12,9,1,16,1.0,1.1386748362394528e8,false,4.0,0.3185915783070408
20,0.75,12,9,1,16,1.0,1.1386748362394528e8,false,5.0,0.6422217545776708
20,0.75,12,9,1,16,1.0,1.1386748362394528e8,false,2.0,0.9438822967298061
20,0.75,12,9,1,16,1.0,1.1386748362394528e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.1386748362394528e8,false,4.0,0.18001866108155953
20,0.75,12,9,1,1,1.0,1.1386748362394528e8,false,5.0,0.18986422599860464
20,0.75,12,9,1,1,1.0,1.1386748362394528e8,false,2.0,0.20019735513303938
20,0.75,12,9,1,1,1.0,1.1386748362394528e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.1386748362394528e8,false,4.0,0.22192287243181044
20,0.75,12,9,1,4,1.0,1.1386748362394528e8,false,5.0,0.37806904151201715
20,0.75,12,9,1,4,1.0,1.1386748362394528e8,false,2.0,0.7728306702434034
20,0.75,12,9,1,4,1.0,1.1386748362394528e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.1386748362394528e8,false,4.0,0.887817626316311
20,0.75,12,9,1,16,20.0,1.1386748362394528e8,false,5.0,0.8616052194728078
20,0.75,12,9,1,16,20.0,1.1386748362394528e8,false,2.0,0.9783358586678568
20,0.75,12,9,1,16,20.0,1.1386748362394528e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.1386748362394528e8,false,4.0,0.8449675675962198
20,0.75,12,9,1,1,20.0,1.1386748362394528e8,false,5.0,0.8067362298448622
20,0.75,12,9,1,1,20.0,1.1386748362394528e8,false,2.0,0.9028997512557715
20,0.75,12,9,1,1,20.0,1.1386748362394528e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.1386748362394528e8,false,4.0,0.8564036879120107
20,0.75,12,9,1,4,20.0,1.1386748362394528e8,false,5.0,0.81771174483598
20,0.75,12,9,1,4,20.0,1.1386748362394528e8,false,2.0,0.9238802845223808
20,0.75,12,9,1,4,20.0,1.1386748362394528e8,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.2489940393862781e8,false,4.0,0.015873008925605545
20,0.75,12,9,1,16,0.0,1.2489940393862781e8,false,5.0,0.020374099540203142
20,0.75,12,9,1,16,0.0,1.2489940393862781e8,false,2.0,0.05597626761257736
20,0.75,12,9,1,16,0.0,1.2489940393862781e8,false,0.0,0.9999999999941521
20,0.75,12,9,1,1,0.0,1.2489940393862781e8,false,4.0,0.032482529883947196
20,0.75,12,9,1,1,0.0,1.2489940393862781e8,false,5.0,0.019338192343314523
20,0.75,12,9,1,1,0.0,1.2489940393862781e8,false,2.0,0.034370828918814884
20,0.75,12,9,1,1,0.0,1.2489940393862781e8,false,0.0,0.999999999999997
20,0.75,12,9,1,4,0.0,1.2489940393862781e8,false,4.0,0.015620149036047238
20,0.75,12,9,1,4,0.0,1.2489940393862781e8,false,5.0,0.04141615848438731
20,0.75,12,9,1,4,0.0,1.2489940393862781e8,false,2.0,0.05462039576347806
20,0.75,12,9,1,4,0.0,1.2489940393862781e8,false,0.0,0.9999999999998167
20,0.75,12,9,1,16,1.0,1.2489940393862781e8,false,4.0,0.31807659055464976
20,0.75,12,9,1,16,1.0,1.2489940393862781e8,false,5.0,0.6430164800223596
20,0.75,12,9,1,16,1.0,1.2489940393862781e8,false,2.0,0.9436305529115827
20,0.75,12,9,1,16,1.0,1.2489940393862781e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,1.2489940393862781e8,false,4.0,0.17981030674658235
20,0.75,12,9,1,1,1.0,1.2489940393862781e8,false,5.0,0.1896037953094782
20,0.75,12,9,1,1,1.0,1.2489940393862781e8,false,2.0,0.20052124873544927
20,0.75,12,9,1,1,1.0,1.2489940393862781e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.2489940393862781e8,false,4.0,0.22205624989093445
20,0.75,12,9,1,4,1.0,1.2489940393862781e8,false,5.0,0.37741651703773665
20,0.75,12,9,1,4,1.0,1.2489940393862781e8,false,2.0,0.7738328504563733
20,0.75,12,9,1,4,1.0,1.2489940393862781e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,1.2489940393862781e8,false,4.0,0.8876634673890191
20,0.75,12,9,1,16,20.0,1.2489940393862781e8,false,5.0,0.86164379160307
20,0.75,12,9,1,16,20.0,1.2489940393862781e8,false,2.0,0.9782083092096605
20,0.75,12,9,1,16,20.0,1.2489940393862781e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.2489940393862781e8,false,4.0,0.8451104409716792
20,0.75,12,9,1,1,20.0,1.2489940393862781e8,false,5.0,0.8063466300410885
20,0.75,12,9,1,1,20.0,1.2489940393862781e8,false,2.0,0.903255263326176
20,0.75,12,9,1,1,20.0,1.2489940393862781e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.2489940393862781e8,false,4.0,0.8563616202352239
20,0.75,12,9,1,4,20.0,1.2489940393862781e8,false,5.0,0.8182920561240868
20,0.75,12,9,1,4,20.0,1.2489940393862781e8,false,2.0,0.9239124756223377
20,0.75,12,9,1,4,20.0,1.2489940393862781e8,false,0.0,1.0000000000000004
20,0.75,12,9,1,16,0.0,1.370001391770812e8,false,4.0,0.014509875013242498
20,0.75,12,9,1,16,0.0,1.370001391770812e8,false,5.0,0.0032699888033242428
20,0.75,12,9,1,16,0.0,1.370001391770812e8,false,2.0,0.057555873808091726
20,0.75,12,9,1,16,0.0,1.370001391770812e8,false,0.0,0.999999999992963
20,0.75,12,9,1,1,0.0,1.370001391770812e8,false,4.0,0.029933822425885378
20,0.75,12,9,1,1,0.0,1.370001391770812e8,false,5.0,0.021163648231444957
20,0.75,12,9,1,1,0.0,1.370001391770812e8,false,2.0,0.033592756004963246
20,0.75,12,9,1,1,0.0,1.370001391770812e8,false,0.0,0.9999999999999964
20,0.75,12,9,1,4,0.0,1.370001391770812e8,false,4.0,0.016819320380026457
20,0.75,12,9,1,4,0.0,1.370001391770812e8,false,5.0,0.046223325822564346
20,0.75,12,9,1,4,0.0,1.370001391770812e8,false,2.0,0.05401141731024444
20,0.75,12,9,1,4,0.0,1.370001391770812e8,false,0.0,0.9999999999997786
20,0.75,12,9,1,16,1.0,1.370001391770812e8,false,4.0,0.3176943867104726
20,0.75,12,9,1,16,1.0,1.370001391770812e8,false,5.0,0.6435417706062264
20,0.75,12,9,1,16,1.0,1.370001391770812e8,false,2.0,0.9433870017319754
20,0.75,12,9,1,16,1.0,1.370001391770812e8,false,0.0,0.9999999999999994
20,0.75,12,9,1,1,1.0,1.370001391770812e8,false,4.0,0.17979408837230293
20,0.75,12,9,1,1,1.0,1.370001391770812e8,false,5.0,0.18986109445224195
20,0.75,12,9,1,1,1.0,1.370001391770812e8,false,2.0,0.20017858567800817
20,0.75,12,9,1,1,1.0,1.370001391770812e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.370001391770812e8,false,4.0,0.22213323733631174
20,0.75,12,9,1,4,1.0,1.370001391770812e8,false,5.0,0.3779095186230483
20,0.75,12,9,1,4,1.0,1.370001391770812e8,false,2.0,0.7739983214457732
20,0.75,12,9,1,4,1.0,1.370001391770812e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,1.370001391770812e8,false,4.0,0.8875612192943263
20,0.75,12,9,1,16,20.0,1.370001391770812e8,false,5.0,0.8616601562176425
20,0.75,12,9,1,16,20.0,1.370001391770812e8,false,2.0,0.9781129936127629
20,0.75,12,9,1,16,20.0,1.370001391770812e8,false,0.0,1.0
20,0.75,12,9,1,1,20.0,1.370001391770812e8,false,4.0,0.8452773959165164
20,0.75,12,9,1,1,20.0,1.370001391770812e8,false,5.0,0.807530547278633
20,0.75,12,9,1,1,20.0,1.370001391770812e8,false,2.0,0.9030696854776897
20,0.75,12,9,1,1,20.0,1.370001391770812e8,false,0.0,1.0
20,0.75,12,9,1,4,20.0,1.370001391770812e8,false,4.0,0.8565655710982757
20,0.75,12,9,1,4,20.0,1.370001391770812e8,false,5.0,0.8180351212835336
20,0.75,12,9,1,4,20.0,1.370001391770812e8,false,2.0,0.9239504755619314
20,0.75,12,9,1,4,20.0,1.370001391770812e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.502732402451033e8,false,4.0,0.013856467889839432
20,0.75,12,9,1,16,0.0,1.502732402451033e8,false,5.0,0.018847083869190807
20,0.75,12,9,1,16,0.0,1.502732402451033e8,false,2.0,0.05620678188144645
20,0.75,12,9,1,16,0.0,1.502732402451033e8,false,0.0,0.9999999999915332
20,0.75,12,9,1,1,0.0,1.502732402451033e8,false,4.0,0.029530992620018258
20,0.75,12,9,1,1,0.0,1.502732402451033e8,false,5.0,0.014516823064268913
20,0.75,12,9,1,1,0.0,1.502732402451033e8,false,2.0,0.0309938959616188
20,0.75,12,9,1,1,0.0,1.502732402451033e8,false,0.0,0.9999999999999959
20,0.75,12,9,1,4,0.0,1.502732402451033e8,false,4.0,0.018565871963390202
20,0.75,12,9,1,4,0.0,1.502732402451033e8,false,5.0,0.04334550409270097
20,0.75,12,9,1,4,0.0,1.502732402451033e8,false,2.0,0.05141567012637284
20,0.75,12,9,1,4,0.0,1.502732402451033e8,false,0.0,0.9999999999997335
20,0.75,12,9,1,16,1.0,1.502732402451033e8,false,4.0,0.3179192649212957
20,0.75,12,9,1,16,1.0,1.502732402451033e8,false,5.0,0.6434614276460761
20,0.75,12,9,1,16,1.0,1.502732402451033e8,false,2.0,0.9438372033020692
20,0.75,12,9,1,16,1.0,1.502732402451033e8,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,1.502732402451033e8,false,4.0,0.17988855256692193
20,0.75,12,9,1,1,1.0,1.502732402451033e8,false,5.0,0.19013899447893218
20,0.75,12,9,1,1,1.0,1.502732402451033e8,false,2.0,0.20022501604927753
20,0.75,12,9,1,1,1.0,1.502732402451033e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,4,1.0,1.502732402451033e8,false,4.0,0.22228608496722155
20,0.75,12,9,1,4,1.0,1.502732402451033e8,false,5.0,0.37886814410581543
20,0.75,12,9,1,4,1.0,1.502732402451033e8,false,2.0,0.7733000414780833
20,0.75,12,9,1,4,1.0,1.502732402451033e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,1.502732402451033e8,false,4.0,0.8873794415472009
20,0.75,12,9,1,16,20.0,1.502732402451033e8,false,5.0,0.8620409302629412
20,0.75,12,9,1,16,20.0,1.502732402451033e8,false,2.0,0.9780674353313937
20,0.75,12,9,1,16,20.0,1.502732402451033e8,false,0.0,1.0
20,0.75,12,9,1,1,20.0,1.502732402451033e8,false,4.0,0.8452753970067843
20,0.75,12,9,1,1,20.0,1.502732402451033e8,false,5.0,0.8075226752840746
20,0.75,12,9,1,1,20.0,1.502732402451033e8,false,2.0,0.9029477948346173
20,0.75,12,9,1,1,20.0,1.502732402451033e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.502732402451033e8,false,4.0,0.8565980605661774
20,0.75,12,9,1,4,20.0,1.502732402451033e8,false,5.0,0.8183755961915196
20,0.75,12,9,1,4,20.0,1.502732402451033e8,false,2.0,0.9240244907622076
20,0.75,12,9,1,4,20.0,1.502732402451033e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.6483229045901728e8,false,4.0,0.02135669600739478
20,0.75,12,9,1,16,0.0,1.6483229045901728e8,false,5.0,0.017174938554948598
20,0.75,12,9,1,16,0.0,1.6483229045901728e8,false,2.0,0.06673371581354105
20,0.75,12,9,1,16,0.0,1.6483229045901728e8,false,0.0,0.9999999999898133
20,0.75,12,9,1,1,0.0,1.6483229045901728e8,false,4.0,0.026479871997131563
20,0.75,12,9,1,1,0.0,1.6483229045901728e8,false,5.0,0.014101934885032709
20,0.75,12,9,1,1,0.0,1.6483229045901728e8,false,2.0,0.026802927726737428
20,0.75,12,9,1,1,0.0,1.6483229045901728e8,false,0.0,0.9999999999999949
20,0.75,12,9,1,4,0.0,1.6483229045901728e8,false,4.0,0.021514012179576613
20,0.75,12,9,1,4,0.0,1.6483229045901728e8,false,5.0,0.028974203415205416
20,0.75,12,9,1,4,0.0,1.6483229045901728e8,false,2.0,0.05278792160086102
20,0.75,12,9,1,4,0.0,1.6483229045901728e8,false,0.0,0.9999999999996799
20,0.75,12,9,1,16,1.0,1.6483229045901728e8,false,4.0,0.3182212083691453
20,0.75,12,9,1,16,1.0,1.6483229045901728e8,false,5.0,0.6437882561318531
20,0.75,12,9,1,16,1.0,1.6483229045901728e8,false,2.0,0.9434247999905665
20,0.75,12,9,1,16,1.0,1.6483229045901728e8,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,1.6483229045901728e8,false,4.0,0.17962534911730668
20,0.75,12,9,1,1,1.0,1.6483229045901728e8,false,5.0,0.18979901843886512
20,0.75,12,9,1,1,1.0,1.6483229045901728e8,false,2.0,0.20007618232462743
20,0.75,12,9,1,1,1.0,1.6483229045901728e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.6483229045901728e8,false,4.0,0.22178217818540444
20,0.75,12,9,1,4,1.0,1.6483229045901728e8,false,5.0,0.379054557266029
20,0.75,12,9,1,4,1.0,1.6483229045901728e8,false,2.0,0.773630739709791
20,0.75,12,9,1,4,1.0,1.6483229045901728e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.6483229045901728e8,false,4.0,0.8871883210797465
20,0.75,12,9,1,16,20.0,1.6483229045901728e8,false,5.0,0.8624802094744747
20,0.75,12,9,1,16,20.0,1.6483229045901728e8,false,2.0,0.9782349297122636
20,0.75,12,9,1,16,20.0,1.6483229045901728e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.6483229045901728e8,false,4.0,0.8451141714513348
20,0.75,12,9,1,1,20.0,1.6483229045901728e8,false,5.0,0.8083547229515108
20,0.75,12,9,1,1,20.0,1.6483229045901728e8,false,2.0,0.9028060739993361
20,0.75,12,9,1,1,20.0,1.6483229045901728e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.6483229045901728e8,false,4.0,0.8566817590676012
20,0.75,12,9,1,4,20.0,1.6483229045901728e8,false,5.0,0.8172410547954495
20,0.75,12,9,1,4,20.0,1.6483229045901728e8,false,2.0,0.9242478091502269
20,0.75,12,9,1,4,20.0,1.6483229045901728e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.8080187752424058e8,false,4.0,0.020341612600242247
20,0.75,12,9,1,16,0.0,1.8080187752424058e8,false,5.0,0.017938378135592868
20,0.75,12,9,1,16,0.0,1.8080187752424058e8,false,2.0,0.0630140943745027
20,0.75,12,9,1,16,0.0,1.8080187752424058e8,false,0.0,0.9999999999877438
20,0.75,12,9,1,1,0.0,1.8080187752424058e8,false,4.0,0.024673905151794375
20,0.75,12,9,1,1,0.0,1.8080187752424058e8,false,5.0,0.012549016065497185
20,0.75,12,9,1,1,0.0,1.8080187752424058e8,false,2.0,0.023476633760931814
20,0.75,12,9,1,1,0.0,1.8080187752424058e8,false,0.0,0.9999999999999938
20,0.75,12,9,1,4,0.0,1.8080187752424058e8,false,4.0,0.023971470079118026
20,0.75,12,9,1,4,0.0,1.8080187752424058e8,false,5.0,0.040154291897398865
20,0.75,12,9,1,4,0.0,1.8080187752424058e8,false,2.0,0.05755974035353805
20,0.75,12,9,1,4,0.0,1.8080187752424058e8,false,0.0,0.9999999999996143
20,0.75,12,9,1,16,1.0,1.8080187752424058e8,false,4.0,0.317458690222925
20,0.75,12,9,1,16,1.0,1.8080187752424058e8,false,5.0,0.6444061293911038
20,0.75,12,9,1,16,1.0,1.8080187752424058e8,false,2.0,0.9432015823966057
20,0.75,12,9,1,16,1.0,1.8080187752424058e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,1.8080187752424058e8,false,4.0,0.17982118980145417
20,0.75,12,9,1,1,1.0,1.8080187752424058e8,false,5.0,0.18996879120506813
20,0.75,12,9,1,1,1.0,1.8080187752424058e8,false,2.0,0.2001116069780792
20,0.75,12,9,1,1,1.0,1.8080187752424058e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.8080187752424058e8,false,4.0,0.22184536426756676
20,0.75,12,9,1,4,1.0,1.8080187752424058e8,false,5.0,0.3780455306117574
20,0.75,12,9,1,4,1.0,1.8080187752424058e8,false,2.0,0.773682133494376
20,0.75,12,9,1,4,1.0,1.8080187752424058e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.8080187752424058e8,false,4.0,0.8872130188205839
20,0.75,12,9,1,16,20.0,1.8080187752424058e8,false,5.0,0.8630273063373882
20,0.75,12,9,1,16,20.0,1.8080187752424058e8,false,2.0,0.9782100471446885
20,0.75,12,9,1,16,20.0,1.8080187752424058e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.8080187752424058e8,false,4.0,0.8449487983831042
20,0.75,12,9,1,1,20.0,1.8080187752424058e8,false,5.0,0.8073273255108468
20,0.75,12,9,1,1,20.0,1.8080187752424058e8,false,2.0,0.9030384512410128
20,0.75,12,9,1,1,20.0,1.8080187752424058e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.8080187752424058e8,false,4.0,0.8565654778265086
20,0.75,12,9,1,4,20.0,1.8080187752424058e8,false,5.0,0.8177725401426064
20,0.75,12,9,1,4,20.0,1.8080187752424058e8,false,2.0,0.9237683967260611
20,0.75,12,9,1,4,20.0,1.8080187752424058e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,1.9831865968287402e8,false,4.0,0.018489497380112983
20,0.75,12,9,1,16,0.0,1.9831865968287402e8,false,5.0,0.026219777523490674
20,0.75,12,9,1,16,0.0,1.9831865968287402e8,false,2.0,0.06065739714551801
20,0.75,12,9,1,16,0.0,1.9831865968287402e8,false,0.0,0.9999999999852537
20,0.75,12,9,1,1,0.0,1.9831865968287402e8,false,4.0,0.021922923174801396
20,0.75,12,9,1,1,0.0,1.9831865968287402e8,false,5.0,0.013944746708286392
20,0.75,12,9,1,1,0.0,1.9831865968287402e8,false,2.0,0.02116840280078009
20,0.75,12,9,1,1,0.0,1.9831865968287402e8,false,0.0,0.9999999999999928
20,0.75,12,9,1,4,0.0,1.9831865968287402e8,false,4.0,0.02239667318622052
20,0.75,12,9,1,4,0.0,1.9831865968287402e8,false,5.0,0.037787877736853964
20,0.75,12,9,1,4,0.0,1.9831865968287402e8,false,2.0,0.05690396146341661
20,0.75,12,9,1,4,0.0,1.9831865968287402e8,false,0.0,0.9999999999995346
20,0.75,12,9,1,16,1.0,1.9831865968287402e8,false,4.0,0.3182934836546195
20,0.75,12,9,1,16,1.0,1.9831865968287402e8,false,5.0,0.6448195444118492
20,0.75,12,9,1,16,1.0,1.9831865968287402e8,false,2.0,0.9435639198529076
20,0.75,12,9,1,16,1.0,1.9831865968287402e8,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,1.9831865968287402e8,false,4.0,0.1797377823685099
20,0.75,12,9,1,1,1.0,1.9831865968287402e8,false,5.0,0.1905307219198665
20,0.75,12,9,1,1,1.0,1.9831865968287402e8,false,2.0,0.20037428375583075
20,0.75,12,9,1,1,1.0,1.9831865968287402e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,1.9831865968287402e8,false,4.0,0.2221368748880993
20,0.75,12,9,1,4,1.0,1.9831865968287402e8,false,5.0,0.3783675737696409
20,0.75,12,9,1,4,1.0,1.9831865968287402e8,false,2.0,0.7735853605845115
20,0.75,12,9,1,4,1.0,1.9831865968287402e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,1.9831865968287402e8,false,4.0,0.8869334595321282
20,0.75,12,9,1,16,20.0,1.9831865968287402e8,false,5.0,0.8624054749407477
20,0.75,12,9,1,16,20.0,1.9831865968287402e8,false,2.0,0.9781839908202761
20,0.75,12,9,1,16,20.0,1.9831865968287402e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,1.9831865968287402e8,false,4.0,0.8449077839545572
20,0.75,12,9,1,1,20.0,1.9831865968287402e8,false,5.0,0.8076358749027949
20,0.75,12,9,1,1,20.0,1.9831865968287402e8,false,2.0,0.9031120907399062
20,0.75,12,9,1,1,20.0,1.9831865968287402e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,1.9831865968287402e8,false,4.0,0.8569325643611965
20,0.75,12,9,1,4,20.0,1.9831865968287402e8,false,5.0,0.8173925547979987
20,0.75,12,9,1,4,20.0,1.9831865968287402e8,false,2.0,0.9235843762408621
20,0.75,12,9,1,4,20.0,1.9831865968287402e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.1753253515378177e8,false,4.0,0.019067379627150435
20,0.75,12,9,1,16,0.0,2.1753253515378177e8,false,5.0,0.02178953814466227
20,0.75,12,9,1,16,0.0,2.1753253515378177e8,false,2.0,0.05346395244313758
20,0.75,12,9,1,16,0.0,2.1753253515378177e8,false,0.0,0.9999999999822581
20,0.75,12,9,1,1,0.0,2.1753253515378177e8,false,4.0,0.017324026718393948
20,0.75,12,9,1,1,0.0,2.1753253515378177e8,false,5.0,0.01221901784870059
20,0.75,12,9,1,1,0.0,2.1753253515378177e8,false,2.0,0.01625789588292208
20,0.75,12,9,1,1,0.0,2.1753253515378177e8,false,0.0,0.9999999999999912
20,0.75,12,9,1,4,0.0,2.1753253515378177e8,false,4.0,0.023451106254459016
20,0.75,12,9,1,4,0.0,2.1753253515378177e8,false,5.0,0.03216570672076797
20,0.75,12,9,1,4,0.0,2.1753253515378177e8,false,2.0,0.0560481317865192
20,0.75,12,9,1,4,0.0,2.1753253515378177e8,false,0.0,0.9999999999994398
20,0.75,12,9,1,16,1.0,2.1753253515378177e8,false,4.0,0.3182377620049846
20,0.75,12,9,1,16,1.0,2.1753253515378177e8,false,5.0,0.6445607241654623
20,0.75,12,9,1,16,1.0,2.1753253515378177e8,false,2.0,0.944136171236064
20,0.75,12,9,1,16,1.0,2.1753253515378177e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,2.1753253515378177e8,false,4.0,0.17986452221807578
20,0.75,12,9,1,1,1.0,2.1753253515378177e8,false,5.0,0.19128964321286512
20,0.75,12,9,1,1,1.0,2.1753253515378177e8,false,2.0,0.2007506490751688
20,0.75,12,9,1,1,1.0,2.1753253515378177e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.1753253515378177e8,false,4.0,0.22214850886183407
20,0.75,12,9,1,4,1.0,2.1753253515378177e8,false,5.0,0.37737903896473834
20,0.75,12,9,1,4,1.0,2.1753253515378177e8,false,2.0,0.7735337516898023
20,0.75,12,9,1,4,1.0,2.1753253515378177e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,2.1753253515378177e8,false,4.0,0.8874222753806481
20,0.75,12,9,1,16,20.0,2.1753253515378177e8,false,5.0,0.8623222373048826
20,0.75,12,9,1,16,20.0,2.1753253515378177e8,false,2.0,0.9782212539194247
20,0.75,12,9,1,16,20.0,2.1753253515378177e8,false,0.0,1.0
20,0.75,12,9,1,1,20.0,2.1753253515378177e8,false,4.0,0.8450495160893685
20,0.75,12,9,1,1,20.0,2.1753253515378177e8,false,5.0,0.8070894207185323
20,0.75,12,9,1,1,20.0,2.1753253515378177e8,false,2.0,0.9032657848791651
20,0.75,12,9,1,1,20.0,2.1753253515378177e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.1753253515378177e8,false,4.0,0.8566152467163257
20,0.75,12,9,1,4,20.0,2.1753253515378177e8,false,5.0,0.8179484173550868
20,0.75,12,9,1,4,20.0,2.1753253515378177e8,false,2.0,0.9236644506059694
20,0.75,12,9,1,4,20.0,2.1753253515378177e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.3860792487252522e8,false,4.0,0.020949113083914134
20,0.75,12,9,1,16,0.0,2.3860792487252522e8,false,5.0,0.01547167245774423
20,0.75,12,9,1,16,0.0,2.3860792487252522e8,false,2.0,0.05474714908954348
20,0.75,12,9,1,16,0.0,2.3860792487252522e8,false,0.0,0.9999999999786537
20,0.75,12,9,1,1,0.0,2.3860792487252522e8,false,4.0,0.014137382089499396
20,0.75,12,9,1,1,0.0,2.3860792487252522e8,false,5.0,0.006302931275825217
20,0.75,12,9,1,1,0.0,2.3860792487252522e8,false,2.0,0.014102789338954883
20,0.75,12,9,1,1,0.0,2.3860792487252522e8,false,0.0,0.9999999999999893
20,0.75,12,9,1,4,0.0,2.3860792487252522e8,false,4.0,0.025334451702071634
20,0.75,12,9,1,4,0.0,2.3860792487252522e8,false,5.0,0.01944589937864262
20,0.75,12,9,1,4,0.0,2.3860792487252522e8,false,2.0,0.0466461442379044
20,0.75,12,9,1,4,0.0,2.3860792487252522e8,false,0.0,0.9999999999993269
20,0.75,12,9,1,16,1.0,2.3860792487252522e8,false,4.0,0.3190438662996698
20,0.75,12,9,1,16,1.0,2.3860792487252522e8,false,5.0,0.644863538719692
20,0.75,12,9,1,16,1.0,2.3860792487252522e8,false,2.0,0.9434762905470219
20,0.75,12,9,1,16,1.0,2.3860792487252522e8,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,2.3860792487252522e8,false,4.0,0.18003612574619396
20,0.75,12,9,1,1,1.0,2.3860792487252522e8,false,5.0,0.1910955455613438
20,0.75,12,9,1,1,1.0,2.3860792487252522e8,false,2.0,0.20112313539904894
20,0.75,12,9,1,1,1.0,2.3860792487252522e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.3860792487252522e8,false,4.0,0.22208374866062078
20,0.75,12,9,1,4,1.0,2.3860792487252522e8,false,5.0,0.37760038017803765
20,0.75,12,9,1,4,1.0,2.3860792487252522e8,false,2.0,0.7723995111589528
20,0.75,12,9,1,4,1.0,2.3860792487252522e8,false,0.0,1.0
20,0.75,12,9,1,16,20.0,2.3860792487252522e8,false,4.0,0.8876747158928163
20,0.75,12,9,1,16,20.0,2.3860792487252522e8,false,5.0,0.8623206352654919
20,0.75,12,9,1,16,20.0,2.3860792487252522e8,false,2.0,0.9783443443912665
20,0.75,12,9,1,16,20.0,2.3860792487252522e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.3860792487252522e8,false,4.0,0.8450661363152591
20,0.75,12,9,1,1,20.0,2.3860792487252522e8,false,5.0,0.8060945930833913
20,0.75,12,9,1,1,20.0,2.3860792487252522e8,false,2.0,0.9032463669812766
20,0.75,12,9,1,1,20.0,2.3860792487252522e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.3860792487252522e8,false,4.0,0.8565473422907227
20,0.75,12,9,1,4,20.0,2.3860792487252522e8,false,5.0,0.8180734384484556
20,0.75,12,9,1,4,20.0,2.3860792487252522e8,false,2.0,0.9235731665152224
20,0.75,12,9,1,4,20.0,2.3860792487252522e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.6172517950808746e8,false,4.0,0.027901295551232445
20,0.75,12,9,1,16,0.0,2.6172517950808746e8,false,5.0,0.012065896865658628
20,0.75,12,9,1,16,0.0,2.6172517950808746e8,false,2.0,0.045425237833258504
20,0.75,12,9,1,16,0.0,2.6172517950808746e8,false,0.0,0.9999999999743165
20,0.75,12,9,1,1,0.0,2.6172517950808746e8,false,4.0,0.014412086414415754
20,0.75,12,9,1,1,0.0,2.6172517950808746e8,false,5.0,0.004396384319861981
20,0.75,12,9,1,1,0.0,2.6172517950808746e8,false,2.0,0.012278527689684094
20,0.75,12,9,1,1,0.0,2.6172517950808746e8,false,0.0,0.9999999999999867
20,0.75,12,9,1,4,0.0,2.6172517950808746e8,false,4.0,0.023028351944686717
20,0.75,12,9,1,4,0.0,2.6172517950808746e8,false,5.0,0.011447698559849274
20,0.75,12,9,1,4,0.0,2.6172517950808746e8,false,2.0,0.04913021354954535
20,0.75,12,9,1,4,0.0,2.6172517950808746e8,false,0.0,0.999999999999188
20,0.75,12,9,1,16,1.0,2.6172517950808746e8,false,4.0,0.3191650670735149
20,0.75,12,9,1,16,1.0,2.6172517950808746e8,false,5.0,0.6439538711584744
20,0.75,12,9,1,16,1.0,2.6172517950808746e8,false,2.0,0.9432372086122579
20,0.75,12,9,1,16,1.0,2.6172517950808746e8,false,0.0,0.9999999999999996
20,0.75,12,9,1,1,1.0,2.6172517950808746e8,false,4.0,0.17994667960871508
20,0.75,12,9,1,1,1.0,2.6172517950808746e8,false,5.0,0.1907798375413621
20,0.75,12,9,1,1,1.0,2.6172517950808746e8,false,2.0,0.20077610453592756
20,0.75,12,9,1,1,1.0,2.6172517950808746e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,2.6172517950808746e8,false,4.0,0.22185477241201104
20,0.75,12,9,1,4,1.0,2.6172517950808746e8,false,5.0,0.37748511173629723
20,0.75,12,9,1,4,1.0,2.6172517950808746e8,false,2.0,0.7731984101306201
20,0.75,12,9,1,4,1.0,2.6172517950808746e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,16,20.0,2.6172517950808746e8,false,4.0,0.8877712883246789
20,0.75,12,9,1,16,20.0,2.6172517950808746e8,false,5.0,0.8626240514712243
20,0.75,12,9,1,16,20.0,2.6172517950808746e8,false,2.0,0.9784184091908592
20,0.75,12,9,1,16,20.0,2.6172517950808746e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.6172517950808746e8,false,4.0,0.8447767794563226
20,0.75,12,9,1,1,20.0,2.6172517950808746e8,false,5.0,0.8055917086861454
20,0.75,12,9,1,1,20.0,2.6172517950808746e8,false,2.0,0.9030648149970392
20,0.75,12,9,1,1,20.0,2.6172517950808746e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,2.6172517950808746e8,false,4.0,0.8565050007924838
20,0.75,12,9,1,4,20.0,2.6172517950808746e8,false,5.0,0.8184751500351445
20,0.75,12,9,1,4,20.0,2.6172517950808746e8,false,2.0,0.9233560000971676
20,0.75,12,9,1,4,20.0,2.6172517950808746e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,0.0,2.8708212279678607e8,false,4.0,0.03149330690380481
20,0.75,12,9,1,16,0.0,2.8708212279678607e8,false,5.0,0.01406460467748013
20,0.75,12,9,1,16,0.0,2.8708212279678607e8,false,2.0,0.04253812106025515
20,0.75,12,9,1,16,0.0,2.8708212279678607e8,false,0.0,0.9999999999690992
20,0.75,12,9,1,1,0.0,2.8708212279678607e8,false,4.0,0.019368023690073254
20,0.75,12,9,1,1,0.0,2.8708212279678607e8,false,5.0,0.003682346725521123
20,0.75,12,9,1,1,0.0,2.8708212279678607e8,false,2.0,0.016398130167073983
20,0.75,12,9,1,1,0.0,2.8708212279678607e8,false,0.0,0.9999999999999843
20,0.75,12,9,1,4,0.0,2.8708212279678607e8,false,4.0,0.022727960969525108
20,0.75,12,9,1,4,0.0,2.8708212279678607e8,false,5.0,0.017945142354938153
20,0.75,12,9,1,4,0.0,2.8708212279678607e8,false,2.0,0.050620066407598
20,0.75,12,9,1,4,0.0,2.8708212279678607e8,false,0.0,0.9999999999990229
20,0.75,12,9,1,16,1.0,2.8708212279678607e8,false,4.0,0.3190863102724239
20,0.75,12,9,1,16,1.0,2.8708212279678607e8,false,5.0,0.6432198314130311
20,0.75,12,9,1,16,1.0,2.8708212279678607e8,false,2.0,0.9430662329301424
20,0.75,12,9,1,16,1.0,2.8708212279678607e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,2.8708212279678607e8,false,4.0,0.18061495699665053
20,0.75,12,9,1,1,1.0,2.8708212279678607e8,false,5.0,0.1911928964848799
20,0.75,12,9,1,1,1.0,2.8708212279678607e8,false,2.0,0.2012491087911417
20,0.75,12,9,1,1,1.0,2.8708212279678607e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,2.8708212279678607e8,false,4.0,0.2222224654799516
20,0.75,12,9,1,4,1.0,2.8708212279678607e8,false,5.0,0.3777370327753806
20,0.75,12,9,1,4,1.0,2.8708212279678607e8,false,2.0,0.7739289755187511
20,0.75,12,9,1,4,1.0,2.8708212279678607e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,2.8708212279678607e8,false,4.0,0.8875815777746922
20,0.75,12,9,1,16,20.0,2.8708212279678607e8,false,5.0,0.8618359987016694
20,0.75,12,9,1,16,20.0,2.8708212279678607e8,false,2.0,0.9784113226751064
20,0.75,12,9,1,16,20.0,2.8708212279678607e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,2.8708212279678607e8,false,4.0,0.844313813659865
20,0.75,12,9,1,1,20.0,2.8708212279678607e8,false,5.0,0.8045284611986138
20,0.75,12,9,1,1,20.0,2.8708212279678607e8,false,2.0,0.9024939279078485
20,0.75,12,9,1,1,20.0,2.8708212279678607e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,2.8708212279678607e8,false,4.0,0.8565964068322324
20,0.75,12,9,1,4,20.0,2.8708212279678607e8,false,5.0,0.81873129356512
20,0.75,12,9,1,4,20.0,2.8708212279678607e8,false,2.0,0.923531273421201
20,0.75,12,9,1,4,20.0,2.8708212279678607e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.1489574440032786e8,false,4.0,0.03171171947035071
20,0.75,12,9,1,16,0.0,3.1489574440032786e8,false,5.0,0.016954588358192222
20,0.75,12,9,1,16,0.0,3.1489574440032786e8,false,2.0,0.0463107390041121
20,0.75,12,9,1,16,0.0,3.1489574440032786e8,false,0.0,0.9999999999628219
20,0.75,12,9,1,1,0.0,3.1489574440032786e8,false,4.0,0.0194405994755486
20,0.75,12,9,1,1,0.0,3.1489574440032786e8,false,5.0,0.026954814125510807
20,0.75,12,9,1,1,0.0,3.1489574440032786e8,false,2.0,0.016306534345045427
20,0.75,12,9,1,1,0.0,3.1489574440032786e8,false,0.0,0.9999999999999808
20,0.75,12,9,1,4,0.0,3.1489574440032786e8,false,4.0,0.01546134575852643
20,0.75,12,9,1,4,0.0,3.1489574440032786e8,false,5.0,0.019030440408661174
20,0.75,12,9,1,4,0.0,3.1489574440032786e8,false,2.0,0.04814543871148898
20,0.75,12,9,1,4,0.0,3.1489574440032786e8,false,0.0,0.9999999999988252
20,0.75,12,9,1,16,1.0,3.1489574440032786e8,false,4.0,0.319363002124957
20,0.75,12,9,1,16,1.0,3.1489574440032786e8,false,5.0,0.6434963578952513
20,0.75,12,9,1,16,1.0,3.1489574440032786e8,false,2.0,0.9432818878415647
20,0.75,12,9,1,16,1.0,3.1489574440032786e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,3.1489574440032786e8,false,4.0,0.1806459984487427
20,0.75,12,9,1,1,1.0,3.1489574440032786e8,false,5.0,0.19086102064590812
20,0.75,12,9,1,1,1.0,3.1489574440032786e8,false,2.0,0.20110021845746096
20,0.75,12,9,1,1,1.0,3.1489574440032786e8,false,0.0,1.0
20,0.75,12,9,1,4,1.0,3.1489574440032786e8,false,4.0,0.2222634953302526
20,0.75,12,9,1,4,1.0,3.1489574440032786e8,false,5.0,0.3778051171133127
20,0.75,12,9,1,4,1.0,3.1489574440032786e8,false,2.0,0.773741291543992
20,0.75,12,9,1,4,1.0,3.1489574440032786e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,16,20.0,3.1489574440032786e8,false,4.0,0.8873787153283152
20,0.75,12,9,1,16,20.0,3.1489574440032786e8,false,5.0,0.8625342346923888
20,0.75,12,9,1,16,20.0,3.1489574440032786e8,false,2.0,0.9785213106676315
20,0.75,12,9,1,16,20.0,3.1489574440032786e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,3.1489574440032786e8,false,4.0,0.8444013836673432
20,0.75,12,9,1,1,20.0,3.1489574440032786e8,false,5.0,0.8040482080811812
20,0.75,12,9,1,1,20.0,3.1489574440032786e8,false,2.0,0.9024152208924385
20,0.75,12,9,1,1,20.0,3.1489574440032786e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,3.1489574440032786e8,false,4.0,0.8563834211537428
20,0.75,12,9,1,4,20.0,3.1489574440032786e8,false,5.0,0.818389986048931
20,0.75,12,9,1,4,20.0,3.1489574440032786e8,false,2.0,0.923537449923778
20,0.75,12,9,1,4,20.0,3.1489574440032786e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.454040567744719e8,false,4.0,0.03345427976096857
20,0.75,12,9,1,16,0.0,3.454040567744719e8,false,5.0,0.004575688327952939
20,0.75,12,9,1,16,0.0,3.454040567744719e8,false,2.0,0.047762331692180936
20,0.75,12,9,1,16,0.0,3.454040567744719e8,false,0.0,0.9999999999552678
20,0.75,12,9,1,1,0.0,3.454040567744719e8,false,4.0,0.018163966184519077
20,0.75,12,9,1,1,0.0,3.454040567744719e8,false,5.0,0.02937258269939472
20,0.75,12,9,1,1,0.0,3.454040567744719e8,false,2.0,0.017664738270720556
20,0.75,12,9,1,1,0.0,3.454040567744719e8,false,0.0,0.9999999999999767
20,0.75,12,9,1,4,0.0,3.454040567744719e8,false,4.0,0.015410455732357711
20,0.75,12,9,1,4,0.0,3.454040567744719e8,false,5.0,0.020937795773183464
20,0.75,12,9,1,4,0.0,3.454040567744719e8,false,2.0,0.05148200143772284
20,0.75,12,9,1,4,0.0,3.454040567744719e8,false,0.0,0.9999999999985857
20,0.75,12,9,1,16,1.0,3.454040567744719e8,false,4.0,0.31897665699363187
20,0.75,12,9,1,16,1.0,3.454040567744719e8,false,5.0,0.6427587731250225
20,0.75,12,9,1,16,1.0,3.454040567744719e8,false,2.0,0.9431976231537453
20,0.75,12,9,1,16,1.0,3.454040567744719e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,3.454040567744719e8,false,4.0,0.1810704115606888
20,0.75,12,9,1,1,1.0,3.454040567744719e8,false,5.0,0.191034820154756
20,0.75,12,9,1,1,1.0,3.454040567744719e8,false,2.0,0.2012798790020938
20,0.75,12,9,1,1,1.0,3.454040567744719e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,3.454040567744719e8,false,4.0,0.22234515766997667
20,0.75,12,9,1,4,1.0,3.454040567744719e8,false,5.0,0.37858602981506695
20,0.75,12,9,1,4,1.0,3.454040567744719e8,false,2.0,0.7736669116071666
20,0.75,12,9,1,4,1.0,3.454040567744719e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3.454040567744719e8,false,4.0,0.8874411871241282
20,0.75,12,9,1,16,20.0,3.454040567744719e8,false,5.0,0.8626319565578863
20,0.75,12,9,1,16,20.0,3.454040567744719e8,false,2.0,0.9785468031142908
20,0.75,12,9,1,16,20.0,3.454040567744719e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,3.454040567744719e8,false,4.0,0.8444867699097898
20,0.75,12,9,1,1,20.0,3.454040567744719e8,false,5.0,0.8032806848823248
20,0.75,12,9,1,1,20.0,3.454040567744719e8,false,2.0,0.9025485521104137
20,0.75,12,9,1,1,20.0,3.454040567744719e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3.454040567744719e8,false,4.0,0.856561318244519
20,0.75,12,9,1,4,20.0,3.454040567744719e8,false,5.0,0.8184449761989944
20,0.75,12,9,1,4,20.0,3.454040567744719e8,false,2.0,0.923293060753728
20,0.75,12,9,1,4,20.0,3.454040567744719e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,3.7886813193826824e8,false,4.0,0.03450465262567806
20,0.75,12,9,1,16,0.0,3.7886813193826824e8,false,5.0,-0.004197236857594289
20,0.75,12,9,1,16,0.0,3.7886813193826824e8,false,2.0,0.04664767312452705
20,0.75,12,9,1,16,0.0,3.7886813193826824e8,false,0.0,0.9999999999461803
20,0.75,12,9,1,1,0.0,3.7886813193826824e8,false,4.0,0.01495546092926925
20,0.75,12,9,1,1,0.0,3.7886813193826824e8,false,5.0,0.019217566572152636
20,0.75,12,9,1,1,0.0,3.7886813193826824e8,false,2.0,0.016617322711932676
20,0.75,12,9,1,1,0.0,3.7886813193826824e8,false,0.0,0.9999999999999722
20,0.75,12,9,1,4,0.0,3.7886813193826824e8,false,4.0,0.013802316377379494
20,0.75,12,9,1,4,0.0,3.7886813193826824e8,false,5.0,0.01247947238356076
20,0.75,12,9,1,4,0.0,3.7886813193826824e8,false,2.0,0.04836037104466615
20,0.75,12,9,1,4,0.0,3.7886813193826824e8,false,0.0,0.9999999999982977
20,0.75,12,9,1,16,1.0,3.7886813193826824e8,false,4.0,0.3196145203684254
20,0.75,12,9,1,16,1.0,3.7886813193826824e8,false,5.0,0.6433284884316003
20,0.75,12,9,1,16,1.0,3.7886813193826824e8,false,2.0,0.9430780929988383
20,0.75,12,9,1,16,1.0,3.7886813193826824e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,3.7886813193826824e8,false,4.0,0.18093364194961095
20,0.75,12,9,1,1,1.0,3.7886813193826824e8,false,5.0,0.19076420270603153
20,0.75,12,9,1,1,1.0,3.7886813193826824e8,false,2.0,0.20153309445153064
20,0.75,12,9,1,1,1.0,3.7886813193826824e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,3.7886813193826824e8,false,4.0,0.22188492130485898
20,0.75,12,9,1,4,1.0,3.7886813193826824e8,false,5.0,0.3787004105591901
20,0.75,12,9,1,4,1.0,3.7886813193826824e8,false,2.0,0.7730210333797705
20,0.75,12,9,1,4,1.0,3.7886813193826824e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,3.7886813193826824e8,false,4.0,0.8877663418804027
20,0.75,12,9,1,16,20.0,3.7886813193826824e8,false,5.0,0.863198745276249
20,0.75,12,9,1,16,20.0,3.7886813193826824e8,false,2.0,0.9785622394811856
20,0.75,12,9,1,16,20.0,3.7886813193826824e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,3.7886813193826824e8,false,4.0,0.84445998525619
20,0.75,12,9,1,1,20.0,3.7886813193826824e8,false,5.0,0.8035010147938366
20,0.75,12,9,1,1,20.0,3.7886813193826824e8,false,2.0,0.902709140599145
20,0.75,12,9,1,1,20.0,3.7886813193826824e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,3.7886813193826824e8,false,4.0,0.8563300511812338
20,0.75,12,9,1,4,20.0,3.7886813193826824e8,false,5.0,0.8186694998391172
20,0.75,12,9,1,4,20.0,3.7886813193826824e8,false,2.0,0.9235181472534177
20,0.75,12,9,1,4,20.0,3.7886813193826824e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,4.1557433557335645e8,false,4.0,0.030533066732499118
20,0.75,12,9,1,16,0.0,4.1557433557335645e8,false,5.0,0.0007004201283312902
20,0.75,12,9,1,16,0.0,4.1557433557335645e8,false,2.0,0.04264057608916198
20,0.75,12,9,1,16,0.0,4.1557433557335645e8,false,0.0,0.9999999999352474
20,0.75,12,9,1,1,0.0,4.1557433557335645e8,false,4.0,0.01601875886691856
20,0.75,12,9,1,1,0.0,4.1557433557335645e8,false,5.0,0.02206963651638749
20,0.75,12,9,1,1,0.0,4.1557433557335645e8,false,2.0,0.016997188458292064
20,0.75,12,9,1,1,0.0,4.1557433557335645e8,false,0.0,0.9999999999999666
20,0.75,12,9,1,4,0.0,4.1557433557335645e8,false,4.0,0.016454626346744973
20,0.75,12,9,1,4,0.0,4.1557433557335645e8,false,5.0,0.0060721718129057075
20,0.75,12,9,1,4,0.0,4.1557433557335645e8,false,2.0,0.04753630319337399
20,0.75,12,9,1,4,0.0,4.1557433557335645e8,false,0.0,0.999999999997952
20,0.75,12,9,1,16,1.0,4.1557433557335645e8,false,4.0,0.3198587627310527
20,0.75,12,9,1,16,1.0,4.1557433557335645e8,false,5.0,0.6453143346735545
20,0.75,12,9,1,16,1.0,4.1557433557335645e8,false,2.0,0.9435066615662769
20,0.75,12,9,1,16,1.0,4.1557433557335645e8,false,0.0,0.9999999999999999
20,0.75,12,9,1,1,1.0,4.1557433557335645e8,false,4.0,0.18099165914237336
20,0.75,12,9,1,1,1.0,4.1557433557335645e8,false,5.0,0.19055541172304716
20,0.75,12,9,1,1,1.0,4.1557433557335645e8,false,2.0,0.2016240197589692
20,0.75,12,9,1,1,1.0,4.1557433557335645e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,4.1557433557335645e8,false,4.0,0.22224963826512908
20,0.75,12,9,1,4,1.0,4.1557433557335645e8,false,5.0,0.37821120608877373
20,0.75,12,9,1,4,1.0,4.1557433557335645e8,false,2.0,0.772879773618937
20,0.75,12,9,1,4,1.0,4.1557433557335645e8,false,0.0,1.0
20,0.75,12,9,1,16,20.0,4.1557433557335645e8,false,4.0,0.8876300478428095
20,0.75,12,9,1,16,20.0,4.1557433557335645e8,false,5.0,0.863222406250993
20,0.75,12,9,1,16,20.0,4.1557433557335645e8,false,2.0,0.9785087736065117
20,0.75,12,9,1,16,20.0,4.1557433557335645e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,1,20.0,4.1557433557335645e8,false,4.0,0.8444102608093969
20,0.75,12,9,1,1,20.0,4.1557433557335645e8,false,5.0,0.8036256025030143
20,0.75,12,9,1,1,20.0,4.1557433557335645e8,false,2.0,0.902643813961554
20,0.75,12,9,1,1,20.0,4.1557433557335645e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4.1557433557335645e8,false,4.0,0.855926127676998
20,0.75,12,9,1,4,20.0,4.1557433557335645e8,false,5.0,0.8188203139250544
20,0.75,12,9,1,4,20.0,4.1557433557335645e8,false,2.0,0.9232826501110725
20,0.75,12,9,1,4,20.0,4.1557433557335645e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,4.5583677757139933e8,false,4.0,0.029904823551261468
20,0.75,12,9,1,16,0.0,4.5583677757139933e8,false,5.0,0.007244154960857468
20,0.75,12,9,1,16,0.0,4.5583677757139933e8,false,2.0,0.03548701212427472
20,0.75,12,9,1,16,0.0,4.5583677757139933e8,false,0.0,0.9999999999220917
20,0.75,12,9,1,1,0.0,4.5583677757139933e8,false,4.0,0.019423915840977926
20,0.75,12,9,1,1,0.0,4.5583677757139933e8,false,5.0,0.021182585118719732
20,0.75,12,9,1,1,0.0,4.5583677757139933e8,false,2.0,0.01985193936212597
20,0.75,12,9,1,1,0.0,4.5583677757139933e8,false,0.0,0.9999999999999596
20,0.75,12,9,1,4,0.0,4.5583677757139933e8,false,4.0,0.013365822607805198
20,0.75,12,9,1,4,0.0,4.5583677757139933e8,false,5.0,0.02139619003379202
20,0.75,12,9,1,4,0.0,4.5583677757139933e8,false,2.0,0.041658614474182294
20,0.75,12,9,1,4,0.0,4.5583677757139933e8,false,0.0,0.9999999999975349
20,0.75,12,9,1,16,1.0,4.5583677757139933e8,false,4.0,0.31983688330292914
20,0.75,12,9,1,16,1.0,4.5583677757139933e8,false,5.0,0.6457999290617248
20,0.75,12,9,1,16,1.0,4.5583677757139933e8,false,2.0,0.9435420431556862
20,0.75,12,9,1,16,1.0,4.5583677757139933e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,4.5583677757139933e8,false,4.0,0.18093486684506557
20,0.75,12,9,1,1,1.0,4.5583677757139933e8,false,5.0,0.19085986337828967
20,0.75,12,9,1,1,1.0,4.5583677757139933e8,false,2.0,0.2016931170959864
20,0.75,12,9,1,1,1.0,4.5583677757139933e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,4.5583677757139933e8,false,4.0,0.2220669283063965
20,0.75,12,9,1,4,1.0,4.5583677757139933e8,false,5.0,0.37761692028282035
20,0.75,12,9,1,4,1.0,4.5583677757139933e8,false,2.0,0.7728038662204971
20,0.75,12,9,1,4,1.0,4.5583677757139933e8,false,0.0,1.0
20,0.75,12,9,1,16,20.0,4.5583677757139933e8,false,4.0,0.8877745499193548
20,0.75,12,9,1,16,20.0,4.5583677757139933e8,false,5.0,0.8641783154661944
20,0.75,12,9,1,16,20.0,4.5583677757139933e8,false,2.0,0.9784947724468699
20,0.75,12,9,1,16,20.0,4.5583677757139933e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,1,20.0,4.5583677757139933e8,false,4.0,0.8445459412194836
20,0.75,12,9,1,1,20.0,4.5583677757139933e8,false,5.0,0.8038666357170413
20,0.75,12,9,1,1,20.0,4.5583677757139933e8,false,2.0,0.9023539102523824
20,0.75,12,9,1,1,20.0,4.5583677757139933e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,20.0,4.5583677757139933e8,false,4.0,0.8558917392672678
20,0.75,12,9,1,4,20.0,4.5583677757139933e8,false,5.0,0.8190980202126552
20,0.75,12,9,1,4,20.0,4.5583677757139933e8,false,2.0,0.9232030981134316
20,0.75,12,9,1,4,20.0,4.5583677757139933e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,16,0.0,5.0e8,false,4.0,0.027121920847938245
20,0.75,12,9,1,16,0.0,5.0e8,false,5.0,0.008378977312272546
20,0.75,12,9,1,16,0.0,5.0e8,false,2.0,0.031282067027390656
20,0.75,12,9,1,16,0.0,5.0e8,false,0.0,0.9999999999062646
20,0.75,12,9,1,1,0.0,5.0e8,false,4.0,0.02255033083392759
20,0.75,12,9,1,1,0.0,5.0e8,false,5.0,0.027820750293702675
20,0.75,12,9,1,1,0.0,5.0e8,false,2.0,0.02042222989874971
20,0.75,12,9,1,1,0.0,5.0e8,false,0.0,0.9999999999999512
20,0.75,12,9,1,4,0.0,5.0e8,false,4.0,0.014901575547398902
20,0.75,12,9,1,4,0.0,5.0e8,false,5.0,0.030434941390719734
20,0.75,12,9,1,4,0.0,5.0e8,false,2.0,0.042996429050664024
20,0.75,12,9,1,4,0.0,5.0e8,false,0.0,0.9999999999970334
20,0.75,12,9,1,16,1.0,5.0e8,false,4.0,0.3198308393316213
20,0.75,12,9,1,16,1.0,5.0e8,false,5.0,0.6449630960706524
20,0.75,12,9,1,16,1.0,5.0e8,false,2.0,0.9436433383146956
20,0.75,12,9,1,16,1.0,5.0e8,false,0.0,0.9999999999999997
20,0.75,12,9,1,1,1.0,5.0e8,false,4.0,0.18049409161412988
20,0.75,12,9,1,1,1.0,5.0e8,false,5.0,0.19012493557156154
20,0.75,12,9,1,1,1.0,5.0e8,false,2.0,0.2017323807977497
20,0.75,12,9,1,1,1.0,5.0e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,4,1.0,5.0e8,false,4.0,0.22221561346716084
20,0.75,12,9,1,4,1.0,5.0e8,false,5.0,0.37742684617045186
20,0.75,12,9,1,4,1.0,5.0e8,false,2.0,0.7732155578421718
20,0.75,12,9,1,4,1.0,5.0e8,false,0.0,1.0000000000000002
20,0.75,12,9,1,16,20.0,5.0e8,false,4.0,0.8880625494673902
20,0.75,12,9,1,16,20.0,5.0e8,false,5.0,0.8639326936471832
20,0.75,12,9,1,16,20.0,5.0e8,false,2.0,0.9784758994324164
20,0.75,12,9,1,16,20.0,5.0e8,false,0.0,1.0000000000000004
20,0.75,12,9,1,1,20.0,5.0e8,false,4.0,0.8444058877718577
20,0.75,12,9,1,1,20.0,5.0e8,false,5.0,0.8035525294433562
20,0.75,12,9,1,1,20.0,5.0e8,false,2.0,0.9025325794440937
20,0.75,12,9,1,1,20.0,5.0e8,false,0.0,1.0000000000000007
20,0.75,12,9,1,4,20.0,5.0e8,false,4.0,0.8559503893779576
20,0.75,12,9,1,4,20.0,5.0e8,false,5.0,0.8185115433127448
20,0.75,12,9,1,4,20.0,5.0e8,false,2.0,0.9233373096638409
20,0.75,12,9,1,4,20.0,5.0e8,false,0.0,1.0000000000000007


==> anc/evolutionsmatrix3by3_J=1_L=12_filling=0.75_numsamples=20_unconstrained=true.csv <==
numsamples,filling,L,N,J,V,W,ts,unconstrained,energy,avrgtimeavrgcorr
20,0.75,12,9,1,16,0.0,0.05,true,4.0,0.991060597278035
20,0.75,12,9,1,16,0.0,0.05,true,5.0,0.9924188816750141
20,0.75,12,9,1,16,0.0,0.05,true,2.0,0.9897565046006164
20,0.75,12,9,1,16,0.0,0.05,true,0.0,0.9882659820814074
20,0.75,12,9,1,1,0.0,0.05,true,4.0,0.9900414160196621
20,0.75,12,9,1,1,0.0,0.05,true,5.0,0.9911485145464842
20,0.75,12,9,1,1,0.0,0.05,true,2.0,0.9889362349283253
20,0.75,12,9,1,1,0.0,0.05,true,0.0,0.9867382620775981
20,0.75,12,9,1,4,0.0,0.05,true,4.0,0.9901060267952382
20,0.75,12,9,1,4,0.0,0.05,true,5.0,0.9912254704602056
20,0.75,12,9,1,4,0.0,0.05,true,2.0,0.9889816209178927
20,0.75,12,9,1,4,0.0,0.05,true,0.0,0.9868533222244118
20,0.75,12,9,1,16,1.0,0.05,true,4.0,0.9910615913636065
20,0.75,12,9,1,16,1.0,0.05,true,5.0,0.992419642890314
20,0.75,12,9,1,16,1.0,0.05,true,2.0,0.9897576850472165
20,0.75,12,9,1,16,1.0,0.05,true,0.0,0.9882672457139264
20,0.75,12,9,1,1,1.0,0.05,true,4.0,0.9900427157466674
20,0.75,12,9,1,1,1.0,0.05,true,5.0,0.9911496662177571
20,0.75,12,9,1,1,1.0,0.05,true,2.0,0.9889376669619019
20,0.75,12,9,1,1,1.0,0.05,true,0.0,0.9867399864112728
20,0.75,12,9,1,4,1.0,0.05,true,4.0,0.9901073056621296
20,0.75,12,9,1,4,1.0,0.05,true,5.0,0.99122659762769
20,0.75,12,9,1,4,1.0,0.05,true,2.0,0.988983038239122
20,0.75,12,9,1,4,1.0,0.05,true,0.0,0.9868550117525473
20,0.75,12,9,1,16,20.0,0.05,true,4.0,0.9914400963224348
20,0.75,12,9,1,16,20.0,0.05,true,5.0,0.9927105319566379
20,0.75,12,9,1,16,20.0,0.05,true,2.0,0.9902065139500097
20,0.75,12,9,1,16,20.0,0.05,true,0.0,0.9887487041879999
20,0.75,12,9,1,1,20.0,0.05,true,4.0,0.990535257749977
20,0.75,12,9,1,1,20.0,0.05,true,5.0,0.9915861260777139
20,0.75,12,9,1,1,20.0,0.05,true,2.0,0.9894802112970369
20,0.75,12,9,1,1,20.0,0.05,true,0.0,0.9873933015366123
20,0.75,12,9,1,4,20.0,0.05,true,4.0,0.9905920874633567
20,0.75,12,9,1,4,20.0,0.05,true,5.0,0.9916539365377168
20,0.75,12,9,1,4,20.0,0.05,true,2.0,0.989520116606913
20,0.75,12,9,1,4,20.0,0.05,true,0.0,0.9874953424254894
20,0.75,12,9,1,16,0.0,0.054844192548908884,true,4.0,0.9909187560984815
20,0.75,12,9,1,16,0.0,0.054844192548908884,true,5.0,0.9923081712815619
20,0.75,12,9,1,16,0.0,0.054844192548908884,true,2.0,0.9895895693925937
20,0.75,12,9,1,16,0.0,0.054844192548908884,true,0.0,0.988086153899273
20,0.75,12,9,1,1,0.0,0.054844192548908884,true,4.0,0.9898636119609279
20,0.75,12,9,1,1,0.0,0.054844192548908884,true,5.0,0.990990489504729
20,0.75,12,9,1,1,0.0,0.054844192548908884,true,2.0,0.9887387273554815
20,0.75,12,9,1,1,0.0,0.054844192548908884,true,0.0,0.986501835201233
20,0.75,12,9,1,4,0.0,0.054844192548908884,true,4.0,0.9899307480729086
20,0.75,12,9,1,4,0.0,0.054844192548908884,true,5.0,0.9910704665137036
20,0.75,12,9,1,4,0.0,0.054844192548908884,true,2.0,0.9887858960250211
20,0.75,12,9,1,4,0.0,0.054844192548908884,true,0.0,0.9866214026413894
20,0.75,12,9,1,16,1.0,0.054844192548908884,true,4.0,0.9909197834471786
20,0.75,12,9,1,16,1.0,0.054844192548908884,true,5.0,0.992308953704302
20,0.75,12,9,1,16,1.0,0.054844192548908884,true,2.0,0.989590790665592
20,0.75,12,9,1,16,1.0,0.054844192548908884,true,0.0,0.9880874569900936
20,0.75,12,9,1,1,1.0,0.054844192548908884,true,4.0,0.9898649628684227
20,0.75,12,9,1,1,1.0,0.054844192548908884,true,5.0,0.9909916865209794
20,0.75,12,9,1,1,1.0,0.054844192548908884,true,2.0,0.9887402157769181
20,0.75,12,9,1,1,1.0,0.054844192548908884,true,0.0,0.9865036273450148
20,0.75,12,9,1,4,1.0,0.054844192548908884,true,4.0,0.9899320767678781
20,0.75,12,9,1,4,1.0,0.054844192548908884,true,5.0,0.9910716374304919
20,0.75,12,9,1,4,1.0,0.054844192548908884,true,2.0,0.9887873687757853
20,0.75,12,9,1,4,1.0,0.054844192548908884,true,0.0,0.9866231577174435
20,0.75,12,9,1,16,20.0,0.054844192548908884,true,4.0,0.9913105675734492
20,0.75,12,9,1,16,20.0,0.054844192548908884,true,5.0,0.9926077462402053
20,0.75,12,9,1,16,20.0,0.054844192548908884,true,2.0,0.9900546603779586
20,0.75,12,9,1,16,20.0,0.054844192548908884,true,0.0,0.9885835096681761
20,0.75,12,9,1,1,20.0,0.054844192548908884,true,4.0,0.9903762549430793
20,0.75,12,9,1,1,20.0,0.054844192548908884,true,5.0,0.9914447602038816
20,0.75,12,9,1,1,20.0,0.054844192548908884,true,2.0,0.9893034092367629
20,0.75,12,9,1,1,20.0,0.054844192548908884,true,0.0,0.9871817756877245
20,0.75,12,9,1,4,20.0,0.054844192548908884,true,4.0,0.990435122077093
20,0.75,12,9,1,4,20.0,0.054844192548908884,true,5.0,0.991515015576464
20,0.75,12,9,1,4,20.0,0.054844192548908884,true,2.0,0.9893447521454882
20,0.75,12,9,1,4,20.0,0.054844192548908884,true,0.0,0.9872875043227839
20,0.75,12,9,1,16,0.0,0.060157709126835844,true,4.0,0.9906252185079144
20,0.75,12,9,1,16,0.0,0.060157709126835844,true,5.0,0.9920839127962174
20,0.75,12,9,1,16,0.0,0.060157709126835844,true,2.0,0.9892431482381185
20,0.75,12,9,1,16,0.0,0.060157709126835844,true,0.0,0.9877177048462497
20,0.75,12,9,1,1,0.0,0.060157709126835844,true,4.0,0.989487984745784
20,0.75,12,9,1,1,0.0,0.060157709126835844,true,5.0,0.9906566527261624
20,0.75,12,9,1,1,0.0,0.060157709126835844,true,2.0,0.9883214876129657
20,0.75,12,9,1,1,0.0,0.060157709126835844,true,0.0,0.9860025195443362
20,0.75,12,9,1,4,0.0,0.060157709126835844,true,4.0,0.9895610575781253
20,0.75,12,9,1,4,0.0,0.060157709126835844,true,5.0,0.9907437416172485
20,0.75,12,9,1,4,0.0,0.060157709126835844,true,2.0,0.9883728535263275
20,0.75,12,9,1,4,0.0,0.060157709126835844,true,0.0,0.9861326903447472
20,0.75,12,9,1,16,1.0,0.060157709126835844,true,4.0,0.990626320906075
20,0.75,12,9,1,16,1.0,0.060157709126835844,true,5.0,0.9920847395220623
20,0.75,12,9,1,16,1.0,0.060157709126835844,true,2.0,0.989244462048834
20,0.75,12,9,1,16,1.0,0.060157709126835844,true,0.0,0.987719094327216
20,0.75,12,9,1,1,1.0,0.060157709126835844,true,4.0,0.9894894562518146
20,0.75,12,9,1,1,1.0,0.060157709126835844,true,5.0,0.9906579565865634
20,0.75,12,9,1,1,1.0,0.060157709126835844,true,2.0,0.9883231089013215
20,0.75,12,9,1,1,1.0,0.060157709126835844,true,0.0,0.9860044714047114
20,0.75,12,9,1,4,1.0,0.060157709126835844,true,4.0,0.9895625032984902
20,0.75,12,9,1,4,1.0,0.060157709126835844,true,5.0,0.9907450151547169
20,0.75,12,9,1,4,1.0,0.060157709126835844,true,2.0,0.9883744566072046
20,0.75,12,9,1,4,1.0,0.060157709126835844,true,0.0,0.9861345991544994
20,0.75,12,9,1,16,20.0,0.060157709126835844,true,4.0,0.9910445789373123
20,0.75,12,9,1,16,20.0,0.060157709126835844,true,5.0,0.9923999896860342
20,0.75,12,9,1,16,20.0,0.060157709126835844,true,2.0,0.9897421319035514
20,0.75,12,9,1,16,20.0,0.060157709126835844,true,0.0,0.9882468797771814
20,0.75,12,9,1,1,20.0,0.060157709126835844,true,4.0,0.9900444714691721
20,0.75,12,9,1,1,20.0,0.060157709126835844,true,5.0,0.9911497710144682
20,0.75,12,9,1,1,20.0,0.060157709126835844,true,2.0,0.9889344506844824
20,0.75,12,9,1,1,20.0,0.060157709126835844,true,0.0,0.9867405013394642
20,0.75,12,9,1,4,20.0,0.060157709126835844,true,4.0,0.9901080034917018
20,0.75,12,9,1,4,20.0,0.060157709126835844,true,5.0,0.9912256335208337
20,0.75,12,9,1,4,20.0,0.060157709126835844,true,2.0,0.98897908985206
20,0.75,12,9,1,4,20.0,0.060157709126835844,true,0.0,0.9868546937483681
20,0.75,12,9,1,16,0.0,0.06598601965306876,true,4.0,0.9901682694147838
20,0.75,12,9,1,16,0.0,0.06598601965306876,true,5.0,0.9917443842962221
20,0.75,12,9,1,16,0.0,0.06598601965306876,true,2.0,0.9887025799038004
20,0.75,12,9,1,16,0.0,0.06598601965306876,true,0.0,0.987151634858432
20,0.75,12,9,1,1,0.0,0.06598601965306876,true,4.0,0.9888892030610107
20,0.75,12,9,1,1,0.0,0.06598601965306876,true,5.0,0.9901244991980106
20,0.75,12,9,1,1,0.0,0.06598601965306876,true,2.0,0.9876563974774882
20,0.75,12,9,1,1,0.0,0.06598601965306876,true,0.0,0.9852068773090114
20,0.75,12,9,1,4,0.0,0.06598601965306876,true,4.0,0.9889729127710603
20,0.75,12,9,1,4,0.0,0.06598601965306876,true,5.0,0.9902243526625526
20,0.75,12,9,1,4,0.0,0.06598601965306876,true,2.0,0.9877152982572232
20,0.75,12,9,1,4,0.0,0.06598601965306876,true,0.0,0.9853560628928645
20,0.75,12,9,1,16,1.0,0.06598601965306876,true,4.0,0.9901694998897235
20,0.75,12,9,1,16,1.0,0.06598601965306876,true,5.0,0.9917452784416926
20,0.75,12,9,1,16,1.0,0.06598601965306876,true,2.0,0.9887040521222369
20,0.75,12,9,1,16,1.0,0.06598601965306876,true,0.0,0.9871531654927046
20,0.75,12,9,1,1,1.0,0.06598601965306876,true,4.0,0.98889089128626
20,0.75,12,9,1,1,1.0,0.06598601965306876,true,5.0,0.9901259950515527
20,0.75,12,9,1,1,1.0,0.06598601965306876,true,2.0,0.9876582575272036
20,0.75,12,9,1,1,1.0,0.06598601965306876,true,0.0,0.985209116031159
20,0.75,12,9,1,4,1.0,0.06598601965306876,true,4.0,0.9889745679090055
20,0.75,12,9,1,4,1.0,0.06598601965306876,true,5.0,0.9902258095422352
20,0.75,12,9,1,4,1.0,0.06598601965306876,true,2.0,0.9877171349025609
20,0.75,12,9,1,4,1.0,0.06598601965306876,true,0.0,0.9853582463222813
20,0.75,12,9,1,16,20.0,0.06598601965306876,true,4.0,0.9906341654611579
20,0.75,12,9,1,16,20.0,0.06598601965306876,true,5.0,0.9920855650722801
20,0.75,12,9,1,16,20.0,0.06598601965306876,true,2.0,0.9892589834784045
20,0.75,12,9,1,16,20.0,0.06598601965306876,true,0.0,0.9877324132048887
20,0.75,12,9,1,1,20.0,0.06598601965306876,true,4.0,0.9895234454206229
20,0.75,12,9,1,1,20.0,0.06598601965306876,true,5.0,0.9906865106071955
20,0.75,12,9,1,1,20.0,0.06598601965306876,true,2.0,0.9883549786250867
20,0.75,12,9,1,1,20.0,0.06598601965306876,true,0.0,0.9860477331086389
20,0.75,12,9,1,4,20.0,0.06598601965306876,true,4.0,0.9895950605495688
20,0.75,12,9,1,4,20.0,0.06598601965306876,true,5.0,0.9907721088426877
20,0.75,12,9,1,4,20.0,0.06598601965306876,true,2.0,0.9884053396851933
20,0.75,12,9,1,4,20.0,0.06598601965306876,true,0.0,0.9861766355253782
20,0.75,12,9,1,16,0.0,0.07237899934777976,true,4.0,0.9895342493715631
20,0.75,12,9,1,16,0.0,0.07237899934777976,true,5.0,0.9912899496090766
20,0.75,12,9,1,16,0.0,0.07237899934777976,true,2.0,0.987951252990357
20,0.75,12,9,1,16,0.0,0.07237899934777976,true,0.0,0.9863795416680141
20,0.75,12,9,1,1,0.0,0.07237899934777976,true,4.0,0.9880357326688105
20,0.75,12,9,1,1,0.0,0.07237899934777976,true,5.0,0.9893660153668054
20,0.75,12,9,1,1,0.0,0.07237899934777976,true,2.0,0.9867084593337512
20,0.75,12,9,1,1,0.0,0.07237899934777976,true,0.0,0.9840733539025682
20,0.75,12,9,1,4,0.0,0.07237899934777976,true,4.0,0.9881366394946784
20,0.75,12,9,1,4,0.0,0.07237899934777976,true,5.0,0.9894865508963574
20,0.75,12,9,1,4,0.0,0.07237899934777976,true,2.0,0.9867795717826037
20,0.75,12,9,1,4,0.0,0.07237899934777976,true,0.0,0.984253315126927
20,0.75,12,9,1,16,1.0,0.07237899934777976,true,4.0,0.9895356756406402
20,0.75,12,9,1,16,1.0,0.07237899934777976,true,5.0,0.9912909301780666
20,0.75,12,9,1,16,1.0,0.07237899934777976,true,2.0,0.987952967395232
20,0.75,12,9,1,16,1.0,0.07237899934777976,true,0.0,0.9863812749890774
20,0.75,12,9,1,1,1.0,0.07237899934777976,true,4.0,0.988037772582613
20,0.75,12,9,1,1,1.0,0.07237899934777976,true,5.0,0.9893678227654341
20,0.75,12,9,1,1,1.0,0.07237899934777976,true,2.0,0.9867107068323254
20,0.75,12,9,1,1,1.0,0.07237899934777976,true,0.0,0.9840760578247347
20,0.75,12,9,1,4,1.0,0.07237899934777976,true,4.0,0.9881386326867637
20,0.75,12,9,1,4,1.0,0.07237899934777976,true,5.0,0.9894883031187358
20,0.75,12,9,1,4,1.0,0.07237899934777976,true,2.0,0.9867817861416887
20,0.75,12,9,1,4,1.0,0.07237899934777976,true,0.0,0.9842559408582662
20,0.75,12,9,1,16,20.0,0.07237899934777976,true,4.0,0.9900704069772116
20,0.75,12,9,1,16,20.0,0.07237899934777976,true,5.0,0.9916635585413663
20,0.75,12,9,1,16,20.0,0.07237899934777976,true,2.0,0.9885943732756911
20,0.75,12,9,1,16,20.0,0.07237899934777976,true,0.0,0.9870338840037514
20,0.75,12,9,1,1,20.0,0.07237899934777976,true,4.0,0.9887940901253093
20,0.75,12,9,1,1,20.0,0.07237899934777976,true,5.0,0.990037991505196
20,0.75,12,9,1,1,20.0,0.07237899934777976,true,2.0,0.9875436912037242
20,0.75,12,9,1,1,20.0,0.07237899934777976,true,0.0,0.9850782977158781
20,0.75,12,9,1,4,20.0,0.07237899934777976,true,4.0,0.9888782384828995
20,0.75,12,9,1,4,20.0,0.07237899934777976,true,5.0,0.9901387232378694
20,0.75,12,9,1,4,20.0,0.07237899934777976,true,2.0,0.9876029440709696
20,0.75,12,9,1,4,20.0,0.07237899934777976,true,0.0,0.9852300942509095
20,0.75,12,9,1,16,0.0,0.07939135553453969,true,4.0,0.9887073946429232
20,0.75,12,9,1,16,0.0,0.07939135553453969,true,5.0,0.9907241774277833
20,0.75,12,9,1,16,0.0,0.07939135553453969,true,2.0,0.9869707799346016
20,0.75,12,9,1,16,0.0,0.07939135553453969,true,0.0,0.9853944804271794
20,0.75,12,9,1,1,0.0,0.07939135553453969,true,4.0,0.9868887826928459
20,0.75,12,9,1,1,0.0,0.07939135553453969,true,5.0,0.9883467446304768
20,0.75,12,9,1,1,0.0,0.07939135553453969,true,2.0,0.9854346310403657
20,0.75,12,9,1,1,0.0,0.07939135553453969,true,0.0,0.9825509400835165
20,0.75,12,9,1,4,0.0,0.07939135553453969,true,4.0,0.9870161154075254
20,0.75,12,9,1,4,0.0,0.07939135553453969,true,5.0,0.9884991470985588
20,0.75,12,9,1,4,0.0,0.07939135553453969,true,2.0,0.9855245652091842
20,0.75,12,9,1,4,0.0,0.07939135553453969,true,0.0,0.9827782561608734
20,0.75,12,9,1,16,1.0,0.07939135553453969,true,4.0,0.9887091036065769
20,0.75,12,9,1,16,1.0,0.07939135553453969,true,5.0,0.9907252515530679
20,0.75,12,9,1,16,1.0,0.07939135553453969,true,2.0,0.9869728423968154
20,0.75,12,9,1,16,1.0,0.07939135553453969,true,0.0,0.9853964813328122
20,0.75,12,9,1,1,1.0,0.07939135553453969,true,4.0,0.9868913655376346
20,0.75,12,9,1,1,1.0,0.07939135553453969,true,5.0,0.9883490329521187
20,0.75,12,9,1,1,1.0,0.07939135553453969,true,2.0,0.9854374766578619
20,0.75,12,9,1,1,1.0,0.07939135553453969,true,0.0,0.9825543615675713
20,0.75,12,9,1,4,1.0,0.07939135553453969,true,4.0,0.9870186270837078
20,0.75,12,9,1,4,1.0,0.07939135553453969,true,5.0,0.9885013510841458
20,0.75,12,9,1,4,1.0,0.07939135553453969,true,2.0,0.9855273601627033
20,0.75,12,9,1,4,1.0,0.07939135553453969,true,0.0,0.9827815583120344
20,0.75,12,9,1,16,20.0,0.07939135553453969,true,4.0,0.9893434841227261
20,0.75,12,9,1,16,20.0,0.07939135553453969,true,5.0,0.9911339758779919
20,0.75,12,9,1,16,20.0,0.07939135553453969,true,2.0,0.9877367571214338
20,0.75,12,9,1,16,20.0,0.07939135553453969,true,0.0,0.9861454067973047
20,0.75,12,9,1,1,20.0,0.07939135553453969,true,4.0,0.9878348811744367
20,0.75,12,9,1,1,20.0,0.07939135553453969,true,5.0,0.9891850504948592
20,0.75,12,9,1,1,20.0,0.07939135553453969,true,2.0,0.9864765383887544
20,0.75,12,9,1,1,20.0,0.07939135553453969,true,0.0,0.9838038611455882
20,0.75,12,9,1,4,20.0,0.07939135553453969,true,4.0,0.9879373202777424
20,0.75,12,9,1,4,20.0,0.07939135553453969,true,5.0,0.989307934013708
20,0.75,12,9,1,4,20.0,0.07939135553453969,true,2.0,0.9865488030286002
20,0.75,12,9,1,4,20.0,0.07939135553453969,true,0.0,0.9839892222202445
20,0.75,12,9,1,16,0.0,0.08708309579310353,true,4.0,0.9876695681660471
20,0.75,12,9,1,16,0.0,0.08708309579310353,true,5.0,0.9900549589698533
20,0.75,12,9,1,16,0.0,0.08708309579310353,true,2.0,0.9857410765522643
20,0.75,12,9,1,16,0.0,0.08708309579310353,true,0.0,0.9841916524762351
20,0.75,12,9,1,1,0.0,0.08708309579310353,true,4.0,0.9854010692857865
20,0.75,12,9,1,1,0.0,0.08708309579310353,true,5.0,0.9870246913310049
20,0.75,12,9,1,1,0.0,0.08708309579310353,true,2.0,0.9837824604117125
20,0.75,12,9,1,1,0.0,0.08708309579310353,true,0.0,0.9805776197149854
20,0.75,12,9,1,4,0.0,0.08708309579310353,true,4.0,0.9855678651390615
20,0.75,12,9,1,4,0.0,0.08708309579310353,true,5.0,0.9872248401318039
20,0.75,12,9,1,4,0.0,0.08708309579310353,true,2.0,0.9839006061186281
20,0.75,12,9,1,4,0.0,0.08708309579310353,true,0.0,0.9808757687492343
20,0.75,12,9,1,16,1.0,0.08708309579310353,true,4.0,0.9876716719761216
20,0.75,12,9,1,16,1.0,0.08708309579310353,true,5.0,0.9900561088774057
20,0.75,12,9,1,16,1.0,0.08708309579310353,true,2.0,0.9857436197699612
20,0.75,12,9,1,16,1.0,0.08708309579310353,true,0.0,0.9841939825959826
20,0.75,12,9,1,1,1.0,0.08708309579310353,true,4.0,0.9854044675532797
20,0.75,12,9,1,1,1.0,0.08708309579310353,true,5.0,0.9870277018814979
20,0.75,12,9,1,1,1.0,0.08708309579310353,true,2.0,0.983786204303716
20,0.75,12,9,1,1,1.0,0.08708309579310353,true,0.0,0.9805821177727347
20,0.75,12,9,1,4,1.0,0.08708309579310353,true,4.0,0.9855711493020746
20,0.75,12,9,1,4,1.0,0.08708309579310353,true,5.0,0.9872277148987407
20,0.75,12,9,1,4,1.0,0.08708309579310353,true,2.0,0.9839042684191548
20,0.75,12,9,1,4,1.0,0.08708309579310353,true,0.0,0.9808800750342159
20,0.75,12,9,1,16,20.0,0.08708309579310353,true,4.0,0.9884427124684385
20,0.75,12,9,1,16,20.0,0.08708309579310353,true,5.0,0.9904975956835078
20,0.75,12,9,1,16,20.0,0.08708309579310353,true,2.0,0.9866739864618853
20,0.75,12,9,1,16,20.0,0.08708309579310353,true,0.0,0.9850612943841459
20,0.75,12,9,1,1,20.0,0.08708309579310353,true,4.0,0.9866222026165808
20,0.75,12,9,1,1,20.0,0.08708309579310353,true,5.0,0.9881066532503576
20,0.75,12,9,1,1,20.0,0.08708309579310353,true,2.0,0.9851270915550508
20,0.75,12,9,1,1,20.0,0.08708309579310353,true,0.0,0.9821934085178227
20,0.75,12,9,1,4,20.0,0.08708309579310353,true,4.0,0.9867502897617004
20,0.75,12,9,1,4,20.0,0.08708309579310353,true,5.0,0.9882607085023732
20,0.75,12,9,1,4,20.0,0.08708309579310353,true,2.0,0.9852176616267477
20,0.75,12,9,1,4,20.0,0.08708309579310353,true,0.0,0.9824260958106347
20,0.75,12,9,1,16,0.0,0.09552004146864093,true,4.0,0.986399850306104
20,0.75,12,9,1,16,0.0,0.09552004146864093,true,5.0,0.9892953133494432
20,0.75,12,9,1,16,0.0,0.09552004146864093,true,2.0,0.9842401329068464
20,0.75,12,9,1,16,0.0,0.09552004146864093,true,0.0,0.9827684987322798
20,0.75,12,9,1,1,0.0,0.09552004146864093,true,4.0,0.9835153783491882
20,0.75,12,9,1,1,0.0,0.09552004146864093,true,5.0,0.9853490472361617
20,0.75,12,9,1,1,0.0,0.09552004146864093,true,2.0,0.9816885000712957
20,0.75,12,9,1,1,0.0,0.09552004146864093,true,0.0,0.9780785910008227
20,0.75,12,9,1,4,0.0,0.09552004146864093,true,4.0,0.9837400828574427
20,0.75,12,9,1,4,0.0,0.09552004146864093,true,5.0,0.9856195419637023
20,0.75,12,9,1,4,0.0,0.09552004146864093,true,2.0,0.9818482299186552
20,0.75,12,9,1,4,0.0,0.09552004146864093,true,0.0,0.9784808851464422
20,0.75,12,9,1,16,1.0,0.09552004146864093,true,4.0,0.9864024948885519
20,0.75,12,9,1,16,1.0,0.09552004146864093,true,5.0,0.9892964765803308
20,0.75,12,9,1,16,1.0,0.09552004146864093,true,2.0,0.9842433224275141
20,0.75,12,9,1,16,1.0,0.09552004146864093,true,0.0,0.9827712065156459
20,0.75,12,9,1,1,1.0,0.09552004146864093,true,4.0,0.9835199815319481
20,0.75,12,9,1,1,1.0,0.09552004146864093,true,5.0,0.985353124877278
20,0.75,12,9,1,1,1.0,0.09552004146864093,true,2.0,0.9816935712415109
20,0.75,12,9,1,1,1.0,0.09552004146864093,true,0.0,0.9780846778246642
20,0.75,12,9,1,4,1.0,0.09552004146864093,true,4.0,0.9837444974077754
20,0.75,12,9,1,4,1.0,0.09552004146864093,true,5.0,0.9856233940235818
20,0.75,12,9,1,4,1.0,0.09552004146864093,true,2.0,0.9818531654979855
20,0.75,12,9,1,4,1.0,0.09552004146864093,true,0.0,0.9784866540753211
20,0.75,12,9,1,16,20.0,0.09552004146864093,true,4.0,0.9873565667269817
20,0.75,12,9,1,16,20.0,0.09552004146864093,true,5.0,0.9897554358710641
20,0.75,12,9,1,16,20.0,0.09552004146864093,true,2.0,0.9853932495358627
20,0.75,12,9,1,16,20.0,0.09552004146864093,true,0.0,0.9837754996220148
20,0.75,12,9,1,1,20.0,0.09552004146864093,true,4.0,0.985130869086017
20,0.75,12,9,1,1,20.0,0.09552004146864093,true,5.0,0.9867803546329592
20,0.75,12,9,1,1,20.0,0.09552004146864093,true,2.0,0.983467103591566
20,0.75,12,9,1,1,20.0,0.09552004146864093,true,0.0,0.9802139562306911
20,0.75,12,9,1,4,20.0,0.09552004146864093,true,4.0,0.9852938374320174
20,0.75,12,9,1,4,20.0,0.09552004146864093,true,5.0,0.9869769755401828
20,0.75,12,9,1,4,20.0,0.09552004146864093,true,2.0,0.983582666429664
20,0.75,12,9,1,4,20.0,0.09552004146864093,true,0.0,0.9805114311715135
20,0.75,12,9,1,16,0.0,0.10477439093171807,true,4.0,0.9848739389362606
20,0.75,12,9,1,16,0.0,0.10477439093171807,true,5.0,0.9884633400682813
20,0.75,12,9,1,16,0.0,0.10477439093171807,true,2.0,0.9824431079600178
20,0.75,12,9,1,16,0.0,0.10477439093171807,true,0.0,0.9811235031867253
20,0.75,12,9,1,1,0.0,0.10477439093171807,true,4.0,0.9811629127370668
20,0.75,12,9,1,1,0.0,0.10477439093171807,true,5.0,0.9832587279044885
20,0.75,12,9,1,1,0.0,0.10477439093171807,true,2.0,0.9790764881049124
20,0.75,12,9,1,1,0.0,0.10477439093171807,true,0.0,0.9749642590935034
20,0.75,12,9,1,4,0.0,0.10477439093171807,true,4.0,0.981471611533904
20,0.75,12,9,1,4,0.0,0.10477439093171807,true,5.0,0.9836317528860287
20,0.75,12,9,1,4,0.0,0.10477439093171807,true,2.0,0.9792968610878389
20,0.75,12,9,1,4,0.0,0.10477439093171807,true,0.0,0.9755179643096487
20,0.75,12,9,1,16,1.0,0.10477439093171807,true,4.0,0.9848773164516946
20,0.75,12,9,1,16,1.0,0.10477439093171807,true,5.0,0.9884643829499411
20,0.75,12,9,1,16,1.0,0.10477439093171807,true,2.0,0.98244715187436
20,0.75,12,9,1,16,1.0,0.10477439093171807,true,0.0,0.9811266132808351
20,0.75,12,9,1,1,1.0,0.10477439093171807,true,4.0,0.9811692784063407
20,0.75,12,9,1,1,1.0,0.10477439093171807,true,5.0,0.9832643662249746
20,0.75,12,9,1,1,1.0,0.10477439093171807,true,2.0,0.9790835006314625
20,0.75,12,9,1,1,1.0,0.10477439093171807,true,0.0,0.9749726662375189
20,0.75,12,9,1,4,1.0,0.10477439093171807,true,4.0,0.981477660182728
20,0.75,12,9,1,4,1.0,0.10477439093171807,true,5.0,0.9836370099013544
20,0.75,12,9,1,4,1.0,0.10477439093171807,true,2.0,0.9793036443431753
20,0.75,12,9,1,4,1.0,0.10477439093171807,true,0.0,0.9755258355070389
20,0.75,12,9,1,16,20.0,0.10477439093171807,true,4.0,0.9860727070534403
20,0.75,12,9,1,16,20.0,0.10477439093171807,true,5.0,0.9889078238885181
20,0.75,12,9,1,16,20.0,0.10477439093171807,true,2.0,0.9838808367089692
20,0.75,12,9,1,16,20.0,0.10477439093171807,true,0.0,0.9822806496067529
20,0.75,12,9,1,1,20.0,0.10477439093171807,true,4.0,0.9833348091467917
20,0.75,12,9,1,1,20.0,0.10477439093171807,true,5.0,0.9851829017376103
20,0.75,12,9,1,1,20.0,0.10477439093171807,true,2.0,0.9814672421591671
20,0.75,12,9,1,1,20.0,0.10477439093171807,true,0.0,0.9778314724463572
20,0.75,12,9,1,4,20.0,0.10477439093171807,true,4.0,0.9835439764156058
20,0.75,12,9,1,4,20.0,0.10477439093171807,true,5.0,0.9854361568614453
20,0.75,12,9,1,4,20.0,0.10477439093171807,true,2.0,0.9816160607759243
20,0.75,12,9,1,4,20.0,0.10477439093171807,true,0.0,0.9782154193581603
20,0.75,12,9,1,16,0.0,0.11492533740907598,true,4.0,0.983063196081828
20,0.75,12,9,1,16,0.0,0.11492533740907598,true,5.0,0.9875804969037314
20,0.75,12,9,1,16,0.0,0.11492533740907598,true,2.0,0.9803201908528228
20,0.75,12,9,1,16,0.0,0.11492533740907598,true,0.0,0.9792527124257842
20,0.75,12,9,1,1,0.0,0.11492533740907598,true,4.0,0.9782614169657519
20,0.75,12,9,1,1,0.0,0.11492533740907598,true,5.0,0.9806807131237366
20,0.75,12,9,1,1,0.0,0.11492533740907598,true,2.0,0.9758552890853811
20,0.75,12,9,1,1,0.0,0.11492533740907598,true,0.0,0.9711280149567103
20,0.75,12,9,1,4,0.0,0.11492533740907598,true,4.0,0.9786909266994851
20,0.75,12,9,1,4,0.0,0.11492533740907598,true,5.0,0.9812020691078798
20,0.75,12,9,1,4,0.0,0.11492533740907598,true,2.0,0.9761634522351686
20,0.75,12,9,1,4,0.0,0.11492533740907598,true,0.0,0.9719000963201665
20,0.75,12,9,1,16,1.0,0.11492533740907598,true,4.0,0.9830675641702417
20,0.75,12,9,1,16,1.0,0.11492533740907598,true,5.0,0.987581185396711
20,0.75,12,9,1,16,1.0,0.11492533740907598,true,2.0,0.9803253592335298
20,0.75,12,9,1,16,1.0,0.11492533740907598,true,0.0,0.9792562230123129
20,0.75,12,9,1,1,1.0,0.11492533740907598,true,4.0,0.9782703435651947
20,0.75,12,9,1,1,1.0,0.11492533740907598,true,5.0,0.9806886187889016
20,0.75,12,9,1,1,1.0,0.11492533740907598,true,2.0,0.9758651222327862
20,0.75,12,9,1,1,1.0,0.11492533740907598,true,0.0,0.9711397871416797
20,0.75,12,9,1,4,1.0,0.11492533740907598,true,4.0,0.9786993163782641
20,0.75,12,9,1,4,1.0,0.11492533740907598,true,5.0,0.9812093246250294
20,0.75,12,9,1,4,1.0,0.11492533740907598,true,2.0,0.9761728943074043
20,0.75,12,9,1,4,1.0,0.11492533740907598,true,0.0,0.9719109574991665
20,0.75,12,9,1,16,20.0,0.11492533740907598,true,4.0,0.9845780016383315
20,0.75,12,9,1,16,20.0,0.11492533740907598,true,5.0,0.987953242840167
20,0.75,12,9,1,16,20.0,0.11492533740907598,true,2.0,0.9821217969480452
20,0.75,12,9,1,16,20.0,0.11492533740907598,true,0.0,0.9805668947309368
20,0.75,12,9,1,1,20.0,0.11492533740907598,true,4.0,0.9812078423335969
20,0.75,12,9,1,1,20.0,0.11492533740907598,true,5.0,0.9832909201255563
20,0.75,12,9,1,1,20.0,0.11492533740907598,true,2.0,0.9790979203184169
20,0.75,12,9,1,1,20.0,0.11492533740907598,true,0.0,0.9750119104486659
20,0.75,12,9,1,4,20.0,0.11492533740907598,true,4.0,0.981476687760131
20,0.75,12,9,1,4,20.0,0.11492533740907598,true,5.0,0.9836176974812164
20,0.75,12,9,1,4,20.0,0.11492533740907598,true,2.0,0.9792899332332418
20,0.75,12,9,1,4,20.0,0.11492533740907598,true,0.0,0.9755085518092588
20,0.75,12,9,1,16,0.0,0.12605974667223366,true,4.0,0.9809328524886564
20,0.75,12,9,1,16,0.0,0.12605974667223366,true,5.0,0.9866671266138454
20,0.75,12,9,1,16,0.0,0.12605974667223366,true,2.0,0.977832497589318
20,0.75,12,9,1,16,0.0,0.12605974667223366,true,0.0,0.9771427761505485
20,0.75,12,9,1,1,0.0,0.12605974667223366,true,4.0,0.974713085789533
20,0.75,12,9,1,1,0.0,0.12605974667223366,true,5.0,0.9775281974672662
20,0.75,12,9,1,1,0.0,0.12605974667223366,true,2.0,0.971916605872838
20,0.75,12,9,1,1,0.0,0.12605974667223366,true,0.0,0.9664438424727788
20,0.75,12,9,1,4,0.0,0.12605974667223366,true,4.0,0.9753151965230314
20,0.75,12,9,1,4,0.0,0.12605974667223366,true,5.0,0.9782629426937709
20,0.75,12,9,1,4,0.0,0.12605974667223366,true,2.0,0.9723511607822601
20,0.75,12,9,1,4,0.0,0.12605974667223366,true,0.0,0.9675289120653461
20,0.75,12,9,1,16,1.0,0.12605974667223366,true,4.0,0.9809385668526375
20,0.75,12,9,1,16,1.0,0.12605974667223366,true,5.0,0.9866671075733203
20,0.75,12,9,1,16,1.0,0.12605974667223366,true,2.0,0.9778391649706986
20,0.75,12,9,1,16,1.0,0.12605974667223366,true,0.0,0.9771466847784245
20,0.75,12,9,1,1,1.0,0.12605974667223366,true,4.0,0.9747257160551811
20,0.75,12,9,1,1,1.0,0.12605974667223366,true,5.0,0.9775393815989049
20,0.75,12,9,1,1,1.0,0.12605974667223366,true,2.0,0.9719305178744364
20,0.75,12,9,1,1,1.0,0.12605974667223366,true,0.0,0.9664604699709619
20,0.75,12,9,1,4,1.0,0.12605974667223366,true,4.0,0.9753269151688567
20,0.75,12,9,1,4,1.0,0.12605974667223366,true,5.0,0.9782730142544838
20,0.75,12,9,1,4,1.0,0.12605974667223366,true,2.0,0.9723644032517659
20,0.75,12,9,1,4,1.0,0.12605974667223366,true,0.0,0.9675439863094111
20,0.75,12,9,1,16,20.0,0.12605974667223366,true,4.0,0.9828585259625334
20,0.75,12,9,1,16,20.0,0.12605974667223366,true,5.0,0.9868873454374679
20,0.75,12,9,1,16,20.0,0.12605974667223366,true,2.0,0.980099652559473
20,0.75,12,9,1,16,20.0,0.12605974667223366,true,0.0,0.9786210372164821
20,0.75,12,9,1,1,20.0,0.12605974667223366,true,4.0,0.9787244095561195
20,0.75,12,9,1,1,20.0,0.12605974667223366,true,5.0,0.9810815593693042
20,0.75,12,9,1,1,20.0,0.12605974667223366,true,2.0,0.9763300685405347
20,0.75,12,9,1,1,20.0,0.12605974667223366,true,0.0,0.9717221627721827
20,0.75,12,9,1,4,20.0,0.12605974667223366,true,4.0,0.979068459217456
20,0.75,12,9,1,4,20.0,0.12605974667223366,true,5.0,0.9815014684944932
20,0.75,12,9,1,4,20.0,0.12605974667223366,true,2.0,0.9765768661407007
20,0.75,12,9,1,4,20.0,0.12605974667223366,true,0.0,0.9723622341366764
20,0.75,12,9,1,16,0.0,0.13827290038317316,true,4.0,0.9784382611343887
20,0.75,12,9,1,16,0.0,0.13827290038317316,true,5.0,0.9857341118229263
20,0.75,12,9,1,16,0.0,0.13827290038317316,true,2.0,0.9749252407496798
20,0.75,12,9,1,16,0.0,0.13827290038317316,true,0.0,0.9747594852916531
20,0.75,12,9,1,1,0.0,0.13827290038317316,true,4.0,0.9704022847350392
20,0.75,12,9,1,1,0.0,0.13827290038317316,true,5.0,0.9736985762149976
20,0.75,12,9,1,1,0.0,0.13827290038317316,true,2.0,0.9671324981848083
20,0.75,12,9,1,1,0.0,0.13827290038317316,true,0.0,0.9607638372067844
20,0.75,12,9,1,4,0.0,0.13827290038317316,true,4.0,0.9712495196163529
20,0.75,12,9,1,4,0.0,0.13827290038317316,true,5.0,0.9747388617212539
20,0.75,12,9,1,4,0.0,0.13827290038317316,true,2.0,0.9677481865833303
20,0.75,12,9,1,4,0.0,0.13827290038317316,true,0.0,0.9622950383431779
20,0.75,12,9,1,16,1.0,0.13827290038317316,true,4.0,0.9784458377872468
20,0.75,12,9,1,16,1.0,0.13827290038317316,true,5.0,0.9857329337141392
20,0.75,12,9,1,16,1.0,0.13827290038317316,true,2.0,0.9749339773490782
20,0.75,12,9,1,16,1.0,0.13827290038317316,true,0.0,0.9747638832977763
20,0.75,12,9,1,1,1.0,0.13827290038317316,true,4.0,0.9704202520615992
20,0.75,12,9,1,1,1.0,0.13827290038317316,true,5.0,0.9737144836469509
20,0.75,12,9,1,1,1.0,0.13827290038317316,true,2.0,0.9671522872110118
20,0.75,12,9,1,1,1.0,0.13827290038317316,true,0.0,0.9607874416712983
20,0.75,12,9,1,4,1.0,0.13827290038317316,true,4.0,0.9712659401964233
20,0.75,12,9,1,4,1.0,0.13827290038317316,true,5.0,0.9747528640149625
20,0.75,12,9,1,4,1.0,0.13827290038317316,true,2.0,0.9677668285321419
20,0.75,12,9,1,4,1.0,0.13827290038317316,true,0.0,0.9623159946931752
20,0.75,12,9,1,16,20.0,0.13827290038317316,true,4.0,0.9808995566007637
20,0.75,12,9,1,16,20.0,0.13827290038317316,true,5.0,0.9857026267427929
20,0.75,12,9,1,16,20.0,0.13827290038317316,true,2.0,0.9777963600522719
20,0.75,12,9,1,16,20.0,0.13827290038317316,true,0.0,0.9764264693244027
20,0.75,12,9,1,1,20.0,0.13827290038317316,true,4.0,0.9758600383694528
20,0.75,12,9,1,1,20.0,0.13827290038317316,true,5.0,0.9785329049143318
20,0.75,12,9,1,1,20.0,0.13827290038317316,true,2.0,0.9731356065959775
20,0.75,12,9,1,1,20.0,0.13827290038317316,true,0.0,0.967930643918356
20,0.75,12,9,1,4,20.0,0.13827290038317316,true,4.0,0.9762965403078449
20,0.75,12,9,1,4,20.0,0.13827290038317316,true,5.0,0.9790678907955185
20,0.75,12,9,1,4,20.0,0.13827290038317316,true,2.0,0.9734502737552854
20,0.75,12,9,1,4,20.0,0.13827290038317316,true,0.0,0.9687489447933146
20,0.75,12,9,1,16,0.0,0.15166931145821688,true,4.0,0.9755174340714491
20,0.75,12,9,1,16,0.0,0.15166931145821688,true,5.0,0.9847700443922834
20,0.75,12,9,1,16,0.0,0.15166931145821688,true,2.0,0.971517760274594
20,0.75,12,9,1,16,0.0,0.15166931145821688,true,0.0,0.9720317850173609
20,0.75,12,9,1,1,0.0,0.15166931145821688,true,4.0,0.9651931443961206
20,0.75,12,9,1,1,0.0,0.15166931145821688,true,5.0,0.9690713214958038
20,0.75,12,9,1,1,0.0,0.15166931145821688,true,2.0,0.9613527834244496
20,0.75,12,9,1,1,0.0,0.15166931145821688,true,0.0,0.9539157814212443
20,0.75,12,9,1,4,0.0,0.15166931145821688,true,4.0,0.9663864760873769
20,0.75,12,9,1,4,0.0,0.15166931145821688,true,5.0,0.9705471754399544
20,0.75,12,9,1,4,0.0,0.15166931145821688,true,2.0,0.9622269504812581
20,0.75,12,9,1,4,0.0,0.15166931145821688,true,0.0,0.9560795052879449
20,0.75,12,9,1,16,1.0,0.15166931145821688,true,4.0,0.9755276790498586
20,0.75,12,9,1,16,1.0,0.15166931145821688,true,5.0,0.9847672701233382
20,0.75,12,9,1,16,1.0,0.15166931145821688,true,2.0,0.9715295156814627
20,0.75,12,9,1,16,1.0,0.15166931145821688,true,0.0,0.9720370864402811
20,0.75,12,9,1,1,1.0,0.15166931145821688,true,4.0,0.9652187790017288
20,0.75,12,9,1,1,1.0,0.15166931145821688,true,5.0,0.9690940127226549
20,0.75,12,9,1,1,1.0,0.15166931145821688,true,2.0,0.9613810141980851
20,0.75,12,9,1,1,1.0,0.15166931145821688,true,0.0,0.95394937500149
20,0.75,12,9,1,4,1.0,0.15166931145821688,true,4.0,0.9664094935543422
20,0.75,12,9,1,4,1.0,0.15166931145821688,true,5.0,0.970566608293421
20,0.75,12,9,1,4,1.0,0.15166931145821688,true,2.0,0.9622532182669936
20,0.75,12,9,1,4,1.0,0.15166931145821688,true,0.0,0.9561085935072385
20,0.75,12,9,1,16,20.0,0.15166931145821688,true,4.0,0.9786856443133557
20,0.75,12,9,1,16,20.0,0.15166931145821688,true,5.0,0.9843889897538943
20,0.75,12,9,1,16,20.0,0.15166931145821688,true,2.0,0.9751925155855404
20,0.75,12,9,1,16,20.0,0.15166931145821688,true,0.0,0.9739640608292686
20,0.75,12,9,1,1,20.0,0.15166931145821688,true,4.0,0.9725912781358707
20,0.75,12,9,1,1,20.0,0.15166931145821688,true,5.0,0.9756239217725128
20,0.75,12,9,1,1,20.0,0.15166931145821688,true,2.0,0.9694873241921792
20,0.75,12,9,1,1,20.0,0.15166931145821688,true,0.0,0.9636071578211355
20,0.75,12,9,1,4,20.0,0.15166931145821688,true,4.0,0.9731387438975765
20,0.75,12,9,1,4,20.0,0.15166931145821688,true,5.0,0.9762976594842131
20,0.75,12,9,1,4,20.0,0.15166931145821688,true,2.0,0.9698842141250543
20,0.75,12,9,1,4,20.0,0.15166931145821688,true,0.0,0.9646417417792665
20,0.75,12,9,1,16,0.0,0.16636361842749758,true,4.0,0.9720784970092268
20,0.75,12,9,1,16,0.0,0.16636361842749758,true,5.0,0.9837248543158009
20,0.75,12,9,1,16,0.0,0.16636361842749758,true,2.0,0.9674910833908756
20,0.75,12,9,1,16,0.0,0.16636361842749758,true,0.0,0.9688336236007824
20,0.75,12,9,1,1,0.0,0.16636361842749758,true,4.0,0.9589271406636661
20,0.75,12,9,1,1,0.0,0.16636361842749758,true,5.0,0.9635058474830323
20,0.75,12,9,1,1,0.0,0.16636361842749758,true,2.0,0.9544024540854913
20,0.75,12,9,1,1,0.0,0.16636361842749758,true,0.0,0.9457010076371495
20,0.75,12,9,1,4,0.0,0.16636361842749758,true,4.0,0.9606061635407763
20,0.75,12,9,1,4,0.0,0.16636361842749758,true,5.0,0.9655998502113546
20,0.75,12,9,1,4,0.0,0.16636361842749758,true,2.0,0.955643863369263
20,0.75,12,9,1,4,0.0,0.16636361842749758,true,0.0,0.9487564716103705
20,0.75,12,9,1,16,1.0,0.16636361842749758,true,4.0,0.9720927756267284
20,0.75,12,9,1,16,1.0,0.16636361842749758,true,5.0,0.9837203439070055
20,0.75,12,9,1,16,1.0,0.16636361842749758,true,2.0,0.9675075259741758
20,0.75,12,9,1,16,1.0,0.16636361842749758,true,0.0,0.9688410154375074
20,0.75,12,9,1,1,1.0,0.16636361842749758,true,4.0,0.9589637582887997
20,0.75,12,9,1,1,1.0,0.16636361842749758,true,5.0,0.9635382532667507
20,0.75,12,9,1,1,1.0,0.16636361842749758,true,2.0,0.9544427750018575
20,0.75,12,9,1,1,1.0,0.16636361842749758,true,0.0,0.945748851294958
20,0.75,12,9,1,4,1.0,0.16636361842749758,true,4.0,0.9606383718044691
20,0.75,12,9,1,4,1.0,0.16636361842749758,true,5.0,0.9656266971693843
20,0.75,12,9,1,4,1.0,0.16636361842749758,true,2.0,0.9556808332614514
20,0.75,12,9,1,4,1.0,0.16636361842749758,true,0.0,0.9487966773620649
20,0.75,12,9,1,16,20.0,0.16636361842749758,true,4.0,0.9762007296023304
20,0.75,12,9,1,16,20.0,0.16636361842749758,true,5.0,0.982934738485311
20,0.75,12,9,1,16,20.0,0.16636361842749758,true,2.0,0.9722673845987766
20,0.75,12,9,1,16,20.0,0.16636361842749758,true,0.0,0.9712132391062178
20,0.75,12,9,1,1,20.0,0.16636361842749758,true,4.0,0.9688948881086907
20,0.75,12,9,1,1,20.0,0.16636361842749758,true,5.0,0.9723337365942855
20,0.75,12,9,1,1,20.0,0.16636361842749758,true,2.0,0.9653579348582494
20,0.75,12,9,1,1,20.0,0.16636361842749758,true,0.0,0.958721787873977
20,0.75,12,9,1,4,20.0,0.16636361842749758,true,4.0,0.9695727216052421
20,0.75,12,9,1,4,20.0,0.16636361842749758,true,5.0,0.9731710710147541
20,0.75,12,9,1,4,20.0,0.16636361842749758,true,2.0,0.9658525605624414
20,0.75,12,9,1,4,20.0,0.16636361842749758,true,0.0,0.9600131130881722
20,0.75,12,9,1,16,0.0,0.18248156644341765,true,4.0,0.9679841483247574
20,0.75,12,9,1,16,0.0,0.18248156644341765,true,5.0,0.9824939636848775
20,0.75,12,9,1,16,0.0,0.18248156644341765,true,2.0,0.9626758208490008
20,0.75,12,9,1,16,0.0,0.18248156644341765,true,0.0,0.9649700167511466
20,0.75,12,9,1,1,0.0,0.18248156644341765,true,4.0,0.9514208459961638
20,0.75,12,9,1,1,0.0,0.18248156644341765,true,5.0,0.9568395267028897
20,0.75,12,9,1,1,0.0,0.18248156644341765,true,2.0,0.9460793310500685
20,0.75,12,9,1,1,0.0,0.18248156644341765,true,0.0,0.935892905099341
20,0.75,12,9,1,4,0.0,0.18248156644341765,true,4.0,0.9537769238714756
20,0.75,12,9,1,4,0.0,0.18248156644341765,true,5.0,0.9598064953244735
20,0.75,12,9,1,4,0.0,0.18248156644341765,true,2.0,0.9478400135065449
20,0.75,12,9,1,4,0.0,0.18248156644341765,true,0.0,0.9401976588101365
20,0.75,12,9,1,16,1.0,0.18248156644341765,true,4.0,0.9680048904654991
20,0.75,12,9,1,16,1.0,0.18248156644341765,true,5.0,0.9824884087574383
20,0.75,12,9,1,16,1.0,0.18248156644341765,true,2.0,0.962699902539445
20,0.75,12,9,1,16,1.0,0.18248156644341765,true,0.0,0.9649822035257647
20,0.75,12,9,1,1,1.0,0.18248156644341765,true,4.0,0.9514731492639271
20,0.75,12,9,1,1,1.0,0.18248156644341765,true,5.0,0.9568858017563372
20,0.75,12,9,1,1,1.0,0.18248156644341765,true,2.0,0.9461369146470981
20,0.75,12,9,1,1,1.0,0.18248156644341765,true,0.0,0.9359609989793575
20,0.75,12,9,1,4,1.0,0.18248156644341765,true,4.0,0.953821839429647
20,0.75,12,9,1,4,1.0,0.18248156644341765,true,5.0,0.9598433209456653
20,0.75,12,9,1,4,1.0,0.18248156644341765,true,2.0,0.9478918967602371
20,0.75,12,9,1,4,1.0,0.18248156644341765,true,0.0,0.9402528669387131
20,0.75,12,9,1,16,20.0,0.18248156644341765,true,4.0,0.9734277867966812
20,0.75,12,9,1,16,20.0,0.18248156644341765,true,5.0,0.9813268523514715
20,0.75,12,9,1,16,20.0,0.18248156644341765,true,2.0,0.9689980282266318
20,0.75,12,9,1,16,20.0,0.18248156644341765,true,0.0,0.9681517788185836
20,0.75,12,9,1,1,20.0,0.18248156644341765,true,4.0,0.9647462742695505
20,0.75,12,9,1,1,20.0,0.18248156644341765,true,5.0,0.9686402495950988
20,0.75,12,9,1,1,20.0,0.18248156644341765,true,2.0,0.9607183051456297
20,0.75,12,9,1,1,20.0,0.18248156644341765,true,0.0,0.9532428518207336
20,0.75,12,9,1,4,20.0,0.18248156644341765,true,4.0,0.9655748448831301
20,0.75,12,9,1,4,20.0,0.18248156644341765,true,5.0,0.9696671667589254
20,0.75,12,9,1,4,20.0,0.18248156644341765,true,2.0,0.9613276631434713
20,0.75,12,9,1,4,20.0,0.18248156644341765,true,0.0,0.9548335087599518
20,0.75,12,9,1,16,0.0,0.20016108333298613,true,4.0,0.963042600382884
20,0.75,12,9,1,16,0.0,0.20016108333298613,true,5.0,0.9809116885052191
20,0.75,12,9,1,16,0.0,0.20016108333298613,true,2.0,0.9568463131854125
20,0.75,12,9,1,16,0.0,0.20016108333298613,true,0.0,0.9601783844593799
20,0.75,12,9,1,1,0.0,0.20016108333298613,true,4.0,0.9424641393104818
20,0.75,12,9,1,1,0.0,0.20016108333298613,true,5.0,0.9488861076441301
20,0.75,12,9,1,1,0.0,0.20016108333298613,true,2.0,0.9361522913478176
20,0.75,12,9,1,1,0.0,0.20016108333298613,true,0.0,0.924236588034556
20,0.75,12,9,1,4,0.0,0.20016108333298613,true,4.0,0.945756993784232
20,0.75,12,9,1,4,0.0,0.20016108333298613,true,5.0,0.9530790204214324
20,0.75,12,9,1,4,0.0,0.20016108333298613,true,2.0,0.9386431749068361
20,0.75,12,9,1,4,0.0,0.20016108333298613,true,0.0,0.9302788358622024
20,0.75,12,9,1,16,1.0,0.20016108333298613,true,4.0,0.9630740841231967
20,0.75,12,9,1,16,1.0,0.20016108333298613,true,5.0,0.980907414682216
20,0.75,12,9,1,16,1.0,0.20016108333298613,true,2.0,0.9568830912161262
20,0.75,12,9,1,16,1.0,0.20016108333298613,true,0.0,0.960200598275516
20,0.75,12,9,1,1,1.0,0.20016108333298613,true,4.0,0.9425387707240552
20,0.75,12,9,1,1,1.0,0.20016108333298613,true,5.0,0.9489521175228944
20,0.75,12,9,1,1,1.0,0.20016108333298613,true,2.0,0.936234440438414
20,0.75,12,9,1,1,1.0,0.20016108333298613,true,0.0,0.9243333337941831
20,0.75,12,9,1,4,1.0,0.20016108333298613,true,4.0,0.9458193308517368
20,0.75,12,9,1,4,1.0,0.20016108333298613,true,5.0,0.9531290413148725
20,0.75,12,9,1,4,1.0,0.20016108333298613,true,2.0,0.9387156716991304
20,0.75,12,9,1,4,1.0,0.20016108333298613,true,0.0,0.9303539755243156
20,0.75,12,9,1,16,20.0,0.20016108333298613,true,4.0,0.9703473487145481
20,0.75,12,9,1,16,20.0,0.20016108333298613,true,5.0,0.9795498115552232
20,0.75,12,9,1,16,20.0,0.20016108333298613,true,2.0,0.965357313203996
20,0.75,12,9,1,16,20.0,0.20016108333298613,true,0.0,0.9647536361106319
20,0.75,12,9,1,1,20.0,0.20016108333298613,true,4.0,0.9601175637054165
20,0.75,12,9,1,1,20.0,0.20016108333298613,true,5.0,0.9645184104565152
20,0.75,12,9,1,1,20.0,0.20016108333298613,true,2.0,0.9555352950469034
20,0.75,12,9,1,1,20.0,0.20016108333298613,true,0.0,0.9471344967520727
20,0.75,12,9,1,4,20.0,0.20016108333298613,true,4.0,0.9611190830189706
20,0.75,12,9,1,4,20.0,0.20016108333298613,true,5.0,0.9657631186213375
20,0.75,12,9,1,4,20.0,0.20016108333298613,true,2.0,0.9562789683587213
20,0.75,12,9,1,4,20.0,0.20016108333298613,true,0.0,0.949070249309465
20,0.75,12,9,1,16,0.0,0.21955345990224973,true,4.0,0.9570205011776698
20,0.75,12,9,1,16,0.0,0.21955345990224973,true,5.0,0.9787669571311748
20,0.75,12,9,1,16,0.0,0.21955345990224973,true,2.0,0.9497296950162588
20,0.75,12,9,1,16,0.0,0.21955345990224973,true,0.0,0.9541579892186592
20,0.75,12,9,1,1,0.0,0.21955345990224973,true,4.0,0.9318193015849455
20,0.75,12,9,1,1,0.0,0.21955345990224973,true,5.0,0.9394349027040612
20,0.75,12,9,1,1,0.0,0.21955345990224973,true,2.0,0.9243605711043017
20,0.75,12,9,1,1,0.0,0.21955345990224973,true,0.0,0.9104504580517498
20,0.75,12,9,1,4,0.0,0.21955345990224973,true,4.0,0.9363973283410965
20,0.75,12,9,1,4,0.0,0.21955345990224973,true,5.0,0.9453382385992704
20,0.75,12,9,1,4,0.0,0.21955345990224973,true,2.0,0.9278715874792326
20,0.75,12,9,1,4,0.0,0.21955345990224973,true,0.0,0.9188885061256501
20,0.75,12,9,1,16,1.0,0.21955345990224973,true,4.0,0.9570697456830639
20,0.75,12,9,1,16,1.0,0.21955345990224973,true,5.0,0.9787688023162507
20,0.75,12,9,1,16,1.0,0.21955345990224973,true,2.0,0.9497873160506541
20,0.75,12,9,1,16,1.0,0.21955345990224973,true,0.0,0.9541989942393221
20,0.75,12,9,1,1,1.0,0.21955345990224973,true,4.0,0.9319255969411263
20,0.75,12,9,1,1,1.0,0.21955345990224973,true,5.0,0.9395288865748227
20,0.75,12,9,1,1,1.0,0.21955345990224973,true,2.0,0.9244775431746703
20,0.75,12,9,1,1,1.0,0.21955345990224973,true,0.0,0.9105875385176674
20,0.75,12,9,1,4,1.0,0.21955345990224973,true,4.0,0.936483326530425
20,0.75,12,9,1,4,1.0,0.21955345990224973,true,5.0,0.9454053225738248
20,0.75,12,9,1,4,1.0,0.21955345990224973,true,2.0,0.9279723088749307
20,0.75,12,9,1,4,1.0,0.21955345990224973,true,0.0,0.9189896312900676
20,0.75,12,9,1,16,20.0,0.21955345990224973,true,4.0,0.9669357235975073
20,0.75,12,9,1,16,20.0,0.21955345990224973,true,5.0,0.9775842568023276
20,0.75,12,9,1,16,20.0,0.21955345990224973,true,2.0,0.9613121664045887
20,0.75,12,9,1,16,20.0,0.21955345990224973,true,0.0,0.9609868986209874
20,0.75,12,9,1,1,20.0,0.21955345990224973,true,4.0,0.9549761260609445
20,0.75,12,9,1,1,20.0,0.21955345990224973,true,5.0,0.9599388625016706
20,0.75,12,9,1,1,20.0,0.21955345990224973,true,2.0,0.949770103784092
20,0.75,12,9,1,1,20.0,0.21955345990224973,true,0.0,0.9403550420049898
20,0.75,12,9,1,4,20.0,0.21955345990224973,true,4.0,0.9561764258853114
20,0.75,12,9,1,4,20.0,0.21955345990224973,true,5.0,0.9614343066761702
20,0.75,12,9,1,4,20.0,0.21955345990224973,true,2.0,0.9506722934836056
20,0.75,12,9,1,4,20.0,0.21955345990224973,true,0.0,0.9426875679841291
20,0.75,12,9,1,16,0.0,0.24082464459316258,true,4.0,0.9496843383969769
20,0.75,12,9,1,16,0.0,0.24082464459316258,true,5.0,0.9758528171489215
20,0.75,12,9,1,16,0.0,0.24082464459316258,true,2.0,0.9410374132326692
20,0.75,12,9,1,16,0.0,0.24082464459316258,true,0.0,0.9466323446684
20,0.75,12,9,1,1,0.0,0.24082464459316258,true,4.0,0.9192216073884266
20,0.75,12,9,1,1,0.0,0.24082464459316258,true,5.0,0.9282512697202198
20,0.75,12,9,1,1,0.0,0.24082464459316258,true,2.0,0.9104148569605859
20,0.75,12,9,1,1,0.0,0.24082464459316258,true,0.0,0.8942306564716938
20,0.75,12,9,1,4,0.0,0.24082464459316258,true,4.0,0.9255458545860642
20,0.75,12,9,1,4,0.0,0.24082464459316258,true,5.0,0.9365225500359984
20,0.75,12,9,1,4,0.0,0.24082464459316258,true,2.0,0.915339937758676
20,0.75,12,9,1,4,0.0,0.24082464459316258,true,0.0,0.9059385316523005
20,0.75,12,9,1,16,1.0,0.24082464459316258,true,4.0,0.9497616605697664
20,0.75,12,9,1,16,1.0,0.24082464459316258,true,5.0,0.9758685176604892
20,0.75,12,9,1,16,1.0,0.24082464459316258,true,2.0,0.941127937247617
20,0.75,12,9,1,16,1.0,0.24082464459316258,true,0.0,0.9467048230395707
20,0.75,12,9,1,1,1.0,0.24082464459316258,true,4.0,0.9193726077778835
20,0.75,12,9,1,1,1.0,0.24082464459316258,true,5.0,0.9283847298717519
20,0.75,12,9,1,1,1.0,0.24082464459316258,true,2.0,0.9105809688749424
20,0.75,12,9,1,1,1.0,0.24082464459316258,true,0.0,0.8944241785467141
20,0.75,12,9,1,4,1.0,0.24082464459316258,true,4.0,0.925663653681273
20,0.75,12,9,1,4,1.0,0.24082464459316258,true,5.0,0.936611068127835
20,0.75,12,9,1,4,1.0,0.24082464459316258,true,2.0,0.9154788820402238
20,0.75,12,9,1,4,1.0,0.24082464459316258,true,0.0,0.9060727654692516
20,0.75,12,9,1,16,20.0,0.24082464459316258,true,4.0,0.963165335876024
20,0.75,12,9,1,16,20.0,0.24082464459316258,true,5.0,0.9754082704093973
20,0.75,12,9,1,16,20.0,0.24082464459316258,true,2.0,0.9568244786847371
20,0.75,12,9,1,16,20.0,0.24082464459316258,true,0.0,0.956815491887647
20,0.75,12,9,1,1,20.0,0.24082464459316258,true,4.0,0.9492843887743171
20,0.75,12,9,1,1,20.0,0.24082464459316258,true,5.0,0.9548677071945469
20,0.75,12,9,1,1,20.0,0.24082464459316258,true,2.0,0.9433780451218129
20,0.75,12,9,1,1,20.0,0.24082464459316258,true,0.0,0.9328571452671929
20,0.75,12,9,1,4,20.0,0.24082464459316258,true,4.0,0.9507152404300612
20,0.75,12,9,1,4,20.0,0.24082464459316258,true,5.0,0.9566552242225868
20,0.75,12,9,1,4,20.0,0.24082464459316258,true,2.0,0.9444702563005892
20,0.75,12,9,1,4,20.0,0.24082464459316258,true,0.0,0.9356480121002602
20,0.75,12,9,1,16,0.0,0.2641566635717991,true,4.0,0.9408477348578387
20,0.75,12,9,1,16,0.0,0.2641566635717991,true,5.0,0.9720440897236942
20,0.75,12,9,1,16,0.0,0.2641566635717991,true,2.0,0.9305161707591937
20,0.75,12,9,1,16,0.0,0.2641566635717991,true,0.0,0.9374247976002834
20,0.75,12,9,1,1,0.0,0.2641566635717991,true,4.0,0.9043822519812585
20,0.75,12,9,1,1,0.0,0.2641566635717991,true,5.0,0.9150791008203617
20,0.75,12,9,1,1,0.0,0.2641566635717991,true,2.0,0.8940011449490818
20,0.75,12,9,1,1,0.0,0.2641566635717991,true,0.0,0.8752597046721263
20,0.75,12,9,1,4,0.0,0.2641566635717991,true,4.0,0.9130534245198436
20,0.75,12,9,1,4,0.0,0.2641566635717991,true,5.0,0.9265984467092099
20,0.75,12,9,1,4,0.0,0.2641566635717991,true,2.0,0.9008678117500081
20,0.75,12,9,1,4,0.0,0.2641566635717991,true,0.0,0.8913756926205523
20,0.75,12,9,1,16,1.0,0.2641566635717991,true,4.0,0.9409665958279878
20,0.75,12,9,1,16,1.0,0.2641566635717991,true,5.0,0.972083280900416
20,0.75,12,9,1,16,1.0,0.2641566635717991,true,2.0,0.930655709993765
20,0.75,12,9,1,16,1.0,0.2641566635717991,true,0.0,0.9375443768982484
20,0.75,12,9,1,1,1.0,0.2641566635717991,true,4.0,0.904596038642131
20,0.75,12,9,1,1,1.0,0.2641566635717991,true,5.0,0.9152679752167726
20,0.75,12,9,1,1,1.0,0.2641566635717991,true,2.0,0.8942362251068666
20,0.75,12,9,1,1,1.0,0.2641566635717991,true,0.0,0.8755316412010754
20,0.75,12,9,1,4,1.0,0.2641566635717991,true,4.0,0.9132134705784537
20,0.75,12,9,1,4,1.0,0.2641566635717991,true,5.0,0.9267128657251934
20,0.75,12,9,1,4,1.0,0.2641566635717991,true,2.0,0.9010578628510272
20,0.75,12,9,1,4,1.0,0.2641566635717991,true,0.0,0.8915509414816043
20,0.75,12,9,1,16,20.0,0.2641566635717991,true,4.0,0.9590075709348346
20,0.75,12,9,1,16,20.0,0.2641566635717991,true,5.0,0.9730017435698136
20,0.75,12,9,1,16,20.0,0.2641566635717991,true,2.0,0.9518550631296439
20,0.75,12,9,1,16,20.0,0.2641566635717991,true,0.0,0.9522046434784496
20,0.75,12,9,1,1,20.0,0.2641566635717991,true,4.0,0.9430009326689129
20,0.75,12,9,1,1,20.0,0.2641566635717991,true,5.0,0.9492674347662298
20,0.75,12,9,1,1,20.0,0.2641566635717991,true,2.0,0.9363097336456507
20,0.75,12,9,1,1,20.0,0.2641566635717991,true,0.0,0.9245896323653169
20,0.75,12,9,1,4,20.0,0.2641566635717991,true,4.0,0.9447024064922074
20,0.75,12,9,1,4,20.0,0.2641566635717991,true,5.0,0.9514009044446593
20,0.75,12,9,1,4,20.0,0.2641566635717991,true,2.0,0.9376336120273707
20,0.75,12,9,1,4,20.0,0.2641566635717991,true,0.0,0.9279145137617348
20,0.75,12,9,1,16,0.0,0.2897491784001819,true,4.0,0.9303870234993841
20,0.75,12,9,1,16,0.0,0.2897491784001819,true,5.0,0.9673602105630917
20,0.75,12,9,1,16,0.0,0.2897491784001819,true,2.0,0.9179923527415952
20,0.75,12,9,1,16,0.0,0.2897491784001819,true,0.0,0.9264905241009196
20,0.75,12,9,1,1,0.0,0.2897491784001819,true,4.0,0.8869947228209837
20,0.75,12,9,1,1,0.0,0.2897491784001819,true,5.0,0.8996462517229534
20,0.75,12,9,1,1,0.0,0.2897491784001819,true,2.0,0.8747886561097185
20,0.75,12,9,1,1,0.0,0.2897491784001819,true,0.0,0.8532209373281426
20,0.75,12,9,1,4,0.0,0.2897491784001819,true,4.0,0.8987817775352107
20,0.75,12,9,1,4,0.0,0.2897491784001819,true,5.0,0.9155718752508151
20,0.75,12,9,1,4,0.0,0.2897491784001819,true,2.0,0.8842905115215925
20,0.75,12,9,1,4,0.0,0.2897491784001819,true,0.0,0.8751920635186069
20,0.75,12,9,1,16,1.0,0.2897491784001819,true,4.0,0.9305634201840347
20,0.75,12,9,1,16,1.0,0.2897491784001819,true,5.0,0.9674315680392931
20,0.75,12,9,1,16,1.0,0.2897491784001819,true,2.0,0.9182002372844127
20,0.75,12,9,1,16,1.0,0.2897491784001819,true,0.0,0.9266734927910631
20,0.75,12,9,1,1,1.0,0.2897491784001819,true,4.0,0.8872961365487233
20,0.75,12,9,1,1,1.0,0.2897491784001819,true,5.0,0.8999124241135057
20,0.75,12,9,1,1,1.0,0.2897491784001819,true,2.0,0.8751199055801703
20,0.75,12,9,1,1,1.0,0.2897491784001819,true,0.0,0.8536008730429908
20,0.75,12,9,1,4,1.0,0.2897491784001819,true,4.0,0.8989972283788397
20,0.75,12,9,1,4,1.0,0.2897491784001819,true,5.0,0.9157159422307297
20,0.75,12,9,1,4,1.0,0.2897491784001819,true,2.0,0.8845479065828513
20,0.75,12,9,1,4,1.0,0.2897491784001819,true,0.0,0.8754164043597966
20,0.75,12,9,1,16,20.0,0.2897491784001819,true,4.0,0.9544353124450522
20,0.75,12,9,1,16,20.0,0.2897491784001819,true,5.0,0.9703505684669426
20,0.75,12,9,1,16,20.0,0.2897491784001819,true,2.0,0.9463673196189709
20,0.75,12,9,1,16,20.0,0.2897491784001819,true,0.0,0.9471252494753171
20,0.75,12,9,1,1,20.0,0.2897491784001819,true,4.0,0.9360811936217617
20,0.75,12,9,1,1,20.0,0.2897491784001819,true,5.0,0.9430976978137563
20,0.75,12,9,1,1,20.0,0.2897491784001819,true,2.0,0.9285119158675186
20,0.75,12,9,1,1,20.0,0.2897491784001819,true,0.0,0.9154986847327165
20,0.75,12,9,1,4,20.0,0.2897491784001819,true,4.0,0.9381044837082188
20,0.75,12,9,1,4,20.0,0.2897491784001819,true,5.0,0.9456487339211115
20,0.75,12,9,1,4,20.0,0.2897491784001819,true,2.0,0.9301225031058991
20,0.75,12,9,1,4,20.0,0.2897491784001819,true,0.0,0.9194522528789794
20,0.75,12,9,1,16,0.0,0.3178211946213545,true,4.0,0.9182242643595256
20,0.75,12,9,1,16,0.0,0.3178211946213545,true,5.0,0.9619353056098109
20,0.75,12,9,1,16,0.0,0.3178211946213545,true,2.0,0.9033602896635814
20,0.75,12,9,1,16,0.0,0.3178211946213545,true,0.0,0.9138329850231903
20,0.75,12,9,1,1,0.0,0.3178211946213545,true,4.0,0.8667460083716798
20,0.75,12,9,1,1,0.0,0.3178211946213545,true,5.0,0.8816740700922293
20,0.75,12,9,1,1,0.0,0.3178211946213545,true,2.0,0.8524434219952101
20,0.75,12,9,1,1,0.0,0.3178211946213545,true,0.0,0.8278205703044061
20,0.75,12,9,1,4,0.0,0.3178211946213545,true,4.0,0.8826139068360027
20,0.75,12,9,1,4,0.0,0.3178211946213545,true,5.0,0.9034984139271788
20,0.75,12,9,1,4,0.0,0.3178211946213545,true,2.0,0.8654714367065044
20,0.75,12,9,1,4,0.0,0.3178211946213545,true,0.0,0.8574306633141303
20,0.75,12,9,1,16,1.0,0.3178211946213545,true,4.0,0.9184763109430197
20,0.75,12,9,1,16,1.0,0.3178211946213545,true,5.0,0.9620433795635335
20,0.75,12,9,1,16,1.0,0.3178211946213545,true,2.0,0.9036582282602564
20,0.75,12,9,1,16,1.0,0.3178211946213545,true,0.0,0.9140950087518439
20,0.75,12,9,1,1,1.0,0.3178211946213545,true,4.0,0.8671687948463795
20,0.75,12,9,1,1,1.0,0.3178211946213545,true,5.0,0.8820472557200341
20,0.75,12,9,1,1,1.0,0.3178211946213545,true,2.0,0.8529077190139893
20,0.75,12,9,1,1,1.0,0.3178211946213545,true,0.0,0.8283476914964448
20,0.75,12,9,1,4,1.0,0.3178211946213545,true,4.0,0.882900978737897
20,0.75,12,9,1,4,1.0,0.3178211946213545,true,5.0,0.903673770788544
20,0.75,12,9,1,4,1.0,0.3178211946213545,true,2.0,0.8658161388694698
20,0.75,12,9,1,4,1.0,0.3178211946213545,true,0.0,0.8577113614049431
20,0.75,12,9,1,16,20.0,0.3178211946213545,true,4.0,0.9494227291820211
20,0.75,12,9,1,16,20.0,0.3178211946213545,true,5.0,0.9674478190766215
20,0.75,12,9,1,16,20.0,0.3178211946213545,true,2.0,0.940326430652631
20,0.75,12,9,1,16,20.0,0.3178211946213545,true,0.0,0.9415533261024125
20,0.75,12,9,1,1,20.0,0.3178211946213545,true,4.0,0.9284754186202128
20,0.75,12,9,1,1,20.0,0.3178211946213545,true,5.0,0.9363140658466882
20,0.75,12,9,1,1,20.0,0.3178211946213545,true,2.0,0.9199256613360215
20,0.75,12,9,1,1,20.0,0.3178211946213545,true,0.0,0.9055255540870436
20,0.75,12,9,1,4,20.0,0.3178211946213545,true,4.0,0.9308882439794731
20,0.75,12,9,1,4,20.0,0.3178211946213545,true,5.0,0.9393816575258053
20,0.75,12,9,1,4,20.0,0.3178211946213545,true,2.0,0.9218971245014483
20,0.75,12,9,1,4,20.0,0.3178211946213545,true,0.0,0.9102309542111265
20,0.75,12,9,1,16,0.0,0.34861293587875614,true,4.0,0.904285556714811
20,0.75,12,9,1,16,0.0,0.34861293587875614,true,5.0,0.9558451716904421
20,0.75,12,9,1,16,0.0,0.34861293587875614,true,2.0,0.8864771464478669
20,0.75,12,9,1,16,0.0,0.34861293587875614,true,0.0,0.8993014266642767
20,0.75,12,9,1,1,0.0,0.34861293587875614,true,4.0,0.843334278791362
20,0.75,12,9,1,1,0.0,0.34861293587875614,true,5.0,0.8608923640545704
20,0.75,12,9,1,1,0.0,0.34861293587875614,true,2.0,0.8266494196451907
20,0.75,12,9,1,1,0.0,0.34861293587875614,true,0.0,0.7988192745960018
20,0.75,12,9,1,4,0.0,0.34861293587875614,true,4.0,0.8644672928317685
20,0.75,12,9,1,4,0.0,0.34861293587875614,true,5.0,0.8904887947078242
20,0.75,12,9,1,4,0.0,0.34861293587875614,true,2.0,0.84431419968114
20,0.75,12,9,1,4,0.0,0.34861293587875614,true,0.0,0.838181456491149
20,0.75,12,9,1,16,1.0,0.34861293587875614,true,4.0,0.9046343492447056
20,0.75,12,9,1,16,1.0,0.34861293587875614,true,5.0,0.9559915646488625
20,0.75,12,9,1,16,1.0,0.34861293587875614,true,2.0,0.8868914454755619
20,0.75,12,9,1,16,1.0,0.34861293587875614,true,0.0,0.899662021184029
20,0.75,12,9,1,1,1.0,0.34861293587875614,true,4.0,0.8439236487831541
20,0.75,12,9,1,1,1.0,0.34861293587875614,true,5.0,0.8614123663360448
20,0.75,12,9,1,1,1.0,0.34861293587875614,true,2.0,0.8272960364423589
20,0.75,12,9,1,1,1.0,0.34861293587875614,true,0.0,0.7995444219395438
20,0.75,12,9,1,4,1.0,0.34861293587875614,true,4.0,0.864845447283056
20,0.75,12,9,1,4,1.0,0.34861293587875614,true,5.0,0.8906929161048686
20,0.75,12,9,1,4,1.0,0.34861293587875614,true,2.0,0.8447701373633383
20,0.75,12,9,1,4,1.0,0.34861293587875614,true,0.0,0.8385237375435236
20,0.75,12,9,1,16,20.0,0.34861293587875614,true,4.0,0.943940344305987
20,0.75,12,9,1,16,20.0,0.34861293587875614,true,5.0,0.96428539354447
20,0.75,12,9,1,16,20.0,0.34861293587875614,true,2.0,0.9336904804111666
20,0.75,12,9,1,16,20.0,0.34861293587875614,true,0.0,0.9354571841344699
20,0.75,12,9,1,1,20.0,0.34861293587875614,true,4.0,0.9201249363593754
20,0.75,12,9,1,1,20.0,0.34861293587875614,true,5.0,0.9288656891154207
20,0.75,12,9,1,1,20.0,0.34861293587875614,true,2.0,0.9104836359548457
20,0.75,12,9,1,1,20.0,0.34861293587875614,true,0.0,0.8946028564881654
20,0.75,12,9,1,4,20.0,0.34861293587875614,true,4.0,0.9230211740936038
20,0.75,12,9,1,4,20.0,0.34861293587875614,true,5.0,0.9325938304760845
20,0.75,12,9,1,4,20.0,0.34861293587875614,true,2.0,0.9129194471684887
20,0.75,12,9,1,4,20.0,0.34861293587875614,true,0.0,0.9002294702244078
20,0.75,12,9,1,16,0.0,0.3823878996074985,true,4.0,0.8883779084424057
20,0.75,12,9,1,16,0.0,0.3823878996074985,true,5.0,0.9488748324324711
20,0.75,12,9,1,16,0.0,0.3823878996074985,true,2.0,0.8670168170311463
20,0.75,12,9,1,16,0.0,0.3823878996074985,true,0.0,0.882435019480169
20,0.75,12,9,1,1,0.0,0.3823878996074985,true,4.0,0.8164947628408302
20,0.75,12,9,1,1,0.0,0.3823878996074985,true,5.0,0.8370612019524228
20,0.75,12,9,1,1,0.0,0.3823878996074985,true,2.0,0.797139208776373
20,0.75,12,9,1,1,0.0,0.3823878996074985,true,0.0,0.7660747235827308
20,0.75,12,9,1,4,0.0,0.3823878996074985,true,4.0,0.8443102569465076
20,0.75,12,9,1,4,0.0,0.3823878996074985,true,5.0,0.8767047861263496
20,0.75,12,9,1,4,0.0,0.3823878996074985,true,2.0,0.8207714094778972
20,0.75,12,9,1,4,0.0,0.3823878996074985,true,0.0,0.8175622781816547
20,0.75,12,9,1,16,1.0,0.3823878996074985,true,4.0,0.8888537374719999
20,0.75,12,9,1,16,1.0,0.3823878996074985,true,5.0,0.9490687324303707
20,0.75,12,9,1,16,1.0,0.3823878996074985,true,2.0,0.8675870163489259
20,0.75,12,9,1,16,1.0,0.3823878996074985,true,0.0,0.8829302654224155
20,0.75,12,9,1,1,1.0,0.3823878996074985,true,4.0,0.8173102514099472
20,0.75,12,9,1,1,1.0,0.3823878996074985,true,5.0,0.8377804505003342
20,0.75,12,9,1,1,1.0,0.3823878996074985,true,2.0,0.7980327824474922
20,0.75,12,9,1,1,1.0,0.3823878996074985,true,0.0,0.7670621291821902
20,0.75,12,9,1,4,1.0,0.3823878996074985,true,4.0,0.8448020639220464
20,0.75,12,9,1,4,1.0,0.3823878996074985,true,5.0,0.8769283306089266
20,0.75,12,9,1,4,1.0,0.3823878996074985,true,2.0,0.8213666491361151
20,0.75,12,9,1,4,1.0,0.3823878996074985,true,0.0,0.8179683272957863
20,0.75,12,9,1,16,20.0,0.3823878996074985,true,4.0,0.9379438118978665
20,0.75,12,9,1,16,20.0,0.3823878996074985,true,5.0,0.9608299831003418
20,0.75,12,9,1,16,20.0,0.3823878996074985,true,2.0,0.9263976166170517
20,0.75,12,9,1,16,20.0,0.3823878996074985,true,0.0,0.9287705828392867
20,0.75,12,9,1,1,20.0,0.3823878996074985,true,4.0,0.9109648881183402
20,0.75,12,9,1,1,20.0,0.3823878996074985,true,5.0,0.9206983467270102
20,0.75,12,9,1,1,20.0,0.3823878996074985,true,2.0,0.9001155854782092
20,0.75,12,9,1,1,20.0,0.3823878996074985,true,0.0,0.8826598931281744
20,0.75,12,9,1,4,20.0,0.3823878996074985,true,4.0,0.9144742501070092
20,0.75,12,9,1,4,20.0,0.3823878996074985,true,5.0,0.9252951936064958
20,0.75,12,9,1,4,20.0,0.3823878996074985,true,2.0,0.9031588403280463
20,0.75,12,9,1,4,20.0,0.3823878996074985,true,0.0,0.8894405950982761
20,0.75,12,9,1,16,0.0,0.41943511188892973,true,4.0,0.8701204992511379
20,0.75,12,9,1,16,0.0,0.41943511188892973,true,5.0,0.9404827357158457
20,0.75,12,9,1,16,0.0,0.41943511188892973,true,2.0,0.8444638003752069
20,0.75,12,9,1,16,0.0,0.41943511188892973,true,0.0,0.8626183732781945
20,0.75,12,9,1,1,0.0,0.41943511188892973,true,4.0,0.7860352971437564
20,0.75,12,9,1,1,0.0,0.41943511188892973,true,5.0,0.8100007052128395
20,0.75,12,9,1,1,0.0,0.41943511188892973,true,2.0,0.7637356727396711
20,0.75,12,9,1,1,0.0,0.41943511188892973,true,0.0,0.729595406983304
20,0.75,12,9,1,4,0.0,0.41943511188892973,true,4.0,0.8221805976708448
20,0.75,12,9,1,4,0.0,0.41943511188892973,true,5.0,0.8623394459427502
20,0.75,12,9,1,4,0.0,0.41943511188892973,true,2.0,0.7948461095826812
20,0.75,12,9,1,4,0.0,0.41943511188892973,true,0.0,0.795681087967059
20,0.75,12,9,1,16,1.0,0.41943511188892973,true,4.0,0.8707747358473129
20,0.75,12,9,1,16,1.0,0.41943511188892973,true,5.0,0.940757066272918
20,0.75,12,9,1,16,1.0,0.41943511188892973,true,2.0,0.8452549068808771
20,0.75,12,9,1,16,1.0,0.41943511188892973,true,0.0,0.8633131362249473
20,0.75,12,9,1,1,1.0,0.41943511188892973,true,4.0,0.7871536231186534
20,0.75,12,9,1,1,1.0,0.41943511188892973,true,5.0,0.8109868384971045
20,0.75,12,9,1,1,1.0,0.41943511188892973,true,2.0,0.7649590541924195
20,0.75,12,9,1,1,1.0,0.41943511188892973,true,0.0,0.7309234403545106
20,0.75,12,9,1,4,1.0,0.41943511188892973,true,4.0,0.8228110555317503
20,0.75,12,9,1,4,1.0,0.41943511188892973,true,5.0,0.8625635494701853
20,0.75,12,9,1,4,1.0,0.41943511188892973,true,2.0,0.7956132710198955
20,0.75,12,9,1,4,1.0,0.41943511188892973,true,0.0,0.796150317047865
20,0.75,12,9,1,16,20.0,0.41943511188892973,true,4.0,0.9313764387306883
20,0.75,12,9,1,16,20.0,0.41943511188892973,true,5.0,0.9570240652188696
20,0.75,12,9,1,16,20.0,0.41943511188892973,true,2.0,0.9183802185895227
20,0.75,12,9,1,16,20.0,0.41943511188892973,true,0.0,0.9214081103115059
20,0.75,12,9,1,1,20.0,0.41943511188892973,true,4.0,0.9009414494294289
20,0.75,12,9,1,1,20.0,0.41943511188892973,true,5.0,0.9117687067100808
20,0.75,12,9,1,1,20.0,0.41943511188892973,true,2.0,0.8887690016807198
20,0.75,12,9,1,1,20.0,0.41943511188892973,true,0.0,0.8696441194087212
20,0.75,12,9,1,4,20.0,0.41943511188892973,true,4.0,0.9052286518313456
20,0.75,12,9,1,4,20.0,0.41943511188892973,true,5.0,0.9175063379182543
20,0.75,12,9,1,4,20.0,0.41943511188892973,true,2.0,0.8926009428093491
20,0.75,12,9,1,4,20.0,0.41943511188892973,true,0.0,0.8778681373103772
20,0.75,12,9,1,16,0.0,0.46007160076419207,true,4.0,0.8492388702081327
20,0.75,12,9,1,16,0.0,0.46007160076419207,true,5.0,0.9301832648087476
20,0.75,12,9,1,16,0.0,0.46007160076419207,true,2.0,0.8183938516304504
20,0.75,12,9,1,16,0.0,0.46007160076419207,true,0.0,0.8395169058747807
20,0.75,12,9,1,1,0.0,0.46007160076419207,true,4.0,0.7518821528411465
20,0.75,12,9,1,1,0.0,0.46007160076419207,true,5.0,0.7796292699488709
20,0.75,12,9,1,1,0.0,0.46007160076419207,true,2.0,0.7264053359325487
20,0.75,12,9,1,1,0.0,0.46007160076419207,true,0.0,0.6896036242565831
20,0.75,12,9,1,4,0.0,0.46007160076419207,true,4.0,0.7982028483682028
20,0.75,12,9,1,4,0.0,0.46007160076419207,true,5.0,0.8475762279890152
20,0.75,12,9,1,4,0.0,0.46007160076419207,true,2.0,0.7665821782094395
20,0.75,12,9,1,4,0.0,0.46007160076419207,true,0.0,0.7725820475611046
20,0.75,12,9,1,16,1.0,0.46007160076419207,true,4.0,0.8501445467039797
20,0.75,12,9,1,16,1.0,0.46007160076419207,true,5.0,0.9305954678082355
20,0.75,12,9,1,16,1.0,0.46007160076419207,true,2.0,0.8194984104318859
20,0.75,12,9,1,16,1.0,0.46007160076419207,true,0.0,0.8404991343300727
20,0.75,12,9,1,1,1.0,0.46007160076419207,true,4.0,0.7533994939350332
20,0.75,12,9,1,1,1.0,0.46007160076419207,true,5.0,0.7809672980272462
20,0.75,12,9,1,1,1.0,0.46007160076419207,true,2.0,0.7280616074313816
20,0.75,12,9,1,1,1.0,0.46007160076419207,true,0.0,0.6913634777878908
20,0.75,12,9,1,4,1.0,0.46007160076419207,true,4.0,0.7989980019782652
20,0.75,12,9,1,4,1.0,0.46007160076419207,true,5.0,0.8477710441854472
20,0.75,12,9,1,4,1.0,0.46007160076419207,true,2.0,0.7675598096508179
20,0.75,12,9,1,4,1.0,0.46007160076419207,true,0.0,0.7731143623509379
20,0.75,12,9,1,16,20.0,0.46007160076419207,true,4.0,0.9242101823814307
20,0.75,12,9,1,16,20.0,0.46007160076419207,true,5.0,0.9528374333353187
20,0.75,12,9,1,16,20.0,0.46007160076419207,true,2.0,0.9096059079063253
20,0.75,12,9,1,16,20.0,0.46007160076419207,true,0.0,0.9133310701667737
20,0.75,12,9,1,1,20.0,0.46007160076419207,true,4.0,0.8900314795567801
20,0.75,12,9,1,1,20.0,0.46007160076419207,true,5.0,0.9020595044961766
20,0.75,12,9,1,1,20.0,0.46007160076419207,true,2.0,0.8764272795281578
20,0.75,12,9,1,1,20.0,0.46007160076419207,true,0.0,0.8555388390862038
20,0.75,12,9,1,4,20.0,0.46007160076419207,true,4.0,0.8952824073612508
20,0.75,12,9,1,4,20.0,0.46007160076419207,true,5.0,0.9092447554689739
20,0.75,12,9,1,4,20.0,0.46007160076419207,true,2.0,0.8812528712165691
20,0.75,12,9,1,4,20.0,0.46007160076419207,true,0.0,0.8655171035756283
20,0.75,12,9,1,16,0.0,0.5046451091719216,true,4.0,0.8258222199190459
20,0.75,12,9,1,16,0.0,0.5046451091719216,true,5.0,0.9179924037167564
20,0.75,12,9,1,16,0.0,0.5046451091719216,true,2.0,0.7887954869027697
20,0.75,12,9,1,16,0.0,0.5046451091719216,true,0.0,0.8132007634217594
20,0.75,12,9,1,1,0.0,0.5046451091719216,true,4.0,0.7141348638472216
20,0.75,12,9,1,1,0.0,0.5046451091719216,true,5.0,0.7460091387624741
20,0.75,12,9,1,1,0.0,0.5046451091719216,true,2.0,0.6853213492239525
20,0.75,12,9,1,1,0.0,0.5046451091719216,true,0.0,0.646601524806021
20,0.75,12,9,1,4,0.0,0.5046451091719216,true,4.0,0.7725957385250412
20,0.75,12,9,1,4,0.0,0.5046451091719216,true,5.0,0.8325245433740013
20,0.75,12,9,1,4,0.0,0.5046451091719216,true,2.0,0.7360430337775028
20,0.75,12,9,1,4,0.0,0.5046451091719216,true,0.0,0.748189707201067
20,0.75,12,9,1,16,1.0,0.5046451091719216,true,4.0,0.8270586727864693
20,0.75,12,9,1,16,1.0,0.5046451091719216,true,5.0,0.9185961885986245
20,0.75,12,9,1,16,1.0,0.5046451091719216,true,2.0,0.7903170842851337
20,0.75,12,9,1,16,1.0,0.5046451091719216,true,0.0,0.8145623284204215
20,0.75,12,9,1,1,1.0,0.5046451091719216,true,4.0,0.7161675640137554
20,0.75,12,9,1,1,1.0,0.5046451091719216,true,5.0,0.7478024069695822
20,0.75,12,9,1,1,1.0,0.5046451091719216,true,2.0,0.6875338501324303
20,0.75,12,9,1,1,1.0,0.5046451091719216,true,0.0,0.6488923287996288
20,0.75,12,9,1,4,1.0,0.5046451091719216,true,4.0,0.7735808802808577
20,0.75,12,9,1,4,1.0,0.5046451091719216,true,5.0,0.8326514639274663
20,0.75,12,9,1,4,1.0,0.5046451091719216,true,2.0,0.7372791545827962
20,0.75,12,9,1,4,1.0,0.5046451091719216,true,0.0,0.7487938873331871
20,0.75,12,9,1,16,20.0,0.5046451091719216,true,4.0,0.916446721556218
20,0.75,12,9,1,16,20.0,0.5046451091719216,true,5.0,0.9482810948327404
20,0.75,12,9,1,16,20.0,0.5046451091719216,true,2.0,0.9000774733180711
20,0.75,12,9,1,16,20.0,0.5046451091719216,true,0.0,0.9045453389831398
20,0.75,12,9,1,1,20.0,0.5046451091719216,true,4.0,0.8782341694036379
20,0.75,12,9,1,1,20.0,0.5046451091719216,true,5.0,0.8915727998296344
20,0.75,12,9,1,1,20.0,0.5046451091719216,true,2.0,0.8630908168406973
20,0.75,12,9,1,1,20.0,0.5046451091719216,true,0.0,0.8403455028374985
20,0.75,12,9,1,4,20.0,0.5046451091719216,true,4.0,0.8846477539372211
20,0.75,12,9,1,4,20.0,0.5046451091719216,true,5.0,0.9005219867533167
20,0.75,12,9,1,4,20.0,0.5046451091719216,true,2.0,0.8691366450510475
20,0.75,12,9,1,4,20.0,0.5046451091719216,true,0.0,0.8523940731362264
20,0.75,12,9,1,16,0.0,0.5535370707258003,true,4.0,0.8001900823960351
20,0.75,12,9,1,16,0.0,0.5535370707258003,true,5.0,0.9040898245591625
20,0.75,12,9,1,16,0.0,0.5535370707258003,true,2.0,0.7558862397331666
20,0.75,12,9,1,16,0.0,0.5535370707258003,true,0.0,0.7836391170808483
20,0.75,12,9,1,1,0.0,0.5535370707258003,true,4.0,0.6731254525284974
20,0.75,12,9,1,1,0.0,0.5535370707258003,true,5.0,0.7093956080283763
20,0.75,12,9,1,1,0.0,0.5535370707258003,true,2.0,0.6409300854273356
20,0.75,12,9,1,1,0.0,0.5535370707258003,true,0.0,0.6014280924369175
20,0.75,12,9,1,4,0.0,0.5535370707258003,true,4.0,0.7456574087316953
20,0.75,12,9,1,4,0.0,0.5535370707258003,true,5.0,0.8171361526947943
20,0.75,12,9,1,4,0.0,0.5535370707258003,true,2.0,0.7032850125912199
20,0.75,12,9,1,4,0.0,0.5535370707258003,true,0.0,0.7222815874410338
20,0.75,12,9,1,16,1.0,0.5535370707258003,true,4.0,0.8018326235095959
20,0.75,12,9,1,16,1.0,0.5535370707258003,true,5.0,0.9049247492971217
20,0.75,12,9,1,16,1.0,0.5535370707258003,true,2.0,0.7579328639254651
20,0.75,12,9,1,16,1.0,0.5535370707258003,true,0.0,0.7854838766560939
20,0.75,12,9,1,1,1.0,0.5535370707258003,true,4.0,0.6758077026128654
20,0.75,12,9,1,1,1.0,0.5535370707258003,true,5.0,0.7117644117227845
20,0.75,12,9,1,1,1.0,0.5535370707258003,true,2.0,0.64383878024602
20,0.75,12,9,1,1,1.0,0.5535370707258003,true,0.0,0.6043466140293497
20,0.75,12,9,1,4,1.0,0.5535370707258003,true,4.0,0.746856306616442
20,0.75,12,9,1,4,1.0,0.5535370707258003,true,5.0,0.8171574324696157
20,0.75,12,9,1,4,1.0,0.5535370707258003,true,2.0,0.7048442680823344
20,0.75,12,9,1,4,1.0,0.5535370707258003,true,0.0,0.7229900264184809
20,0.75,12,9,1,16,20.0,0.5535370707258003,true,4.0,0.9080906476567379
20,0.75,12,9,1,16,20.0,0.5535370707258003,true,5.0,0.9433771305289442
20,0.75,12,9,1,16,20.0,0.5535370707258003,true,2.0,0.8898020999481354
20,0.75,12,9,1,16,20.0,0.5535370707258003,true,0.0,0.8950560310400258
20,0.75,12,9,1,1,20.0,0.5535370707258003,true,4.0,0.8655428429162783
20,0.75,12,9,1,1,20.0,0.5535370707258003,true,5.0,0.8803100970344732
20,0.75,12,9,1,1,20.0,0.5535370707258003,true,2.0,0.8487419650725533
20,0.75,12,9,1,1,20.0,0.5535370707258003,true,0.0,0.8240647909491676
20,0.75,12,9,1,4,20.0,0.5535370707258003,true,4.0,0.8733401329561222
20,0.75,12,9,1,4,20.0,0.5535370707258003,true,5.0,0.8913529378978817
20,0.75,12,9,1,4,20.0,0.5535370707258003,true,2.0,0.856273148176938
20,0.75,12,9,1,4,20.0,0.5535370707258003,true,0.0,0.8385125194108635
20,0.75,12,9,1,16,0.0,0.6071658737968956,true,4.0,0.7724990028264527
20,0.75,12,9,1,16,0.0,0.6071658737968956,true,5.0,0.8880478349190402
20,0.75,12,9,1,16,0.0,0.6071658737968956,true,2.0,0.7196574956962768
20,0.75,12,9,1,16,0.0,0.6071658737968956,true,0.0,0.750551725616463
20,0.75,12,9,1,1,0.0,0.6071658737968956,true,4.0,0.6294723500432737
20,0.75,12,9,1,1,0.0,0.6071658737968956,true,5.0,0.6702821126731763
20,0.75,12,9,1,1,0.0,0.6071658737968956,true,2.0,0.5940090577862869
20,0.75,12,9,1,1,0.0,0.6071658737968956,true,0.0,0.5552874530018108
20,0.75,12,9,1,4,0.0,0.6071658737968956,true,4.0,0.7177206285518026
20,0.75,12,9,1,4,0.0,0.6071658737968956,true,5.0,0.8011182338832777
20,0.75,12,9,1,4,0.0,0.6071658737968956,true,2.0,0.6683425245719802
20,0.75,12,9,1,4,0.0,0.6071658737968956,true,0.0,0.6945310025977619
20,0.75,12,9,1,16,1.0,0.6071658737968956,true,4.0,0.7746432907151517
20,0.75,12,9,1,16,1.0,0.6071658737968956,true,5.0,0.8891972635779472
20,0.75,12,9,1,16,1.0,0.6071658737968956,true,2.0,0.7223738337955724
20,0.75,12,9,1,16,1.0,0.6071658737968956,true,0.0,0.7530290945929798
20,0.75,12,9,1,1,1.0,0.6071658737968956,true,4.0,0.6329489634606718
20,0.75,12,9,1,1,1.0,0.6071658737968956,true,5.0,0.673358492805193
20,0.75,12,9,1,1,1.0,0.6071658737968956,true,2.0,0.5977612116708246
20,0.75,12,9,1,1,1.0,0.6071658737968956,true,0.0,0.5589106081214156
20,0.75,12,9,1,4,1.0,0.6071658737968956,true,4.0,0.7191589088735665
20,0.75,12,9,1,4,1.0,0.6071658737968956,true,5.0,0.8010185345547663
20,0.75,12,9,1,4,1.0,0.6071658737968956,true,2.0,0.6703176606668659
20,0.75,12,9,1,4,1.0,0.6071658737968956,true,0.0,0.6954186881173701
20,0.75,12,9,1,16,20.0,0.6071658737968956,true,4.0,0.8991242486182999
20,0.75,12,9,1,16,20.0,0.6071658737968956,true,5.0,0.9380900915524897
20,0.75,12,9,1,16,20.0,0.6071658737968956,true,2.0,0.878760428910271
20,0.75,12,9,1,16,20.0,0.6071658737968956,true,0.0,0.884805193059827
20,0.75,12,9,1,1,20.0,0.6071658737968956,true,4.0,0.85196154336921
20,0.75,12,9,1,1,20.0,0.6071658737968956,true,5.0,0.8682859039429102
20,0.75,12,9,1,1,20.0,0.6071658737968956,true,2.0,0.8333775763327819
20,0.75,12,9,1,1,20.0,0.6071658737968956,true,0.0,0.8067521510377457
20,0.75,12,9,1,4,20.0,0.6071658737968956,true,4.0,0.8613791461707425
20,0.75,12,9,1,4,20.0,0.6071658737968956,true,5.0,0.8817502086680175
20,0.75,12,9,1,4,20.0,0.6071658737968956,true,2.0,0.8426824090523887
20,0.75,12,9,1,4,20.0,0.6071658737968956,true,0.0,0.8238851597649899
20,0.75,12,9,1,16,0.0,0.6659904418328689,true,4.0,0.7429134498314751
20,0.75,12,9,1,16,0.0,0.6659904418328689,true,5.0,0.8692576059058539
20,0.75,12,9,1,16,0.0,0.6659904418328689,true,2.0,0.6802400236016677
20,0.75,12,9,1,16,0.0,0.6659904418328689,true,0.0,0.7140685358297043
20,0.75,12,9,1,1,0.0,0.6659904418328689,true,4.0,0.5841125987030246
20,0.75,12,9,1,1,0.0,0.6659904418328689,true,5.0,0.6294279496053321
20,0.75,12,9,1,1,0.0,0.6659904418328689,true,2.0,0.5456959880605806
20,0.75,12,9,1,1,0.0,0.6659904418328689,true,0.0,0.5097215199535996
20,0.75,12,9,1,4,0.0,0.6659904418328689,true,4.0,0.6890940247009855
20,0.75,12,9,1,4,0.0,0.6659904418328689,true,5.0,0.7838771454808938
20,0.75,12,9,1,4,0.0,0.6659904418328689,true,2.0,0.6312527832270561
20,0.75,12,9,1,4,0.0,0.6659904418328689,true,0.0,0.6646497874096666
20,0.75,12,9,1,16,1.0,0.6659904418328689,true,4.0,0.7456884958103165
20,0.75,12,9,1,16,1.0,0.6659904418328689,true,5.0,0.870876218810746
20,0.75,12,9,1,16,1.0,0.6659904418328689,true,2.0,0.683811376792279
20,0.75,12,9,1,16,1.0,0.6659904418328689,true,0.0,0.7173610882898908
20,0.75,12,9,1,1,1.0,0.6659904418328689,true,4.0,0.5885249385182958
20,0.75,12,9,1,1,1.0,0.6659904418328689,true,5.0,0.6333451684502236
20,0.75,12,9,1,1,1.0,0.6659904418328689,true,2.0,0.5504292737787061
20,0.75,12,9,1,1,1.0,0.6659904418328689,true,0.0,0.5140809024217816
20,0.75,12,9,1,4,1.0,0.6659904418328689,true,4.0,0.6908100505062779
20,0.75,12,9,1,4,1.0,0.6659904418328689,true,5.0,0.7837000692238517
20,0.75,12,9,1,4,1.0,0.6659904418328689,true,2.0,0.6337783778727916
20,0.75,12,9,1,4,1.0,0.6659904418328689,true,0.0,0.6658493818303115
20,0.75,12,9,1,16,20.0,0.6659904418328689,true,4.0,0.8895591338781854
20,0.75,12,9,1,16,20.0,0.6659904418328689,true,5.0,0.9323744631087351
20,0.75,12,9,1,16,20.0,0.6659904418328689,true,2.0,0.8669620665218846
20,0.75,12,9,1,16,20.0,0.6659904418328689,true,0.0,0.8737927167226638
20,0.75,12,9,1,1,20.0,0.6659904418328689,true,4.0,0.8375588330281832
20,0.75,12,9,1,1,20.0,0.6659904418328689,true,5.0,0.855563599786819
20,0.75,12,9,1,1,20.0,0.6659904418328689,true,2.0,0.8170799002928983
20,0.75,12,9,1,1,20.0,0.6659904418328689,true,0.0,0.7885682311171631
20,0.75,12,9,1,4,20.0,0.6659904418328689,true,4.0,0.8488103998340019
20,0.75,12,9,1,4,20.0,0.6659904418328689,true,5.0,0.8717238733272699
20,0.75,12,9,1,4,20.0,0.6659904418328689,true,2.0,0.8284136663015784
20,0.75,12,9,1,4,20.0,0.6659904418328689,true,0.0,0.8085404363243132
20,0.75,12,9,1,16,0.0,0.7305141605522952,true,4.0,0.7121854333302012
20,0.75,12,9,1,16,0.0,0.7305141605522952,true,5.0,0.8478716398497631
20,0.75,12,9,1,16,0.0,0.7305141605522952,true,2.0,0.6384726614527602
20,0.75,12,9,1,16,0.0,0.7305141605522952,true,0.0,0.6745996776443218
20,0.75,12,9,1,1,0.0,0.7305141605522952,true,4.0,0.5382888888729068
20,0.75,12,9,1,1,0.0,0.7305141605522952,true,5.0,0.5878491026773673
20,0.75,12,9,1,1,0.0,0.7305141605522952,true,2.0,0.49746134278651855
20,0.75,12,9,1,1,0.0,0.7305141605522952,true,0.0,0.4664966192056202
20,0.75,12,9,1,4,0.0,0.7305141605522952,true,4.0,0.6600429237924744
20,0.75,12,9,1,4,0.0,0.7305141605522952,true,5.0,0.7645527239179218
20,0.75,12,9,1,4,0.0,0.7305141605522952,true,2.0,0.5921495967957557
20,0.75,12,9,1,4,0.0,0.7305141605522952,true,0.0,0.6326021472260329
20,0.75,12,9,1,16,1.0,0.7305141605522952,true,4.0,0.7156932676113559
20,0.75,12,9,1,16,1.0,0.7305141605522952,true,5.0,0.8500982856312519
20,0.75,12,9,1,16,1.0,0.7305141605522952,true,2.0,0.6430618331828672
20,0.75,12,9,1,16,1.0,0.7305141605522952,true,0.0,0.6788996333686683
20,0.75,12,9,1,1,1.0,0.7305141605522952,true,4.0,0.5437528069243238
20,0.75,12,9,1,1,1.0,0.7305141605522952,true,5.0,0.5927249886673444
20,0.75,12,9,1,1,1.0,0.7305141605522952,true,2.0,0.5032787968525437
20,0.75,12,9,1,1,1.0,0.7305141605522952,true,0.0,0.4715467244980897
20,0.75,12,9,1,4,1.0,0.7305141605522952,true,4.0,0.6621041600855239
20,0.75,12,9,1,4,1.0,0.7305141605522952,true,5.0,0.7644481509336015
20,0.75,12,9,1,4,1.0,0.7305141605522952,true,2.0,0.5954103138462643
20,0.75,12,9,1,4,1.0,0.7305141605522952,true,0.0,0.6343022034928627
20,0.75,12,9,1,16,20.0,0.7305141605522952,true,4.0,0.879479450307472
20,0.75,12,9,1,16,20.0,0.7305141605522952,true,5.0,0.9262777549278653
20,0.75,12,9,1,16,20.0,0.7305141605522952,true,2.0,0.8544978504477253
20,0.75,12,9,1,16,20.0,0.7305141605522952,true,0.0,0.8621213456331661
20,0.75,12,9,1,1,20.0,0.7305141605522952,true,4.0,0.8224662036643151
20,0.75,12,9,1,1,20.0,0.7305141605522952,true,5.0,0.842254780095158
20,0.75,12,9,1,1,20.0,0.7305141605522952,true,2.0,0.8000029106196099
20,0.75,12,9,1,1,20.0,0.7305141605522952,true,0.0,0.7697079600572408
20,0.75,12,9,1,4,20.0,0.7305141605522952,true,4.0,0.8357117686690104
20,0.75,12,9,1,4,20.0,0.7305141605522952,true,5.0,0.8613030970401808
20,0.75,12,9,1,4,20.0,0.7305141605522952,true,2.0,0.8135469550279143
20,0.75,12,9,1,4,20.0,0.7305141605522952,true,0.0,0.7925267692658379
20,0.75,12,9,1,16,0.0,0.8012891856206923,true,4.0,0.6811657851587752
20,0.75,12,9,1,16,0.0,0.8012891856206923,true,5.0,0.8238299586191467
20,0.75,12,9,1,16,0.0,0.8012891856206923,true,2.0,0.5952435616079907
20,0.75,12,9,1,16,0.0,0.8012891856206923,true,0.0,0.6326672899992148
20,0.75,12,9,1,1,0.0,0.8012891856206923,true,4.0,0.4934639339357538
20,0.75,12,9,1,1,0.0,0.8012891856206923,true,5.0,0.5467474820795071
20,0.75,12,9,1,1,0.0,0.8012891856206923,true,2.0,0.4509942198201725
20,0.75,12,9,1,1,0.0,0.8012891856206923,true,0.0,0.4273807176919345
20,0.75,12,9,1,4,0.0,0.8012891856206923,true,4.0,0.630868742353798
20,0.75,12,9,1,4,0.0,0.8012891856206923,true,5.0,0.7422197343476865
20,0.75,12,9,1,4,0.0,0.8012891856206923,true,2.0,0.5514335466418596
20,0.75,12,9,1,4,0.0,0.8012891856206923,true,0.0,0.5987642431119385
20,0.75,12,9,1,16,1.0,0.8012891856206923,true,4.0,0.6854739600434075
20,0.75,12,9,1,16,1.0,0.8012891856206923,true,5.0,0.8268388328863134
20,0.75,12,9,1,16,1.0,0.8012891856206923,true,2.0,0.6010057187458757
20,0.75,12,9,1,16,1.0,0.8012891856206923,true,0.0,0.6381699160331546
20,0.75,12,9,1,1,1.0,0.8012891856206923,true,4.0,0.5000409409482649
20,0.75,12,9,1,1,1.0,0.8012891856206923,true,5.0,0.5526628679595574
20,0.75,12,9,1,1,1.0,0.8012891856206923,true,2.0,0.4579335381851729
20,0.75,12,9,1,1,1.0,0.8012891856206923,true,0.0,0.4329669290949085
20,0.75,12,9,1,4,1.0,0.8012891856206923,true,4.0,0.6333796647752669
20,0.75,12,9,1,4,1.0,0.8012891856206923,true,5.0,0.7424809242356959
20,0.75,12,9,1,4,1.0,0.8012891856206923,true,2.0,0.5556516481301617
20,0.75,12,9,1,4,1.0,0.8012891856206923,true,0.0,0.6011829038645008
20,0.75,12,9,1,16,20.0,0.8012891856206923,true,4.0,0.868988836636744
20,0.75,12,9,1,16,20.0,0.8012891856206923,true,5.0,0.9198663604374951
20,0.75,12,9,1,16,20.0,0.8012891856206923,true,2.0,0.8414612234023257
20,0.75,12,9,1,16,20.0,0.8012891856206923,true,0.0,0.8498491558201376
20,0.75,12,9,1,1,20.0,0.8012891856206923,true,4.0,0.8068423685542451
20,0.75,12,9,1,1,20.0,0.8012891856206923,true,5.0,0.8285021027675793
20,0.75,12,9,1,1,20.0,0.8012891856206923,true,2.0,0.7823289673897159
20,0.75,12,9,1,1,20.0,0.8012891856206923,true,0.0,0.7503535328026518
20,0.75,12,9,1,4,20.0,0.8012891856206923,true,4.0,0.8221769402000503
20,0.75,12,9,1,4,20.0,0.8012891856206923,true,5.0,0.8505372613135253
20,0.75,12,9,1,4,20.0,0.8012891856206923,true,2.0,0.79815972823763
20,0.75,12,9,1,4,20.0,0.8012891856206923,true,0.0,0.7758764118925028
20,0.75,12,9,1,16,0.0,0.8789211676707928,true,4.0,0.650536782940123
20,0.75,12,9,1,16,0.0,0.8789211676707928,true,5.0,0.7968190190340735
20,0.75,12,9,1,16,0.0,0.8789211676707928,true,2.0,0.5516300831529722
20,0.75,12,9,1,16,0.0,0.8789211676707928,true,0.0,0.5892654583351955
20,0.75,12,9,1,1,0.0,0.8789211676707928,true,4.0,0.4511397410144384
20,0.75,12,9,1,1,0.0,0.8789211676707928,true,5.0,0.5073542688720265
20,0.75,12,9,1,1,0.0,0.8789211676707928,true,2.0,0.4079818150555928
20,0.75,12,9,1,1,0.0,0.8789211676707928,true,0.0,0.3938129885202025
20,0.75,12,9,1,4,0.0,0.8789211676707928,true,4.0,0.6020583477606215
20,0.75,12,9,1,4,0.0,0.8789211676707928,true,5.0,0.7162785626732703
20,0.75,12,9,1,4,0.0,0.8789211676707928,true,2.0,0.5099631899315984
20,0.75,12,9,1,4,0.0,0.8789211676707928,true,0.0,0.5638561577001195
20,0.75,12,9,1,16,1.0,0.8789211676707928,true,4.0,0.6557085190804993
20,0.75,12,9,1,16,1.0,0.8789211676707928,true,5.0,0.8008847873907904
20,0.75,12,9,1,16,1.0,0.8789211676707928,true,2.0,0.5586947188377364
20,0.75,12,9,1,16,1.0,0.8789211676707928,true,0.0,0.5961402395080195
20,0.75,12,9,1,1,1.0,0.8789211676707928,true,4.0,0.4588070693468126
20,0.75,12,9,1,1,1.0,0.8789211676707928,true,5.0,0.5143317681005336
20,0.75,12,9,1,1,1.0,0.8789211676707928,true,2.0,0.41598644229241627
20,0.75,12,9,1,1,1.0,0.8789211676707928,true,0.0,0.39965134199142816
20,0.75,12,9,1,4,1.0,0.8789211676707928,true,4.0,0.605139279229346
20,0.75,12,9,1,4,1.0,0.8789211676707928,true,5.0,0.7173282399644888
20,0.75,12,9,1,4,1.0,0.8789211676707928,true,2.0,0.5153473045189875
20,0.75,12,9,1,4,1.0,0.8789211676707928,true,0.0,0.5672034075642629
20,0.75,12,9,1,16,20.0,0.8789211676707928,true,4.0,0.85819226007941
20,0.75,12,9,1,16,20.0,0.8789211676707928,true,5.0,0.9131840849251839
20,0.75,12,9,1,16,20.0,0.8789211676707928,true,2.0,0.8279278848712314
20,0.75,12,9,1,16,20.0,0.8789211676707928,true,0.0,0.8370130669805698
20,0.75,12,9,1,1,20.0,0.8789211676707928,true,4.0,0.7908833807394048
20,0.75,12,9,1,1,20.0,0.8789211676707928,true,5.0,0.8144845473301918
20,0.75,12,9,1,1,20.0,0.8789211676707928,true,2.0,0.764275150744204
20,0.75,12,9,1,1,20.0,0.8789211676707928,true,0.0,0.7307480054511518
20,0.75,12,9,1,4,20.0,0.8789211676707928,true,4.0,0.8083230085432073
20,0.75,12,9,1,4,20.0,0.8789211676707928,true,5.0,0.839503859166171
20,0.75,12,9,1,4,20.0,0.8789211676707928,true,2.0,0.7823301432938415
20,0.75,12,9,1,4,20.0,0.8789211676707928,true,0.0,0.7586512283837663
20,0.75,12,9,1,16,0.0,0.9640744351009756,true,4.0,0.6212718549690188
20,0.75,12,9,1,16,0.0,0.9640744351009756,true,5.0,0.7672471098632351
20,0.75,12,9,1,16,0.0,0.9640744351009756,true,2.0,0.5090507408521865
20,0.75,12,9,1,16,0.0,0.9640744351009756,true,0.0,0.5452984038255484
20,0.75,12,9,1,1,0.0,0.9640744351009756,true,4.0,0.4125819848609279
20,0.75,12,9,1,1,0.0,0.9640744351009756,true,5.0,0.4706769205553663
20,0.75,12,9,1,1,0.0,0.9640744351009756,true,2.0,0.36979434279657764
20,0.75,12,9,1,1,0.0,0.9640744351009756,true,0.0,0.3665156855894105
20,0.75,12,9,1,4,0.0,0.9640744351009756,true,4.0,0.5743481796710275
20,0.75,12,9,1,4,0.0,0.9640744351009756,true,5.0,0.6868651208860247
20,0.75,12,9,1,4,0.0,0.9640744351009756,true,2.0,0.46911592295001314
20,0.75,12,9,1,4,0.0,0.9640744351009756,true,0.0,0.528614387833531
20,0.75,12,9,1,16,1.0,0.9640744351009756,true,4.0,0.6272800949772888
20,0.75,12,9,1,16,1.0,0.9640744351009756,true,5.0,0.7726110356338296
20,0.75,12,9,1,16,1.0,0.9640744351009756,true,2.0,0.5174511219091185
20,0.75,12,9,1,16,1.0,0.9640744351009756,true,0.0,0.553690398827588
20,0.75,12,9,1,1,1.0,0.9640744351009756,true,4.0,0.4212132917352218
20,0.75,12,9,1,1,1.0,0.9640744351009756,true,5.0,0.4786713251095242
20,0.75,12,9,1,1,1.0,0.9640744351009756,true,2.0,0.3786992527743803
20,0.75,12,9,1,1,1.0,0.9640744351009756,true,0.0,0.3722019444126946
20,0.75,12,9,1,4,1.0,0.9640744351009756,true,4.0,0.5780803789728222
20,0.75,12,9,1,4,1.0,0.9640744351009756,true,5.0,0.6891596474008925
20,0.75,12,9,1,4,1.0,0.9640744351009756,true,2.0,0.4757699207218394
20,0.75,12,9,1,4,1.0,0.9640744351009756,true,0.0,0.5330747853260579
20,0.75,12,9,1,16,20.0,0.9640744351009756,true,4.0,0.84724985796503
20,0.75,12,9,1,16,20.0,0.9640744351009756,true,5.0,0.9063046735483212
20,0.75,12,9,1,16,20.0,0.9640744351009756,true,2.0,0.8140759594842528
20,0.75,12,9,1,16,20.0,0.9640744351009756,true,0.0,0.8237978056244567
20,0.75,12,9,1,1,20.0,0.9640744351009756,true,4.0,0.774907640498348
20,0.75,12,9,1,1,20.0,0.9640744351009756,true,5.0,0.8004662863898664
20,0.75,12,9,1,1,20.0,0.9640744351009756,true,2.0,0.7461956819782465
20,0.75,12,9,1,1,20.0,0.9640744351009756,true,0.0,0.7113351168584933
20,0.75,12,9,1,4,20.0,0.9640744351009756,true,4.0,0.7943299416391992
20,0.75,12,9,1,4,20.0,0.9640744351009756,true,5.0,0.8283496609779994
20,0.75,12,9,1,4,20.0,0.9640744351009756,true,2.0,0.7662269261288444
20,0.75,12,9,1,4,20.0,0.9640744351009756,true,0.0,0.7410409359483898
20,0.75,12,9,1,16,0.0,1.0574776790031692,true,4.0,0.5940424162817446
20,0.75,12,9,1,16,0.0,1.0574776790031692,true,5.0,0.7352245376973474
20,0.75,12,9,1,16,0.0,1.0574776790031692,true,2.0,0.46870894619152154
20,0.75,12,9,1,16,0.0,1.0574776790031692,true,0.0,0.5023796219199632
20,0.75,12,9,1,1,0.0,1.0574776790031692,true,4.0,0.37849694159778835
20,0.75,12,9,1,1,0.0,1.0574776790031692,true,5.0,0.43717801356077146
20,0.75,12,9,1,1,0.0,1.0574776790031692,true,2.0,0.33714228849070904
20,0.75,12,9,1,1,0.0,1.0574776790031692,true,0.0,0.3451638663569518
20,0.75,12,9,1,4,0.0,1.0574776790031692,true,4.0,0.5485763052264158
20,0.75,12,9,1,4,0.0,1.0574776790031692,true,5.0,0.6549216717007452
20,0.75,12,9,1,4,0.0,1.0574776790031692,true,2.0,0.4305281018954038
20,0.75,12,9,1,4,0.0,1.0574776790031692,true,0.0,0.4935080665112227
20,0.75,12,9,1,16,1.0,1.0574776790031692,true,4.0,0.6007962755340664
20,0.75,12,9,1,16,1.0,1.0574776790031692,true,5.0,0.74222514574089
20,0.75,12,9,1,16,1.0,1.0574776790031692,true,2.0,0.47840391145819094
20,0.75,12,9,1,16,1.0,1.0574776790031692,true,0.0,0.5122680914825734
20,0.75,12,9,1,1,1.0,1.0574776790031692,true,4.0,0.3878703760858864
20,0.75,12,9,1,1,1.0,1.0574776790031692,true,5.0,0.4460957010215418
20,0.75,12,9,1,1,1.0,1.0574776790031692,true,2.0,0.34668953958113014
20,0.75,12,9,1,1,1.0,1.0574776790031692,true,0.0,0.35023012611381615
20,0.75,12,9,1,4,1.0,1.0574776790031692,true,4.0,0.5529367323546454
20,0.75,12,9,1,4,1.0,1.0574776790031692,true,5.0,0.658812261663715
20,0.75,12,9,1,4,1.0,1.0574776790031692,true,2.0,0.43836494090949574
20,0.75,12,9,1,4,1.0,1.0574776790031692,true,0.0,0.49924965041629427
20,0.75,12,9,1,16,20.0,1.0574776790031692,true,4.0,0.8363613977169336
20,0.75,12,9,1,16,20.0,1.0574776790031692,true,5.0,0.8993090350080994
20,0.75,12,9,1,16,20.0,1.0574776790031692,true,2.0,0.800139802396748
20,0.75,12,9,1,16,20.0,1.0574776790031692,true,0.0,0.8103813089885703
20,0.75,12,9,1,1,20.0,1.0574776790031692,true,4.0,0.7592916806966789
20,0.75,12,9,1,1,20.0,1.0574776790031692,true,5.0,0.7867646158299052
20,0.75,12,9,1,1,20.0,1.0574776790031692,true,2.0,0.7285078331444235
20,0.75,12,9,1,1,20.0,1.0574776790031692,true,0.0,0.692616956695457
20,0.75,12,9,1,4,20.0,1.0574776790031692,true,4.0,0.7804139474344942
20,0.75,12,9,1,4,20.0,1.0574776790031692,true,5.0,0.8172485365639415
20,0.75,12,9,1,4,20.0,1.0574776790031692,true,2.0,0.7500610298913699
20,0.75,12,9,1,4,20.0,1.0574776790031692,true,0.0,0.7233300357355513
20,0.75,12,9,1,16,0.0,1.1599301888684614,true,4.0,0.5691990120661602
20,0.75,12,9,1,16,0.0,1.1599301888684614,true,5.0,0.7014239108613398
20,0.75,12,9,1,16,0.0,1.1599301888684614,true,2.0,0.4316822588050221
20,0.75,12,9,1,16,0.0,1.1599301888684614,true,0.0,0.4616771377129824
20,0.75,12,9,1,1,0.0,1.1599301888684614,true,4.0,0.3487756289767536
20,0.75,12,9,1,1,0.0,1.1599301888684614,true,5.0,0.4064860023351751
20,0.75,12,9,1,1,0.0,1.1599301888684614,true,2.0,0.30983480891972276
20,0.75,12,9,1,1,0.0,1.1599301888684614,true,0.0,0.3282849818793816
20,0.75,12,9,1,4,0.0,1.1599301888684614,true,4.0,0.5253586501009581
20,0.75,12,9,1,4,0.0,1.1599301888684614,true,5.0,0.6217770097879556
20,0.75,12,9,1,4,0.0,1.1599301888684614,true,2.0,0.39550795030655467
20,0.75,12,9,1,4,0.0,1.1599301888684614,true,0.0,0.4589624199120786
20,0.75,12,9,1,16,1.0,1.1599301888684614,true,4.0,0.5765379982669354
20,0.75,12,9,1,16,1.0,1.1599301888684614,true,5.0,0.7103521018545403
20,0.75,12,9,1,16,1.0,1.1599301888684614,true,2.0,0.4425091135251023
20,0.75,12,9,1,16,1.0,1.1599301888684614,true,0.0,0.4729511659282069
20,0.75,12,9,1,1,1.0,1.1599301888684614,true,4.0,0.35862371756789646
20,0.75,12,9,1,1,1.0,1.1599301888684614,true,5.0,0.4162509011693666
20,0.75,12,9,1,1,1.0,1.1599301888684614,true,2.0,0.31972773724701764
20,0.75,12,9,1,1,1.0,1.1599301888684614,true,0.0,0.33231131493866384
20,0.75,12,9,1,4,1.0,1.1599301888684614,true,4.0,0.5301886166241483
20,0.75,12,9,1,4,1.0,1.1599301888684614,true,5.0,0.6274347003505679
20,0.75,12,9,1,4,1.0,1.1599301888684614,true,2.0,0.40425446628697126
20,0.75,12,9,1,4,1.0,1.1599301888684614,true,0.0,0.4660918157769033
20,0.75,12,9,1,16,20.0,1.1599301888684614,true,4.0,0.8257632453694658
20,0.75,12,9,1,16,20.0,1.1599301888684614,true,5.0,0.8923800394509359
20,0.75,12,9,1,16,20.0,1.1599301888684614,true,2.0,0.7863926049449286
20,0.75,12,9,1,16,20.0,1.1599301888684614,true,0.0,0.7970948007059953
20,0.75,12,9,1,1,20.0,1.1599301888684614,true,4.0,0.7444140953103803
20,0.75,12,9,1,1,20.0,1.1599301888684614,true,5.0,0.7737542244613524
20,0.75,12,9,1,1,20.0,1.1599301888684614,true,2.0,0.7116493534275907
20,0.75,12,9,1,1,20.0,1.1599301888684614,true,0.0,0.6751486947830226
20,0.75,12,9,1,4,20.0,1.1599301888684614,true,4.0,0.7667977566975666
20,0.75,12,9,1,4,20.0,1.1599301888684614,true,5.0,0.8064130336372363
20,0.75,12,9,1,4,20.0,1.1599301888684614,true,2.0,0.7340983241340787
20,0.75,12,9,1,4,20.0,1.1599301888684614,true,0.0,0.7059588797467099
20,0.75,12,9,1,16,0.0,1.2723086924318827,true,4.0,0.546688678177862
20,0.75,12,9,1,16,0.0,1.2723086924318827,true,5.0,0.6665387860859817
20,0.75,12,9,1,16,0.0,1.2723086924318827,true,2.0,0.39842313219008646
20,0.75,12,9,1,16,0.0,1.2723086924318827,true,0.0,0.4247719508599917
20,0.75,12,9,1,1,0.0,1.2723086924318827,true,4.0,0.3224741255387631
20,0.75,12,9,1,1,0.0,1.2723086924318827,true,5.0,0.37732987265739026
20,0.75,12,9,1,1,0.0,1.2723086924318827,true,2.0,0.28679429960410185
20,0.75,12,9,1,1,0.0,1.2723086924318827,true,0.0,0.3135567579011685
20,0.75,12,9,1,4,0.0,1.2723086924318827,true,4.0,0.5046961669863724
20,0.75,12,9,1,4,0.0,1.2723086924318827,true,5.0,0.5885573229008346
20,0.75,12,9,1,4,0.0,1.2723086924318827,true,2.0,0.36449005277340607
20,0.75,12,9,1,4,0.0,1.2723086924318827,true,0.0,0.4259613866396171
20,0.75,12,9,1,16,1.0,1.2723086924318827,true,4.0,0.5543984845804067
20,0.75,12,9,1,16,1.0,1.2723086924318827,true,5.0,0.6777082370816586
20,0.75,12,9,1,16,1.0,1.2723086924318827,true,2.0,0.4101724355807775
20,0.75,12,9,1,16,1.0,1.2723086924318827,true,0.0,0.4370424619639315
20,0.75,12,9,1,1,1.0,1.2723086924318827,true,4.0,0.3325726425479436
20,0.75,12,9,1,1,1.0,1.2723086924318827,true,5.0,0.387996572368519
20,0.75,12,9,1,1,1.0,1.2723086924318827,true,2.0,0.29678179570967944
20,0.75,12,9,1,1,1.0,1.2723086924318827,true,0.0,0.3163177532953392
20,0.75,12,9,1,4,1.0,1.2723086924318827,true,4.0,0.5097671944623332
20,0.75,12,9,1,4,1.0,1.2723086924318827,true,5.0,0.5960435582303323
20,0.75,12,9,1,4,1.0,1.2723086924318827,true,2.0,0.3738267637838143
20,0.75,12,9,1,4,1.0,1.2723086924318827,true,0.0,0.43433432558850166
20,0.75,12,9,1,16,20.0,1.2723086924318827,true,4.0,0.8157155689112118
20,0.75,12,9,1,16,20.0,1.2723086924318827,true,5.0,0.8856603925723251
20,0.75,12,9,1,16,20.0,1.2723086924318827,true,2.0,0.7732103835540011
20,0.75,12,9,1,16,20.0,1.2723086924318827,true,0.0,0.7843366925432869
20,0.75,12,9,1,1,20.0,1.2723086924318827,true,4.0,0.7307581480066803
20,0.75,12,9,1,1,20.0,1.2723086924318827,true,5.0,0.7618805250169555
20,0.75,12,9,1,1,20.0,1.2723086924318827,true,2.0,0.696225937264202
20,0.75,12,9,1,1,20.0,1.2723086924318827,true,0.0,0.6595676722204206
20,0.75,12,9,1,4,20.0,1.2723086924318827,true,4.0,0.7537820769336382
20,0.75,12,9,1,4,20.0,1.2723086924318827,true,5.0,0.7960826032938281
20,0.75,12,9,1,4,20.0,1.2723086924318827,true,2.0,0.7187665145896429
20,0.75,12,9,1,4,20.0,1.2723086924318827,true,0.0,0.6894605880716099
20,0.75,12,9,1,16,0.0,1.3955748581876932,true,4.0,0.5258610490093111
20,0.75,12,9,1,16,0.0,1.3955748581876932,true,5.0,0.6316891197611864
20,0.75,12,9,1,16,0.0,1.3955748581876932,true,2.0,0.368729440421226
20,0.75,12,9,1,16,0.0,1.3955748581876932,true,0.0,0.39269378145928185
20,0.75,12,9,1,1,0.0,1.3955748581876932,true,4.0,0.2981692377705879
20,0.75,12,9,1,1,0.0,1.3955748581876932,true,5.0,0.34793246415964135
20,0.75,12,9,1,1,0.0,1.3955748581876932,true,2.0,0.26641952303025074
20,0.75,12,9,1,1,0.0,1.3955748581876932,true,0.0,0.29854782575446154
20,0.75,12,9,1,4,0.0,1.3955748581876932,true,4.0,0.48588140730886725
20,0.75,12,9,1,4,0.0,1.3955748581876932,true,5.0,0.5557795336042392
20,0.75,12,9,1,4,0.0,1.3955748581876932,true,2.0,0.33699485473023977
20,0.75,12,9,1,4,0.0,1.3955748581876932,true,0.0,0.39588793489458857
20,0.75,12,9,1,16,1.0,1.3955748581876932,true,4.0,0.5337677404874458
20,0.75,12,9,1,16,1.0,1.3955748581876932,true,5.0,0.6452904930987787
20,0.75,12,9,1,16,1.0,1.3955748581876932,true,2.0,0.3812247012959612
20,0.75,12,9,1,16,1.0,1.3955748581876932,true,0.0,0.4053587418654606
20,0.75,12,9,1,1,1.0,1.3955748581876932,true,4.0,0.3084287995951973
20,0.75,12,9,1,1,1.0,1.3955748581876932,true,5.0,0.3598019082116754
20,0.75,12,9,1,1,1.0,1.3955748581876932,true,2.0,0.2763766517762606
20,0.75,12,9,1,1,1.0,1.3955748581876932,true,0.0,0.3001342407098779
20,0.75,12,9,1,4,1.0,1.3955748581876932,true,4.0,0.491016536397632
20,0.75,12,9,1,4,1.0,1.3955748581876932,true,5.0,0.5652767231804812
20,0.75,12,9,1,4,1.0,1.3955748581876932,true,2.0,0.3467495484644305
20,0.75,12,9,1,4,1.0,1.3955748581876932,true,0.0,0.40496472625216945
20,0.75,12,9,1,16,20.0,1.3955748581876932,true,4.0,0.8066224858581295
20,0.75,12,9,1,16,20.0,1.3955748581876932,true,5.0,0.8794182906205267
20,0.75,12,9,1,16,20.0,1.3955748581876932,true,2.0,0.7611397987971651
20,0.75,12,9,1,16,20.0,1.3955748581876932,true,0.0,0.7725991176269922
20,0.75,12,9,1,1,20.0,1.3955748581876932,true,4.0,0.7188182726792272
20,0.75,12,9,1,1,20.0,1.3955748581876932,true,5.0,0.7515276492303111
20,0.75,12,9,1,1,20.0,1.3955748581876932,true,2.0,0.6828047522289634
20,0.75,12,9,1,1,20.0,1.3955748581876932,true,0.0,0.646367519818143
20,0.75,12,9,1,4,20.0,1.3955748581876932,true,4.0,0.7416961406432429
20,0.75,12,9,1,4,20.0,1.3955748581876932,true,5.0,0.7864557736198634
20,0.75,12,9,1,4,20.0,1.3955748581876932,true,2.0,0.7044773019713924
20,0.75,12,9,1,4,20.0,1.3955748581876932,true,0.0,0.6742977481866953
20,0.75,12,9,1,16,0.0,1.5307835247772408,true,4.0,0.5058103145308381
20,0.75,12,9,1,16,0.0,1.5307835247772408,true,5.0,0.5979394517649562
20,0.75,12,9,1,16,0.0,1.5307835247772408,true,2.0,0.34188604468236466
20,0.75,12,9,1,16,0.0,1.5307835247772408,true,0.0,0.3659933596661267
20,0.75,12,9,1,1,0.0,1.5307835247772408,true,4.0,0.2746373189926026
20,0.75,12,9,1,1,0.0,1.5307835247772408,true,5.0,0.3169474361774403
20,0.75,12,9,1,1,0.0,1.5307835247772408,true,2.0,0.24722122950737635
20,0.75,12,9,1,1,0.0,1.5307835247772408,true,0.0,0.2816824982603736
20,0.75,12,9,1,4,0.0,1.5307835247772408,true,4.0,0.46804182666231686
20,0.75,12,9,1,4,0.0,1.5307835247772408,true,5.0,0.523637935520115
20,0.75,12,9,1,4,0.0,1.5307835247772408,true,2.0,0.3120882303679494
20,0.75,12,9,1,4,0.0,1.5307835247772408,true,0.0,0.3691498030049183
20,0.75,12,9,1,16,1.0,1.5307835247772408,true,4.0,0.5138460891473673
20,0.75,12,9,1,16,1.0,1.5307835247772408,true,5.0,0.6141044971555953
20,0.75,12,9,1,16,1.0,1.5307835247772408,true,2.0,0.3550724937553228
20,0.75,12,9,1,16,1.0,1.5307835247772408,true,0.0,0.3782770210560749
20,0.75,12,9,1,1,1.0,1.5307835247772408,true,4.0,0.2851315546669872
20,0.75,12,9,1,1,1.0,1.5307835247772408,true,5.0,0.33057748384614166
20,0.75,12,9,1,1,1.0,1.5307835247772408,true,2.0,0.25716911700415007
20,0.75,12,9,1,1,1.0,1.5307835247772408,true,0.0,0.28251496483396804
20,0.75,12,9,1,4,1.0,1.5307835247772408,true,4.0,0.4730920120351598
20,0.75,12,9,1,4,1.0,1.5307835247772408,true,5.0,0.5355748702404461
20,0.75,12,9,1,4,1.0,1.5307835247772408,true,2.0,0.3223297850886716
20,0.75,12,9,1,4,1.0,1.5307835247772408,true,0.0,0.3783318079611171
20,0.75,12,9,1,16,20.0,1.5307835247772408,true,4.0,0.7986286336604224
20,0.75,12,9,1,16,20.0,1.5307835247772408,true,5.0,0.8738291076730184
20,0.75,12,9,1,16,20.0,1.5307835247772408,true,2.0,0.750421033390398
20,0.75,12,9,1,16,20.0,1.5307835247772408,true,0.0,0.7621177411539867
20,0.75,12,9,1,1,20.0,1.5307835247772408,true,4.0,0.7089187055681908
20,0.75,12,9,1,1,20.0,1.5307835247772408,true,5.0,0.7430904427028496
20,0.75,12,9,1,1,20.0,1.5307835247772408,true,2.0,0.6717466057393823
20,0.75,12,9,1,1,20.0,1.5307835247772408,true,0.0,0.63590239561816
20,0.75,12,9,1,4,20.0,1.5307835247772408,true,4.0,0.7306948569263173
20,0.75,12,9,1,4,20.0,1.5307835247772408,true,5.0,0.777687654184362
20,0.75,12,9,1,4,20.0,1.5307835247772408,true,2.0,0.6914851405066609
20,0.75,12,9,1,4,20.0,1.5307835247772408,true,0.0,0.6606952041678372
20,0.75,12,9,1,16,0.0,1.6790917276716084,true,4.0,0.48562723290996695
20,0.75,12,9,1,16,0.0,1.6790917276716084,true,5.0,0.5666521293056924
20,0.75,12,9,1,16,0.0,1.6790917276716084,true,2.0,0.31681591759834354
20,0.75,12,9,1,16,0.0,1.6790917276716084,true,0.0,0.34462328006061665
20,0.75,12,9,1,1,0.0,1.6790917276716084,true,4.0,0.25148416806428797
20,0.75,12,9,1,1,0.0,1.6790917276716084,true,5.0,0.28455647583634636
20,0.75,12,9,1,1,0.0,1.6790917276716084,true,2.0,0.2284370210483962
20,0.75,12,9,1,1,0.0,1.6790917276716084,true,0.0,0.2629207877287641
20,0.75,12,9,1,4,0.0,1.6790917276716084,true,4.0,0.45058514536628974
20,0.75,12,9,1,4,0.0,1.6790917276716084,true,5.0,0.49290841557041526
20,0.75,12,9,1,4,0.0,1.6790917276716084,true,2.0,0.2888043579726752
20,0.75,12,9,1,4,0.0,1.6790917276716084,true,0.0,0.3449460648829422
20,0.75,12,9,1,16,1.0,1.6790917276716084,true,4.0,0.49389647471467174
20,0.75,12,9,1,16,1.0,1.6790917276716084,true,5.0,0.5853048207006825
20,0.75,12,9,1,16,1.0,1.6790917276716084,true,2.0,0.33087610766390724
20,0.75,12,9,1,16,1.0,1.6790917276716084,true,0.0,0.3556569821756986
20,0.75,12,9,1,1,1.0,1.6790917276716084,true,4.0,0.26236525332081356
20,0.75,12,9,1,1,1.0,1.6790917276716084,true,5.0,0.3005462337849585
20,0.75,12,9,1,1,1.0,1.6790917276716084,true,2.0,0.23844640995463937
20,0.75,12,9,1,1,1.0,1.6790917276716084,true,0.0,0.263606069855783
20,0.75,12,9,1,4,1.0,1.6790917276716084,true,4.0,0.4553385708988356
20,0.75,12,9,1,4,1.0,1.6790917276716084,true,5.0,0.5077030896825651
20,0.75,12,9,1,4,1.0,1.6790917276716084,true,2.0,0.29980633031306786
20,0.75,12,9,1,4,1.0,1.6790917276716084,true,0.0,0.3540882375915211
20,0.75,12,9,1,16,20.0,1.6790917276716084,true,4.0,0.792089955258005
20,0.75,12,9,1,16,20.0,1.6790917276716084,true,5.0,0.8691797902651057
20,0.75,12,9,1,16,20.0,1.6790917276716084,true,2.0,0.741435989073492
20,0.75,12,9,1,16,20.0,1.6790917276716084,true,0.0,0.7533010033195298
20,0.75,12,9,1,1,20.0,1.6790917276716084,true,4.0,0.7013629322108724
20,0.75,12,9,1,1,20.0,1.6790917276716084,true,5.0,0.736751628501143
20,0.75,12,9,1,1,20.0,1.6790917276716084,true,2.0,0.6633878844566635
20,0.75,12,9,1,1,20.0,1.6790917276716084,true,0.0,0.628388472077742
20,0.75,12,9,1,4,20.0,1.6790917276716084,true,4.0,0.7210175579282805
20,0.75,12,9,1,4,20.0,1.6790917276716084,true,5.0,0.7698657157527279
20,0.75,12,9,1,4,20.0,1.6790917276716084,true,2.0,0.6801620669541186
20,0.75,12,9,1,4,20.0,1.6790917276716084,true,0.0,0.6489215629101227
20,0.75,12,9,1,16,0.0,1.8417686003940354,true,4.0,0.46486361967278117
20,0.75,12,9,1,16,0.0,1.8417686003940354,true,5.0,0.538958370521879
20,0.75,12,9,1,16,0.0,1.8417686003940354,true,2.0,0.2927327835598902
20,0.75,12,9,1,16,0.0,1.8417686003940354,true,0.0,0.3276026870750709
20,0.75,12,9,1,1,0.0,1.8417686003940354,true,4.0,0.2291886841792843
20,0.75,12,9,1,1,0.0,1.8417686003940354,true,5.0,0.2527521263832352
20,0.75,12,9,1,1,0.0,1.8417686003940354,true,2.0,0.21019199558010862
20,0.75,12,9,1,1,0.0,1.8417686003940354,true,0.0,0.2436128074813621
20,0.75,12,9,1,4,0.0,1.8417686003940354,true,4.0,0.4332280651128209
20,0.75,12,9,1,4,0.0,1.8417686003940354,true,5.0,0.4648731014445601
20,0.75,12,9,1,4,0.0,1.8417686003940354,true,2.0,0.2662200795753657
20,0.75,12,9,1,4,0.0,1.8417686003940354,true,0.0,0.3233849160390707
20,0.75,12,9,1,16,1.0,1.8417686003940354,true,4.0,0.4736614337995222
20,0.75,12,9,1,16,1.0,1.8417686003940354,true,5.0,0.5598430005533346
20,0.75,12,9,1,16,1.0,1.8417686003940354,true,2.0,0.30803181148890635
20,0.75,12,9,1,16,1.0,1.8417686003940354,true,0.0,0.33672543181479364
20,0.75,12,9,1,1,1.0,1.8417686003940354,true,4.0,0.24053078892848254
20,0.75,12,9,1,1,1.0,1.8417686003940354,true,5.0,0.27133558443205424
20,0.75,12,9,1,1,1.0,1.8417686003940354,true,2.0,0.22019872405332747
20,0.75,12,9,1,1,1.0,1.8417686003940354,true,0.0,0.24467512606198025
20,0.75,12,9,1,4,1.0,1.8417686003940354,true,4.0,0.4374304484688023
20,0.75,12,9,1,4,1.0,1.8417686003940354,true,5.0,0.4829215632637452
20,0.75,12,9,1,4,1.0,1.8417686003940354,true,2.0,0.27847435108866564
20,0.75,12,9,1,4,1.0,1.8417686003940354,true,0.0,0.33234052432336797
20,0.75,12,9,1,16,20.0,1.8417686003940354,true,4.0,0.7870995827515759
20,0.75,12,9,1,16,20.0,1.8417686003940354,true,5.0,0.8655983686189193
20,0.75,12,9,1,16,20.0,1.8417686003940354,true,2.0,0.7343268834018745
20,0.75,12,9,1,16,20.0,1.8417686003940354,true,0.0,0.7462392715578007
20,0.75,12,9,1,1,20.0,1.8417686003940354,true,4.0,0.6962010911014581
20,0.75,12,9,1,1,20.0,1.8417686003940354,true,5.0,0.7326733792126439
20,0.75,12,9,1,1,20.0,1.8417686003940354,true,2.0,0.6578228741944319
20,0.75,12,9,1,1,20.0,1.8417686003940354,true,0.0,0.6239006950549252
20,0.75,12,9,1,4,20.0,1.8417686003940354,true,4.0,0.7128117600364444
20,0.75,12,9,1,4,20.0,1.8417686003940354,true,5.0,0.7628739980881145
20,0.75,12,9,1,4,20.0,1.8417686003940354,true,2.0,0.6706743801820827
20,0.75,12,9,1,4,20.0,1.8417686003940354,true,0.0,0.639047899674893
20,0.75,12,9,1,16,0.0,2.020206235010898,true,4.0,0.4439739759251517
20,0.75,12,9,1,16,0.0,2.020206235010898,true,5.0,0.5155665901169096
20,0.75,12,9,1,16,0.0,2.020206235010898,true,2.0,0.26945759956369686
20,0.75,12,9,1,16,0.0,2.020206235010898,true,0.0,0.31274537566491256
20,0.75,12,9,1,1,0.0,2.020206235010898,true,4.0,0.20840877831564358
20,0.75,12,9,1,1,0.0,2.020206235010898,true,5.0,0.22394343420898935
20,0.75,12,9,1,1,0.0,2.020206235010898,true,2.0,0.19293511146476422
20,0.75,12,9,1,1,0.0,2.020206235010898,true,0.0,0.22544107438788202
20,0.75,12,9,1,4,0.0,2.020206235010898,true,4.0,0.4153688483799551
20,0.75,12,9,1,4,0.0,2.020206235010898,true,5.0,0.44117841561612914
20,0.75,12,9,1,4,0.0,2.020206235010898,true,2.0,0.24398991928711417
20,0.75,12,9,1,4,0.0,2.020206235010898,true,0.0,0.3053272516013897
20,0.75,12,9,1,16,1.0,2.020206235010898,true,4.0,0.45359959916554404
20,0.75,12,9,1,16,1.0,2.020206235010898,true,5.0,0.5383548495754056
20,0.75,12,9,1,16,1.0,2.020206235010898,true,2.0,0.28634392201897313
20,0.75,12,9,1,16,1.0,2.020206235010898,true,0.0,0.3200664684640963
20,0.75,12,9,1,1,1.0,2.020206235010898,true,4.0,0.22011805898582865
20,0.75,12,9,1,1,1.0,2.020206235010898,true,5.0,0.2447509466810453
20,0.75,12,9,1,1,1.0,2.020206235010898,true,2.0,0.20267979570319897
20,0.75,12,9,1,1,1.0,2.020206235010898,true,0.0,0.22704019223702443
20,0.75,12,9,1,4,1.0,2.020206235010898,true,4.0,0.41917820937348754
20,0.75,12,9,1,4,1.0,2.020206235010898,true,5.0,0.46276936233826227
20,0.75,12,9,1,4,1.0,2.020206235010898,true,2.0,0.2580436112459667
20,0.75,12,9,1,4,1.0,2.020206235010898,true,0.0,0.313231801133744
20,0.75,12,9,1,16,20.0,2.020206235010898,true,4.0,0.7838372587519722
20,0.75,12,9,1,16,20.0,2.020206235010898,true,5.0,0.8630705977995111
20,0.75,12,9,1,16,20.0,2.020206235010898,true,2.0,0.7294479302184064
20,0.75,12,9,1,16,20.0,2.020206235010898,true,0.0,0.7412707189052593
20,0.75,12,9,1,1,20.0,2.020206235010898,true,4.0,0.6933879882232875
20,0.75,12,9,1,1,20.0,2.020206235010898,true,5.0,0.73044957373235
20,0.75,12,9,1,1,20.0,2.020206235010898,true,2.0,0.6550751220260302
20,0.75,12,9,1,1,20.0,2.020206235010898,true,0.0,0.6222866211317246
20,0.75,12,9,1,4,20.0,2.020206235010898,true,4.0,0.706389563413044
20,0.75,12,9,1,4,20.0,2.020206235010898,true,5.0,0.7568771432856122
20,0.75,12,9,1,4,20.0,2.020206235010898,true,2.0,0.6632880704740439
20,0.75,12,9,1,4,20.0,2.020206235010898,true,0.0,0.6312723008815945
20,0.75,12,9,1,16,0.0,2.215931594828879,true,4.0,0.4240107929897336
20,0.75,12,9,1,16,0.0,2.215931594828879,true,5.0,0.4967415671657485
20,0.75,12,9,1,16,0.0,2.215931594828879,true,2.0,0.24724706541405786
20,0.75,12,9,1,16,0.0,2.215931594828879,true,0.0,0.2969903522797721
20,0.75,12,9,1,1,0.0,2.215931594828879,true,4.0,0.1892039452414653
20,0.75,12,9,1,1,0.0,2.215931594828879,true,5.0,0.19871386826652682
20,0.75,12,9,1,1,0.0,2.215931594828879,true,2.0,0.17660434553909082
20,0.75,12,9,1,1,0.0,2.215931594828879,true,0.0,0.20907055807275182
20,0.75,12,9,1,4,0.0,2.215931594828879,true,4.0,0.39622860562613366
20,0.75,12,9,1,4,0.0,2.215931594828879,true,5.0,0.4227196348539015
20,0.75,12,9,1,4,0.0,2.215931594828879,true,2.0,0.22266728657825713
20,0.75,12,9,1,4,0.0,2.215931594828879,true,0.0,0.2899865271630608
20,0.75,12,9,1,16,1.0,2.215931594828879,true,4.0,0.4345646316576464
20,0.75,12,9,1,16,1.0,2.215931594828879,true,5.0,0.5210894206106691
20,0.75,12,9,1,16,1.0,2.215931594828879,true,2.0,0.26580949419517297
20,0.75,12,9,1,16,1.0,2.215931594828879,true,0.0,0.30397654873824825
20,0.75,12,9,1,1,1.0,2.215931594828879,true,4.0,0.20111043552949887
20,0.75,12,9,1,1,1.0,2.215931594828879,true,5.0,0.22112512864923578
20,0.75,12,9,1,1,1.0,2.215931594828879,true,2.0,0.1859281928564423
20,0.75,12,9,1,1,1.0,2.215931594828879,true,0.0,0.21095512753365647
20,0.75,12,9,1,4,1.0,2.215931594828879,true,4.0,0.4005345666495059
20,0.75,12,9,1,4,1.0,2.215931594828879,true,5.0,0.44763289789980015
20,0.75,12,9,1,4,1.0,2.215931594828879,true,2.0,0.23867255342178317
20,0.75,12,9,1,4,1.0,2.215931594828879,true,0.0,0.29606930178825325
20,0.75,12,9,1,16,20.0,2.215931594828879,true,4.0,0.7823622819504324
20,0.75,12,9,1,16,20.0,2.215931594828879,true,5.0,0.8617721309442002
20,0.75,12,9,1,16,20.0,2.215931594828879,true,2.0,0.7267797771395573
20,0.75,12,9,1,16,20.0,2.215931594828879,true,0.0,0.7386134328974749
20,0.75,12,9,1,1,20.0,2.215931594828879,true,4.0,0.6926698185784536
20,0.75,12,9,1,1,20.0,2.215931594828879,true,5.0,0.7296255302878936
20,0.75,12,9,1,1,20.0,2.215931594828879,true,2.0,0.6548590701542393
20,0.75,12,9,1,1,20.0,2.215931594828879,true,0.0,0.6230346832176493
20,0.75,12,9,1,4,20.0,2.215931594828879,true,4.0,0.7018143400066311
20,0.75,12,9,1,4,20.0,2.215931594828879,true,5.0,0.7520038118611526
20,0.75,12,9,1,4,20.0,2.215931594828879,true,2.0,0.6580203408186432
20,0.75,12,9,1,4,20.0,2.215931594828879,true,0.0,0.625517595895384
20,0.75,12,9,1,16,0.0,2.430619581240115,true,4.0,0.4059219923584975
20,0.75,12,9,1,16,0.0,2.430619581240115,true,5.0,0.4821742324866934
20,0.75,12,9,1,16,0.0,2.430619581240115,true,2.0,0.22611503585480922
20,0.75,12,9,1,16,0.0,2.430619581240115,true,0.0,0.2775973913548557
20,0.75,12,9,1,1,0.0,2.430619581240115,true,4.0,0.17108314112873146
20,0.75,12,9,1,1,0.0,2.430619581240115,true,5.0,0.17562593809564983
20,0.75,12,9,1,1,0.0,2.430619581240115,true,2.0,0.16070453916566005
20,0.75,12,9,1,1,0.0,2.430619581240115,true,0.0,0.19369317011639292
20,0.75,12,9,1,4,0.0,2.430619581240115,true,4.0,0.3763903556700517
20,0.75,12,9,1,4,0.0,2.430619581240115,true,5.0,0.40893143085657363
20,0.75,12,9,1,4,0.0,2.430619581240115,true,2.0,0.20279014557125494
20,0.75,12,9,1,4,0.0,2.430619581240115,true,0.0,0.2746828345301551
20,0.75,12,9,1,16,1.0,2.430619581240115,true,4.0,0.4172556428429916
20,0.75,12,9,1,16,1.0,2.430619581240115,true,5.0,0.5077906446017573
20,0.75,12,9,1,16,1.0,2.430619581240115,true,2.0,0.24616559147222317
20,0.75,12,9,1,16,1.0,2.430619581240115,true,0.0,0.2871141902270875
20,0.75,12,9,1,1,1.0,2.430619581240115,true,4.0,0.1831710289446102
20,0.75,12,9,1,1,1.0,2.430619581240115,true,5.0,0.1993801902785192
20,0.75,12,9,1,1,1.0,2.430619581240115,true,2.0,0.16993298948632657
20,0.75,12,9,1,1,1.0,2.430619581240115,true,0.0,0.1956636160278153
20,0.75,12,9,1,4,1.0,2.430619581240115,true,4.0,0.3820955054323594
20,0.75,12,9,1,4,1.0,2.430619581240115,true,5.0,0.4368436430509143
20,0.75,12,9,1,4,1.0,2.430619581240115,true,2.0,0.22049080032230525
20,0.75,12,9,1,4,1.0,2.430619581240115,true,0.0,0.2800560103672508
20,0.75,12,9,1,16,20.0,2.430619581240115,true,4.0,0.7821762145690758
20,0.75,12,9,1,16,20.0,2.430619581240115,true,5.0,0.8615768378667747
20,0.75,12,9,1,16,20.0,2.430619581240115,true,2.0,0.7258534473563675
20,0.75,12,9,1,16,20.0,2.430619581240115,true,0.0,0.7379065093383919
20,0.75,12,9,1,1,20.0,2.430619581240115,true,4.0,0.693381030182593
20,0.75,12,9,1,1,20.0,2.430619581240115,true,5.0,0.7296202452525203
20,0.75,12,9,1,1,20.0,2.430619581240115,true,2.0,0.6563343000625357
20,0.75,12,9,1,1,20.0,2.430619581240115,true,0.0,0.6252978619459402
20,0.75,12,9,1,4,20.0,2.430619581240115,true,4.0,0.6987267010584387
20,0.75,12,9,1,4,20.0,2.430619581240115,true,5.0,0.7480794277425267
20,0.75,12,9,1,4,20.0,2.430619581240115,true,2.0,0.6544384113647271
20,0.75,12,9,1,4,20.0,2.430619581240115,true,0.0,0.6213588274587293
20,0.75,12,9,1,16,0.0,2.6661073665336232,true,4.0,0.39008988272905515
20,0.75,12,9,1,16,0.0,2.6661073665336232,true,5.0,0.4708589013323546
20,0.75,12,9,1,16,0.0,2.6661073665336232,true,2.0,0.20542529236793688
20,0.75,12,9,1,16,0.0,2.6661073665336232,true,0.0,0.2540817184478147
20,0.75,12,9,1,1,0.0,2.6661073665336232,true,4.0,0.15392343247779516
20,0.75,12,9,1,1,0.0,2.6661073665336232,true,5.0,0.1543089812837975
20,0.75,12,9,1,1,0.0,2.6661073665336232,true,2.0,0.14549503827852722
20,0.75,12,9,1,1,0.0,2.6661073665336232,true,0.0,0.1784971899791967
20,0.75,12,9,1,4,0.0,2.6661073665336232,true,4.0,0.35688573129621487
20,0.75,12,9,1,4,0.0,2.6661073665336232,true,5.0,0.4014210467019402
20,0.75,12,9,1,4,0.0,2.6661073665336232,true,2.0,0.18447994515957344
20,0.75,12,9,1,4,0.0,2.6661073665336232,true,0.0,0.2564347747734297
20,0.75,12,9,1,16,1.0,2.6661073665336232,true,4.0,0.4018958592209364
20,0.75,12,9,1,16,1.0,2.6661073665336232,true,5.0,0.49761342353473276
20,0.75,12,9,1,16,1.0,2.6661073665336232,true,2.0,0.22693731330017028
20,0.75,12,9,1,16,1.0,2.6661073665336232,true,0.0,0.26918704326104903
20,0.75,12,9,1,1,1.0,2.6661073665336232,true,4.0,0.1664463505489643
20,0.75,12,9,1,1,1.0,2.6661073665336232,true,5.0,0.1791807161033893
20,0.75,12,9,1,1,1.0,2.6661073665336232,true,2.0,0.1551763284022017
20,0.75,12,9,1,1,1.0,2.6661073665336232,true,0.0,0.18083491851353256
20,0.75,12,9,1,4,1.0,2.6661073665336232,true,4.0,0.3645046006586973
20,0.75,12,9,1,4,1.0,2.6661073665336232,true,5.0,0.4311731816788024
20,0.75,12,9,1,4,1.0,2.6661073665336232,true,2.0,0.20323907036542296
20,0.75,12,9,1,4,1.0,2.6661073665336232,true,0.0,0.2643538277998537
20,0.75,12,9,1,16,20.0,2.6661073665336232,true,4.0,0.7827175492537464
20,0.75,12,9,1,16,20.0,2.6661073665336232,true,5.0,0.8620069673053614
20,0.75,12,9,1,16,20.0,2.6661073665336232,true,2.0,0.7259275776508957
20,0.75,12,9,1,16,20.0,2.6661073665336232,true,0.0,0.7384650441470485
20,0.75,12,9,1,1,20.0,2.6661073665336232,true,4.0,0.6947450386591415
20,0.75,12,9,1,1,20.0,2.6661073665336232,true,5.0,0.7296976349795993
20,0.75,12,9,1,1,20.0,2.6661073665336232,true,2.0,0.6584828300166047
20,0.75,12,9,1,1,20.0,2.6661073665336232,true,0.0,0.6279793466304868
20,0.75,12,9,1,4,20.0,2.6661073665336232,true,4.0,0.6964542711294008
20,0.75,12,9,1,4,20.0,2.6661073665336232,true,5.0,0.7446615345545726
20,0.75,12,9,1,4,20.0,2.6661073665336232,true,2.0,0.6519263912961163
20,0.75,12,9,1,4,20.0,2.6661073665336232,true,0.0,0.6182058631774605
20,0.75,12,9,1,16,0.0,2.9244101153246875,true,4.0,0.3761633543593746
20,0.75,12,9,1,16,0.0,2.9244101153246875,true,5.0,0.461003631122966
20,0.75,12,9,1,16,0.0,2.9244101153246875,true,2.0,0.1849220685215983
20,0.75,12,9,1,16,0.0,2.9244101153246875,true,0.0,0.22940550449813274
20,0.75,12,9,1,1,0.0,2.9244101153246875,true,4.0,0.13849916106227184
20,0.75,12,9,1,1,0.0,2.9244101153246875,true,5.0,0.13712802619099815
20,0.75,12,9,1,1,0.0,2.9244101153246875,true,2.0,0.1321607607672712
20,0.75,12,9,1,1,0.0,2.9244101153246875,true,0.0,0.16422300377934576
20,0.75,12,9,1,4,0.0,2.9244101153246875,true,4.0,0.33775534453420913
20,0.75,12,9,1,4,0.0,2.9244101153246875,true,5.0,0.39855985122770127
20,0.75,12,9,1,4,0.0,2.9244101153246875,true,2.0,0.16691769990445274
20,0.75,12,9,1,4,0.0,2.9244101153246875,true,0.0,0.23661461873209796
20,0.75,12,9,1,16,1.0,2.9244101153246875,true,4.0,0.3883056010629677
20,0.75,12,9,1,16,1.0,2.9244101153246875,true,5.0,0.4890862159098452
20,0.75,12,9,1,16,1.0,2.9244101153246875,true,2.0,0.20835480227480047
20,0.75,12,9,1,16,1.0,2.9244101153246875,true,0.0,0.2511537812705843
20,0.75,12,9,1,1,1.0,2.9244101153246875,true,4.0,0.15165119056436172
20,0.75,12,9,1,1,1.0,2.9244101153246875,true,5.0,0.1617649449292294
20,0.75,12,9,1,1,1.0,2.9244101153246875,true,2.0,0.14229842032727902
20,0.75,12,9,1,1,1.0,2.9244101153246875,true,0.0,0.16722106484223587
20,0.75,12,9,1,4,1.0,2.9244101153246875,true,4.0,0.34802033465465576
20,0.75,12,9,1,4,1.0,2.9244101153246875,true,5.0,0.4291274347321819
20,0.75,12,9,1,4,1.0,2.9244101153246875,true,2.0,0.18658445443171753
20,0.75,12,9,1,4,1.0,2.9244101153246875,true,0.0,0.2489500622270341
20,0.75,12,9,1,16,20.0,2.9244101153246875,true,4.0,0.7832414644561112
20,0.75,12,9,1,16,20.0,2.9244101153246875,true,5.0,0.8624475889958557
20,0.75,12,9,1,16,20.0,2.9244101153246875,true,2.0,0.7257428038353286
20,0.75,12,9,1,16,20.0,2.9244101153246875,true,0.0,0.7394365153007844
20,0.75,12,9,1,1,20.0,2.9244101153246875,true,4.0,0.6955909517770021
20,0.75,12,9,1,1,20.0,2.9244101153246875,true,5.0,0.7292236355209347
20,0.75,12,9,1,1,20.0,2.9244101153246875,true,2.0,0.6600421072836823
20,0.75,12,9,1,1,20.0,2.9244101153246875,true,0.0,0.6297531075311251
20,0.75,12,9,1,4,20.0,2.9244101153246875,true,4.0,0.6944783252003753
20,0.75,12,9,1,4,20.0,2.9244101153246875,true,5.0,0.741644995606837
20,0.75,12,9,1,4,20.0,2.9244101153246875,true,2.0,0.6497634738726297
20,0.75,12,9,1,4,20.0,2.9244101153246875,true,0.0,0.6158278490180318
20,0.75,12,9,1,16,0.0,3.20773822913688,true,4.0,0.363078241931492
20,0.75,12,9,1,16,0.0,3.20773822913688,true,5.0,0.44984023215764946
20,0.75,12,9,1,16,0.0,3.20773822913688,true,2.0,0.1658114933312465
20,0.75,12,9,1,16,0.0,3.20773822913688,true,0.0,0.2088288067040541
20,0.75,12,9,1,1,0.0,3.20773822913688,true,4.0,0.12503118921512685
20,0.75,12,9,1,1,0.0,3.20773822913688,true,5.0,0.12459334248636318
20,0.75,12,9,1,1,0.0,3.20773822913688,true,2.0,0.12074969441771792
20,0.75,12,9,1,1,0.0,3.20773822913688,true,0.0,0.15092586185212378
20,0.75,12,9,1,4,0.0,3.20773822913688,true,4.0,0.31947768707423174
20,0.75,12,9,1,4,0.0,3.20773822913688,true,5.0,0.39587372180378205
20,0.75,12,9,1,4,0.0,3.20773822913688,true,2.0,0.15116813158663847
20,0.75,12,9,1,4,0.0,3.20773822913688,true,0.0,0.21855282844864093
20,0.75,12,9,1,16,1.0,3.20773822913688,true,4.0,0.3761979831687854
20,0.75,12,9,1,16,1.0,3.20773822913688,true,5.0,0.4802671887933207
20,0.75,12,9,1,16,1.0,3.20773822913688,true,2.0,0.1916649699063764
20,0.75,12,9,1,16,1.0,3.20773822913688,true,0.0,0.23462509257819064
20,0.75,12,9,1,1,1.0,3.20773822913688,true,4.0,0.13873477186083247
20,0.75,12,9,1,1,1.0,3.20773822913688,true,5.0,0.1473498467163173
20,0.75,12,9,1,1,1.0,3.20773822913688,true,2.0,0.13099792887187042
20,0.75,12,9,1,1,1.0,3.20773822913688,true,0.0,0.15501564812263918
20,0.75,12,9,1,4,1.0,3.20773822913688,true,4.0,0.3328657757606648
20,0.75,12,9,1,4,1.0,3.20773822913688,true,5.0,0.42722355923262717
20,0.75,12,9,1,4,1.0,3.20773822913688,true,2.0,0.17154765251394835
20,0.75,12,9,1,4,1.0,3.20773822913688,true,0.0,0.23406336967672228
20,0.75,12,9,1,16,20.0,3.20773822913688,true,4.0,0.7830236550005122
20,0.75,12,9,1,16,20.0,3.20773822913688,true,5.0,0.8624813138834357
20,0.75,12,9,1,16,20.0,3.20773822913688,true,2.0,0.7241468547451025
20,0.75,12,9,1,16,20.0,3.20773822913688,true,0.0,0.7395828143094866
20,0.75,12,9,1,1,20.0,3.20773822913688,true,4.0,0.6947805258119897
20,0.75,12,9,1,1,20.0,3.20773822913688,true,5.0,0.727790827134582
20,0.75,12,9,1,1,20.0,3.20773822913688,true,2.0,0.6598572260970764
20,0.75,12,9,1,1,20.0,3.20773822913688,true,0.0,0.6293745376081764
20,0.75,12,9,1,4,20.0,3.20773822913688,true,4.0,0.6919641301323151
20,0.75,12,9,1,4,20.0,3.20773822913688,true,5.0,0.7390634028363497
20,0.75,12,9,1,4,20.0,3.20773822913688,true,2.0,0.6470216739517134
20,0.75,12,9,1,4,20.0,3.20773822913688,true,0.0,0.6134704401121782
20,0.75,12,9,1,16,0.0,3.5185162617055803,true,4.0,0.34994256592952994
20,0.75,12,9,1,16,0.0,3.5185162617055803,true,5.0,0.43411586710506567
20,0.75,12,9,1,16,0.0,3.5185162617055803,true,2.0,0.1491399658836668
20,0.75,12,9,1,16,0.0,3.5185162617055803,true,0.0,0.1962830509669925
20,0.75,12,9,1,1,0.0,3.5185162617055803,true,4.0,0.11244871295139577
20,0.75,12,9,1,1,0.0,3.5185162617055803,true,5.0,0.11305455005843365
20,0.75,12,9,1,1,0.0,3.5185162617055803,true,2.0,0.10949061766885568
20,0.75,12,9,1,1,0.0,3.5185162617055803,true,0.0,0.13615790373355172
20,0.75,12,9,1,4,0.0,3.5185162617055803,true,4.0,0.30124215133451987
20,0.75,12,9,1,4,0.0,3.5185162617055803,true,5.0,0.391746974980891
20,0.75,12,9,1,4,0.0,3.5185162617055803,true,2.0,0.13714177183244758
20,0.75,12,9,1,4,0.0,3.5185162617055803,true,0.0,0.20421108730909895
20,0.75,12,9,1,16,1.0,3.5185162617055803,true,4.0,0.365274384774376
20,0.75,12,9,1,16,1.0,3.5185162617055803,true,5.0,0.4693846667472395
20,0.75,12,9,1,16,1.0,3.5185162617055803,true,2.0,0.17762476976039282
20,0.75,12,9,1,16,1.0,3.5185162617055803,true,0.0,0.22086617516850995
20,0.75,12,9,1,1,1.0,3.5185162617055803,true,4.0,0.12695964364270623
20,0.75,12,9,1,1,1.0,3.5185162617055803,true,5.0,0.1345870735304718
20,0.75,12,9,1,1,1.0,3.5185162617055803,true,2.0,0.12025879204804557
20,0.75,12,9,1,1,1.0,3.5185162617055803,true,0.0,0.14318029335130592
20,0.75,12,9,1,4,1.0,3.5185162617055803,true,4.0,0.3187386942693676
20,0.75,12,9,1,4,1.0,3.5185162617055803,true,5.0,0.42335309825462253
20,0.75,12,9,1,4,1.0,3.5185162617055803,true,2.0,0.15870525658149445
20,0.75,12,9,1,4,1.0,3.5185162617055803,true,0.0,0.2205989727750195
20,0.75,12,9,1,16,20.0,3.5185162617055803,true,4.0,0.7818842023923113
20,0.75,12,9,1,16,20.0,3.5185162617055803,true,5.0,0.86204850425473
20,0.75,12,9,1,16,20.0,3.5185162617055803,true,2.0,0.721236149679748
20,0.75,12,9,1,16,20.0,3.5185162617055803,true,0.0,0.7383897836781054
20,0.75,12,9,1,1,20.0,3.5185162617055803,true,4.0,0.6925242711122356
20,0.75,12,9,1,1,20.0,3.5185162617055803,true,5.0,0.7256707341440335
20,0.75,12,9,1,1,20.0,3.5185162617055803,true,2.0,0.6579057836840937
20,0.75,12,9,1,1,20.0,3.5185162617055803,true,0.0,0.6271772249645566
20,0.75,12,9,1,4,20.0,3.5185162617055803,true,4.0,0.6886057951640424
20,0.75,12,9,1,4,20.0,3.5185162617055803,true,5.0,0.7362721862384188
20,0.75,12,9,1,4,20.0,3.5185162617055803,true,2.0,0.64337752533125
20,0.75,12,9,1,4,20.0,3.5185162617055803,true,0.0,0.6106751960112387
20,0.75,12,9,1,16,0.0,3.8594036668689586,true,4.0,0.3365096744777554
20,0.75,12,9,1,16,0.0,3.8594036668689586,true,5.0,0.4122165740094304
20,0.75,12,9,1,16,0.0,3.8594036668689586,true,2.0,0.13393218131734982
20,0.75,12,9,1,16,0.0,3.8594036668689586,true,0.0,0.19087070079596227
20,0.75,12,9,1,1,0.0,3.8594036668689586,true,4.0,0.10229633449538987
20,0.75,12,9,1,1,0.0,3.8594036668689586,true,5.0,0.10420967990054701
20,0.75,12,9,1,1,0.0,3.8594036668689586,true,2.0,0.09932993451357672
20,0.75,12,9,1,1,0.0,3.8594036668689586,true,0.0,0.12199005361945027
20,0.75,12,9,1,4,0.0,3.8594036668689586,true,4.0,0.28477788218428396
20,0.75,12,9,1,4,0.0,3.8594036668689586,true,5.0,0.380075164009589
20,0.75,12,9,1,4,0.0,3.8594036668689586,true,2.0,0.12580383224880604
20,0.75,12,9,1,4,0.0,3.8594036668689586,true,0.0,0.19390371025578632
20,0.75,12,9,1,16,1.0,3.8594036668689586,true,4.0,0.3548293316029835
20,0.75,12,9,1,16,1.0,3.8594036668689586,true,5.0,0.45586169977677904
20,0.75,12,9,1,16,1.0,3.8594036668689586,true,2.0,0.16520355721937222
20,0.75,12,9,1,16,1.0,3.8594036668689586,true,0.0,0.20992287382499822
20,0.75,12,9,1,1,1.0,3.8594036668689586,true,4.0,0.11695519018279667
20,0.75,12,9,1,1,1.0,3.8594036668689586,true,5.0,0.12442804975233024
20,0.75,12,9,1,1,1.0,3.8594036668689586,true,2.0,0.11046767683698913
20,0.75,12,9,1,1,1.0,3.8594036668689586,true,0.0,0.1322823987445436
20,0.75,12,9,1,4,1.0,3.8594036668689586,true,4.0,0.30536492731319953
20,0.75,12,9,1,4,1.0,3.8594036668689586,true,5.0,0.41445215923289436
20,0.75,12,9,1,4,1.0,3.8594036668689586,true,2.0,0.1480789991153294
20,0.75,12,9,1,4,1.0,3.8594036668689586,true,0.0,0.20885695646360852
20,0.75,12,9,1,16,20.0,3.8594036668689586,true,4.0,0.7797820718081949
20,0.75,12,9,1,16,20.0,3.8594036668689586,true,5.0,0.8610733815098719
20,0.75,12,9,1,16,20.0,3.8594036668689586,true,2.0,0.7171087605032417
20,0.75,12,9,1,16,20.0,3.8594036668689586,true,0.0,0.7354855094091931
20,0.75,12,9,1,1,20.0,3.8594036668689586,true,4.0,0.6891874908721187
20,0.75,12,9,1,1,20.0,3.8594036668689586,true,5.0,0.7230004130071294
20,0.75,12,9,1,1,20.0,3.8594036668689586,true,2.0,0.654298117691003
20,0.75,12,9,1,1,20.0,3.8594036668689586,true,0.0,0.6235467455560593
20,0.75,12,9,1,4,20.0,3.8594036668689586,true,4.0,0.6845969139654724
20,0.75,12,9,1,4,20.0,3.8594036668689586,true,5.0,0.7333040015795048
20,0.75,12,9,1,4,20.0,3.8594036668689586,true,2.0,0.6388646384196304
20,0.75,12,9,1,4,20.0,3.8594036668689586,true,0.0,0.6067336475916008
20,0.75,12,9,1,16,0.0,4.233317556594522,true,4.0,0.3234840154558444
20,0.75,12,9,1,16,0.0,4.233317556594522,true,5.0,0.3870551101239322
20,0.75,12,9,1,16,0.0,4.233317556594522,true,2.0,0.11880704051620623
20,0.75,12,9,1,16,0.0,4.233317556594522,true,0.0,0.18626862351407056
20,0.75,12,9,1,1,0.0,4.233317556594522,true,4.0,0.09664297470819656
20,0.75,12,9,1,1,0.0,4.233317556594522,true,5.0,0.10106263000512734
20,0.75,12,9,1,1,0.0,4.233317556594522,true,2.0,0.09338435960016658
20,0.75,12,9,1,1,0.0,4.233317556594522,true,0.0,0.11542820590205125
20,0.75,12,9,1,4,0.0,4.233317556594522,true,4.0,0.2688235600871553
20,0.75,12,9,1,4,0.0,4.233317556594522,true,5.0,0.36511411023055274
20,0.75,12,9,1,4,0.0,4.233317556594522,true,2.0,0.11446274675277944
20,0.75,12,9,1,4,0.0,4.233317556594522,true,0.0,0.18724556488651026
20,0.75,12,9,1,16,1.0,4.233317556594522,true,4.0,0.3443504026144154
20,0.75,12,9,1,16,1.0,4.233317556594522,true,5.0,0.4410938237860338
20,0.75,12,9,1,16,1.0,4.233317556594522,true,2.0,0.1530969424216626
20,0.75,12,9,1,16,1.0,4.233317556594522,true,0.0,0.20074476382475592
20,0.75,12,9,1,1,1.0,4.233317556594522,true,4.0,0.10896233493716541
20,0.75,12,9,1,1,1.0,4.233317556594522,true,5.0,0.11660955908932293
20,0.75,12,9,1,1,1.0,4.233317556594522,true,2.0,0.10244160230258693
20,0.75,12,9,1,1,1.0,4.233317556594522,true,0.0,0.12359833544723874
20,0.75,12,9,1,4,1.0,4.233317556594522,true,4.0,0.2923450212648953
20,0.75,12,9,1,4,1.0,4.233317556594522,true,5.0,0.4016193135807884
20,0.75,12,9,1,4,1.0,4.233317556594522,true,2.0,0.13834697392623216
20,0.75,12,9,1,4,1.0,4.233317556594522,true,0.0,0.19917717268780147
20,0.75,12,9,1,16,20.0,4.233317556594522,true,4.0,0.7770004088004523
20,0.75,12,9,1,16,20.0,4.233317556594522,true,5.0,0.8592583980491911
20,0.75,12,9,1,16,20.0,4.233317556594522,true,2.0,0.7125497407928825
20,0.75,12,9,1,16,20.0,4.233317556594522,true,0.0,0.7315212785980287
20,0.75,12,9,1,1,20.0,4.233317556594522,true,4.0,0.685373210912059
20,0.75,12,9,1,1,20.0,4.233317556594522,true,5.0,0.7199693853708269
20,0.75,12,9,1,1,20.0,4.233317556594522,true,2.0,0.6497026606886671
20,0.75,12,9,1,1,20.0,4.233317556594522,true,0.0,0.6192039588738097
20,0.75,12,9,1,4,20.0,4.233317556594522,true,4.0,0.6804299593684949
20,0.75,12,9,1,4,20.0,4.233317556594522,true,5.0,0.7298956724755992
20,0.75,12,9,1,4,20.0,4.233317556594522,true,2.0,0.6339491278839604
20,0.75,12,9,1,4,20.0,4.233317556594522,true,0.0,0.6020240563942604
20,0.75,12,9,1,16,0.0,4.6434576638909295,true,4.0,0.30913048546790217
20,0.75,12,9,1,16,0.0,4.6434576638909295,true,5.0,0.3652692255716585
20,0.75,12,9,1,16,0.0,4.6434576638909295,true,2.0,0.10561961037617822
20,0.75,12,9,1,16,0.0,4.6434576638909295,true,0.0,0.17696562479170957
20,0.75,12,9,1,1,0.0,4.6434576638909295,true,4.0,0.0924372444270384
20,0.75,12,9,1,1,0.0,4.6434576638909295,true,5.0,0.09326852749945422
20,0.75,12,9,1,1,0.0,4.6434576638909295,true,2.0,0.08712060995541458
20,0.75,12,9,1,1,0.0,4.6434576638909295,true,0.0,0.1067267859248979
20,0.75,12,9,1,4,0.0,4.6434576638909295,true,4.0,0.2497580672025571
20,0.75,12,9,1,4,0.0,4.6434576638909295,true,5.0,0.35047916667908485
20,0.75,12,9,1,4,0.0,4.6434576638909295,true,2.0,0.10414413009649502
20,0.75,12,9,1,4,0.0,4.6434576638909295,true,0.0,0.18032339484222093
20,0.75,12,9,1,16,1.0,4.6434576638909295,true,4.0,0.3343527987597465
20,0.75,12,9,1,16,1.0,4.6434576638909295,true,5.0,0.4276673377530637
20,0.75,12,9,1,16,1.0,4.6434576638909295,true,2.0,0.14191849370275697
20,0.75,12,9,1,16,1.0,4.6434576638909295,true,0.0,0.1928517600004627
20,0.75,12,9,1,1,1.0,4.6434576638909295,true,4.0,0.10166202146381918
20,0.75,12,9,1,1,1.0,4.6434576638909295,true,5.0,0.10767635193644992
20,0.75,12,9,1,1,1.0,4.6434576638909295,true,2.0,0.09501776870061611
20,0.75,12,9,1,1,1.0,4.6434576638909295,true,0.0,0.1150638410186746
20,0.75,12,9,1,4,1.0,4.6434576638909295,true,4.0,0.27991095015880263
20,0.75,12,9,1,4,1.0,4.6434576638909295,true,5.0,0.3872087714810176
20,0.75,12,9,1,4,1.0,4.6434576638909295,true,2.0,0.12900408273867967
20,0.75,12,9,1,4,1.0,4.6434576638909295,true,0.0,0.1907179099835148
20,0.75,12,9,1,16,20.0,4.6434576638909295,true,4.0,0.7740607885957866
20,0.75,12,9,1,16,20.0,4.6434576638909295,true,5.0,0.8567434582418556
20,0.75,12,9,1,16,20.0,4.6434576638909295,true,2.0,0.7082576813985997
20,0.75,12,9,1,16,20.0,4.6434576638909295,true,0.0,0.7273122737877233
20,0.75,12,9,1,1,20.0,4.6434576638909295,true,4.0,0.6813841536562913
20,0.75,12,9,1,1,20.0,4.6434576638909295,true,5.0,0.7165421018697752
20,0.75,12,9,1,1,20.0,4.6434576638909295,true,2.0,0.6446766303459842
20,0.75,12,9,1,1,20.0,4.6434576638909295,true,0.0,0.614674971443269
20,0.75,12,9,1,4,20.0,4.6434576638909295,true,4.0,0.6764447639902926
20,0.75,12,9,1,4,20.0,4.6434576638909295,true,5.0,0.7262248625781876
20,0.75,12,9,1,4,20.0,4.6434576638909295,true,2.0,0.6292500410535233
20,0.75,12,9,1,4,20.0,4.6434576638909295,true,0.0,0.5976343421390216
20,0.75,12,9,1,16,0.0,5.0933337242228145,true,4.0,0.2943355960070735
20,0.75,12,9,1,16,0.0,5.0933337242228145,true,5.0,0.34944568982134705
20,0.75,12,9,1,16,0.0,5.0933337242228145,true,2.0,0.09771077221788543
20,0.75,12,9,1,16,0.0,5.0933337242228145,true,0.0,0.16562601017694084
20,0.75,12,9,1,1,0.0,5.0933337242228145,true,4.0,0.0863866291479473
20,0.75,12,9,1,1,0.0,5.0933337242228145,true,5.0,0.08277970300789206
20,0.75,12,9,1,1,0.0,5.0933337242228145,true,2.0,0.07822405750514941
20,0.75,12,9,1,1,0.0,5.0933337242228145,true,0.0,0.09342230233110495
20,0.75,12,9,1,4,0.0,5.0933337242228145,true,4.0,0.2304975940317736
20,0.75,12,9,1,4,0.0,5.0933337242228145,true,5.0,0.3397839029565495
20,0.75,12,9,1,4,0.0,5.0933337242228145,true,2.0,0.0954600021781815
20,0.75,12,9,1,4,0.0,5.0933337242228145,true,0.0,0.16807941974213933
20,0.75,12,9,1,16,1.0,5.0933337242228145,true,4.0,0.3257323112131973
20,0.75,12,9,1,16,1.0,5.0933337242228145,true,5.0,0.41693261531579623
20,0.75,12,9,1,16,1.0,5.0933337242228145,true,2.0,0.13247709699886037
20,0.75,12,9,1,16,1.0,5.0933337242228145,true,0.0,0.1866358876919872
20,0.75,12,9,1,1,1.0,5.0933337242228145,true,4.0,0.09472188985347646
20,0.75,12,9,1,1,1.0,5.0933337242228145,true,5.0,0.10027374662728802
20,0.75,12,9,1,1,1.0,5.0933337242228145,true,2.0,0.08825945979036796
20,0.75,12,9,1,1,1.0,5.0933337242228145,true,0.0,0.10681114875061332
20,0.75,12,9,1,4,1.0,5.0933337242228145,true,4.0,0.26852303363452096
20,0.75,12,9,1,4,1.0,5.0933337242228145,true,5.0,0.3732413454966256
20,0.75,12,9,1,4,1.0,5.0933337242228145,true,2.0,0.12029867537413315
20,0.75,12,9,1,4,1.0,5.0933337242228145,true,0.0,0.18224158856702072
20,0.75,12,9,1,16,20.0,5.0933337242228145,true,4.0,0.7711854434001922
20,0.75,12,9,1,16,20.0,5.0933337242228145,true,5.0,0.8548066027588448
20,0.75,12,9,1,16,20.0,5.0933337242228145,true,2.0,0.7048036154097578
20,0.75,12,9,1,16,20.0,5.0933337242228145,true,0.0,0.7237290873070008
20,0.75,12,9,1,1,20.0,5.0933337242228145,true,4.0,0.6781994416094932
20,0.75,12,9,1,1,20.0,5.0933337242228145,true,5.0,0.7129417492909779
20,0.75,12,9,1,1,20.0,5.0933337242228145,true,2.0,0.6415435664405508
20,0.75,12,9,1,1,20.0,5.0933337242228145,true,0.0,0.6116468700483946
20,0.75,12,9,1,4,20.0,5.0933337242228145,true,4.0,0.6731239950743364
20,0.75,12,9,1,4,20.0,5.0933337242228145,true,5.0,0.7226062750822587
20,0.75,12,9,1,4,20.0,5.0933337242228145,true,2.0,0.6256471058295077
20,0.75,12,9,1,4,20.0,5.0933337242228145,true,0.0,0.5940139149279008
20,0.75,12,9,1,16,0.0,5.586795509742542,true,4.0,0.2825798712842485
20,0.75,12,9,1,16,0.0,5.586795509742542,true,5.0,0.3326886388426573
20,0.75,12,9,1,16,0.0,5.586795509742542,true,2.0,0.09030648753550165
20,0.75,12,9,1,16,0.0,5.586795509742542,true,0.0,0.16355960173186432
20,0.75,12,9,1,1,0.0,5.586795509742542,true,4.0,0.07783311204251843
20,0.75,12,9,1,1,0.0,5.586795509742542,true,5.0,0.0759001261265205
20,0.75,12,9,1,1,0.0,5.586795509742542,true,2.0,0.07047479218571476
20,0.75,12,9,1,1,0.0,5.586795509742542,true,0.0,0.08702827428892877
20,0.75,12,9,1,4,0.0,5.586795509742542,true,4.0,0.21325175955363784
20,0.75,12,9,1,4,0.0,5.586795509742542,true,5.0,0.32627395285640226
20,0.75,12,9,1,4,0.0,5.586795509742542,true,2.0,0.08821294498455692
20,0.75,12,9,1,4,0.0,5.586795509742542,true,0.0,0.1559139621581048
20,0.75,12,9,1,16,1.0,5.586795509742542,true,4.0,0.31838449938226193
20,0.75,12,9,1,16,1.0,5.586795509742542,true,5.0,0.40727678537865064
20,0.75,12,9,1,16,1.0,5.586795509742542,true,2.0,0.1241044053702331
20,0.75,12,9,1,16,1.0,5.586795509742542,true,0.0,0.18128225348083146
20,0.75,12,9,1,1,1.0,5.586795509742542,true,4.0,0.08787732356584423
20,0.75,12,9,1,1,1.0,5.586795509742542,true,5.0,0.09358350628803026
20,0.75,12,9,1,1,1.0,5.586795509742542,true,2.0,0.0817756648973593
20,0.75,12,9,1,1,1.0,5.586795509742542,true,0.0,0.09930194971498599
20,0.75,12,9,1,4,1.0,5.586795509742542,true,4.0,0.25795047403831955
20,0.75,12,9,1,4,1.0,5.586795509742542,true,5.0,0.36008971711366844
20,0.75,12,9,1,4,1.0,5.586795509742542,true,2.0,0.11259024205803635
20,0.75,12,9,1,4,1.0,5.586795509742542,true,0.0,0.17422940609067974
20,0.75,12,9,1,16,20.0,5.586795509742542,true,4.0,0.7690261098885205
20,0.75,12,9,1,16,20.0,5.586795509742542,true,5.0,0.8538709182140387
20,0.75,12,9,1,16,20.0,5.586795509742542,true,2.0,0.7023309685447543
20,0.75,12,9,1,16,20.0,5.586795509742542,true,0.0,0.7209194725843997
20,0.75,12,9,1,1,20.0,5.586795509742542,true,4.0,0.6768196432520496
20,0.75,12,9,1,1,20.0,5.586795509742542,true,5.0,0.7105683389023978
20,0.75,12,9,1,1,20.0,5.586795509742542,true,2.0,0.6405515305887951
20,0.75,12,9,1,1,20.0,5.586795509742542,true,0.0,0.6100520309338692
20,0.75,12,9,1,4,20.0,5.586795509742542,true,4.0,0.6700633695000471
20,0.75,12,9,1,4,20.0,5.586795509742542,true,5.0,0.7195031038222652
20,0.75,12,9,1,4,20.0,5.586795509742542,true,2.0,0.6230951570471517
20,0.75,12,9,1,4,20.0,5.586795509742542,true,0.0,0.5910183171375676
20,0.75,12,9,1,16,0.0,6.128065773353991,true,4.0,0.2712217569948909
20,0.75,12,9,1,16,0.0,6.128065773353991,true,5.0,0.308310477659782
20,0.75,12,9,1,16,0.0,6.128065773353991,true,2.0,0.08164747322706525
20,0.75,12,9,1,16,0.0,6.128065773353991,true,0.0,0.17006275861714534
20,0.75,12,9,1,1,0.0,6.128065773353991,true,4.0,0.07293385874615023
20,0.75,12,9,1,1,0.0,6.128065773353991,true,5.0,0.06881408492949319
20,0.75,12,9,1,1,0.0,6.128065773353991,true,2.0,0.06485590525147632
20,0.75,12,9,1,1,0.0,6.128065773353991,true,0.0,0.08501600561146193
20,0.75,12,9,1,4,0.0,6.128065773353991,true,4.0,0.19843474324448793
20,0.75,12,9,1,4,0.0,6.128065773353991,true,5.0,0.3032156270873357
20,0.75,12,9,1,4,0.0,6.128065773353991,true,2.0,0.08100867580630375
20,0.75,12,9,1,4,0.0,6.128065773353991,true,0.0,0.15064271293839013
20,0.75,12,9,1,16,1.0,6.128065773353991,true,4.0,0.31141906763156346
20,0.75,12,9,1,16,1.0,6.128065773353991,true,5.0,0.39566336365256366
20,0.75,12,9,1,16,1.0,6.128065773353991,true,2.0,0.11621500061243459
20,0.75,12,9,1,16,1.0,6.128065773353991,true,0.0,0.1745247764084229
20,0.75,12,9,1,1,1.0,6.128065773353991,true,4.0,0.0820479793199889
20,0.75,12,9,1,1,1.0,6.128065773353991,true,5.0,0.08654370856215247
20,0.75,12,9,1,1,1.0,6.128065773353991,true,2.0,0.0762972596051326
20,0.75,12,9,1,1,1.0,6.128065773353991,true,0.0,0.09306378226494612
20,0.75,12,9,1,4,1.0,6.128065773353991,true,4.0,0.24801655760819752
20,0.75,12,9,1,4,1.0,6.128065773353991,true,5.0,0.34872179285036464
20,0.75,12,9,1,4,1.0,6.128065773353991,true,2.0,0.10557702606397183
20,0.75,12,9,1,4,1.0,6.128065773353991,true,0.0,0.16702335296474233
20,0.75,12,9,1,16,20.0,6.128065773353991,true,4.0,0.7680132788544338
20,0.75,12,9,1,16,20.0,6.128065773353991,true,5.0,0.8532035553206664
20,0.75,12,9,1,16,20.0,6.128065773353991,true,2.0,0.7009264735794137
20,0.75,12,9,1,16,20.0,6.128065773353991,true,0.0,0.7193343108386527
20,0.75,12,9,1,1,20.0,6.128065773353991,true,4.0,0.6759216139244777
20,0.75,12,9,1,1,20.0,6.128065773353991,true,5.0,0.708535841368166
20,0.75,12,9,1,1,20.0,6.128065773353991,true,2.0,0.639696478564426
20,0.75,12,9,1,1,20.0,6.128065773353991,true,0.0,0.6092796622952303
20,0.75,12,9,1,4,20.0,6.128065773353991,true,4.0,0.6672626040666553
20,0.75,12,9,1,4,20.0,6.128065773353991,true,5.0,0.716586730400376
20,0.75,12,9,1,4,20.0,6.128065773353991,true,2.0,0.6206436226887068
20,0.75,12,9,1,4,20.0,6.128065773353991,true,0.0,0.5880529175712342
20,0.75,12,9,1,16,0.0,6.72177638452409,true,4.0,0.25974662985356445
20,0.75,12,9,1,16,0.0,6.72177638452409,true,5.0,0.278872748421444
20,0.75,12,9,1,16,0.0,6.72177638452409,true,2.0,0.06947184902176166
20,0.75,12,9,1,16,0.0,6.72177638452409,true,0.0,0.1622284205204674
20,0.75,12,9,1,1,0.0,6.72177638452409,true,4.0,0.07092771131251645
20,0.75,12,9,1,1,0.0,6.72177638452409,true,5.0,0.062747192350377
20,0.75,12,9,1,1,0.0,6.72177638452409,true,2.0,0.06524680840234248
20,0.75,12,9,1,1,0.0,6.72177638452409,true,0.0,0.08216572565544944
20,0.75,12,9,1,4,0.0,6.72177638452409,true,4.0,0.18305716028189115
20,0.75,12,9,1,4,0.0,6.72177638452409,true,5.0,0.2765656499536424
20,0.75,12,9,1,4,0.0,6.72177638452409,true,2.0,0.07512324801425446
20,0.75,12,9,1,4,0.0,6.72177638452409,true,0.0,0.14597707938879093
20,0.75,12,9,1,16,1.0,6.72177638452409,true,4.0,0.30441387921689506
20,0.75,12,9,1,16,1.0,6.72177638452409,true,5.0,0.38102751251327727
20,0.75,12,9,1,16,1.0,6.72177638452409,true,2.0,0.10872865726253594
20,0.75,12,9,1,16,1.0,6.72177638452409,true,0.0,0.16634748576432798
20,0.75,12,9,1,1,1.0,6.72177638452409,true,4.0,0.07652290180449588
20,0.75,12,9,1,1,1.0,6.72177638452409,true,5.0,0.08040361515868155
20,0.75,12,9,1,1,1.0,6.72177638452409,true,2.0,0.07151422532596972
20,0.75,12,9,1,1,1.0,6.72177638452409,true,0.0,0.08672147384071556
20,0.75,12,9,1,4,1.0,6.72177638452409,true,4.0,0.23861640099033019
20,0.75,12,9,1,4,1.0,6.72177638452409,true,5.0,0.3387964037443733
20,0.75,12,9,1,4,1.0,6.72177638452409,true,2.0,0.098744603608474
20,0.75,12,9,1,4,1.0,6.72177638452409,true,0.0,0.15978133159076283
20,0.75,12,9,1,16,20.0,6.72177638452409,true,4.0,0.7669527833360377
20,0.75,12,9,1,16,20.0,6.72177638452409,true,5.0,0.8519327879946277
20,0.75,12,9,1,16,20.0,6.72177638452409,true,2.0,0.6990876118336391
20,0.75,12,9,1,16,20.0,6.72177638452409,true,0.0,0.7176727816912007
20,0.75,12,9,1,1,20.0,6.72177638452409,true,4.0,0.6746838492370094
20,0.75,12,9,1,1,20.0,6.72177638452409,true,5.0,0.7071504707038556
20,0.75,12,9,1,1,20.0,6.72177638452409,true,2.0,0.6383684632448546
20,0.75,12,9,1,1,20.0,6.72177638452409,true,0.0,0.6086596904288389
20,0.75,12,9,1,4,20.0,6.72177638452409,true,4.0,0.6649558513548963
20,0.75,12,9,1,4,20.0,6.72177638452409,true,5.0,0.7139030583869963
20,0.75,12,9,1,4,20.0,6.72177638452409,true,2.0,0.6177100363416249
20,0.75,12,9,1,4,20.0,6.72177638452409,true,0.0,0.5856181516871429
20,0.75,12,9,1,16,0.0,7.373007966070956,true,4.0,0.2481348806893102
20,0.75,12,9,1,16,0.0,7.373007966070956,true,5.0,0.24889289290652214
20,0.75,12,9,1,16,0.0,7.373007966070956,true,2.0,0.0591653280737644
20,0.75,12,9,1,16,0.0,7.373007966070956,true,0.0,0.15100362327683237
20,0.75,12,9,1,1,0.0,7.373007966070956,true,4.0,0.06414776845270466
20,0.75,12,9,1,1,0.0,7.373007966070956,true,5.0,0.05498569014914341
20,0.75,12,9,1,1,0.0,7.373007966070956,true,2.0,0.05870700868063283
20,0.75,12,9,1,1,0.0,7.373007966070956,true,0.0,0.07999898337478116
20,0.75,12,9,1,4,0.0,7.373007966070956,true,4.0,0.16510819756529355
20,0.75,12,9,1,4,0.0,7.373007966070956,true,5.0,0.2547992600898449
20,0.75,12,9,1,4,0.0,7.373007966070956,true,2.0,0.0682494874950669
20,0.75,12,9,1,4,0.0,7.373007966070956,true,0.0,0.13921632927580294
20,0.75,12,9,1,16,1.0,7.373007966070956,true,4.0,0.2971840508465456
20,0.75,12,9,1,16,1.0,7.373007966070956,true,5.0,0.3650171681217478
20,0.75,12,9,1,16,1.0,7.373007966070956,true,2.0,0.10211406951625106
20,0.75,12,9,1,16,1.0,7.373007966070956,true,0.0,0.1588038793158529
20,0.75,12,9,1,1,1.0,7.373007966070956,true,4.0,0.07113754695379715
20,0.75,12,9,1,1,1.0,7.373007966070956,true,5.0,0.0748863504323364
20,0.75,12,9,1,1,1.0,7.373007966070956,true,2.0,0.06605070376890551
20,0.75,12,9,1,1,1.0,7.373007966070956,true,0.0,0.08121844555345921
20,0.75,12,9,1,4,1.0,7.373007966070956,true,4.0,0.22969908129753341
20,0.75,12,9,1,4,1.0,7.373007966070956,true,5.0,0.32775386182558813
20,0.75,12,9,1,4,1.0,7.373007966070956,true,2.0,0.0924083398351859
20,0.75,12,9,1,4,1.0,7.373007966070956,true,0.0,0.152840892326804
20,0.75,12,9,1,16,20.0,7.373007966070956,true,4.0,0.7648939774225472
20,0.75,12,9,1,16,20.0,7.373007966070956,true,5.0,0.8503370064025958
20,0.75,12,9,1,16,20.0,7.373007966070956,true,2.0,0.6962756178352791
20,0.75,12,9,1,16,20.0,7.373007966070956,true,0.0,0.7149767339722807
20,0.75,12,9,1,1,20.0,7.373007966070956,true,4.0,0.6728173019748495
20,0.75,12,9,1,1,20.0,7.373007966070956,true,5.0,0.7056729803903432
20,0.75,12,9,1,1,20.0,7.373007966070956,true,2.0,0.6362081663175968
20,0.75,12,9,1,1,20.0,7.373007966070956,true,0.0,0.6064197691505804
20,0.75,12,9,1,4,20.0,7.373007966070956,true,4.0,0.6624835447763465
20,0.75,12,9,1,4,20.0,7.373007966070956,true,5.0,0.7108136239102859
20,0.75,12,9,1,4,20.0,7.373007966070956,true,2.0,0.6149713499887791
20,0.75,12,9,1,4,20.0,7.373007966070956,true,0.0,0.582749016022939
20,0.75,12,9,1,16,0.0,8.087333371116687,true,4.0,0.23712843346675785
20,0.75,12,9,1,16,0.0,8.087333371116687,true,5.0,0.22099863071009132
20,0.75,12,9,1,16,0.0,8.087333371116687,true,2.0,0.05311070451571103
20,0.75,12,9,1,16,0.0,8.087333371116687,true,0.0,0.1407306789334955
20,0.75,12,9,1,1,0.0,8.087333371116687,true,4.0,0.059240166261222506
20,0.75,12,9,1,1,0.0,8.087333371116687,true,5.0,0.04926867476429358
20,0.75,12,9,1,1,0.0,8.087333371116687,true,2.0,0.05327938978673799
20,0.75,12,9,1,1,0.0,8.087333371116687,true,0.0,0.07766444273416717
20,0.75,12,9,1,4,0.0,8.087333371116687,true,4.0,0.1504177757958076
20,0.75,12,9,1,4,0.0,8.087333371116687,true,5.0,0.2382244971546821
20,0.75,12,9,1,4,0.0,8.087333371116687,true,2.0,0.06416404379911803
20,0.75,12,9,1,4,0.0,8.087333371116687,true,0.0,0.14636110443149894
20,0.75,12,9,1,16,1.0,8.087333371116687,true,4.0,0.2903474552212501
20,0.75,12,9,1,16,1.0,8.087333371116687,true,5.0,0.3498903957595785
20,0.75,12,9,1,16,1.0,8.087333371116687,true,2.0,0.09576607627874514
20,0.75,12,9,1,16,1.0,8.087333371116687,true,0.0,0.15181268273644635
20,0.75,12,9,1,1,1.0,8.087333371116687,true,4.0,0.06656203350547057
20,0.75,12,9,1,1,1.0,8.087333371116687,true,5.0,0.07009484371789186
20,0.75,12,9,1,1,1.0,8.087333371116687,true,2.0,0.06152054623054647
20,0.75,12,9,1,1,1.0,8.087333371116687,true,0.0,0.07602617622560773
20,0.75,12,9,1,4,1.0,8.087333371116687,true,4.0,0.2216647827871528
20,0.75,12,9,1,4,1.0,8.087333371116687,true,5.0,0.31586071418517686
20,0.75,12,9,1,4,1.0,8.087333371116687,true,2.0,0.08659775046778845
20,0.75,12,9,1,4,1.0,8.087333371116687,true,0.0,0.14660171357547497
20,0.75,12,9,1,16,20.0,8.087333371116687,true,4.0,0.7628321481371559
20,0.75,12,9,1,16,20.0,8.087333371116687,true,5.0,0.8484069740178141
20,0.75,12,9,1,16,20.0,8.087333371116687,true,2.0,0.6936007249259772
20,0.75,12,9,1,16,20.0,8.087333371116687,true,0.0,0.7127353167582031
20,0.75,12,9,1,1,20.0,8.087333371116687,true,4.0,0.6703306647924054
20,0.75,12,9,1,1,20.0,8.087333371116687,true,5.0,0.7031346811264447
20,0.75,12,9,1,1,20.0,8.087333371116687,true,2.0,0.6329739735967798
20,0.75,12,9,1,1,20.0,8.087333371116687,true,0.0,0.6031887540539863
20,0.75,12,9,1,4,20.0,8.087333371116687,true,4.0,0.659374586528868
20,0.75,12,9,1,4,20.0,8.087333371116687,true,5.0,0.7080500919276088
20,0.75,12,9,1,4,20.0,8.087333371116687,true,2.0,0.6122546928085806
20,0.75,12,9,1,4,20.0,8.087333371116687,true,0.0,0.5795557059349131
20,0.75,12,9,1,16,0.0,8.8708653722548,true,4.0,0.22695506528136952
20,0.75,12,9,1,16,0.0,8.8708653722548,true,5.0,0.1914291656786391
20,0.75,12,9,1,16,0.0,8.8708653722548,true,2.0,0.049372380294763867
20,0.75,12,9,1,16,0.0,8.8708653722548,true,0.0,0.13602559687230292
20,0.75,12,9,1,1,0.0,8.8708653722548,true,4.0,0.05599299962906958
20,0.75,12,9,1,1,0.0,8.8708653722548,true,5.0,0.04470373080316149
20,0.75,12,9,1,1,0.0,8.8708653722548,true,2.0,0.052375967761908414
20,0.75,12,9,1,1,0.0,8.8708653722548,true,0.0,0.07773627893428621
20,0.75,12,9,1,4,0.0,8.8708653722548,true,4.0,0.13663120680743812
20,0.75,12,9,1,4,0.0,8.8708653722548,true,5.0,0.21867477965637835
20,0.75,12,9,1,4,0.0,8.8708653722548,true,2.0,0.06265234165798564
20,0.75,12,9,1,4,0.0,8.8708653722548,true,0.0,0.15023965080494814
20,0.75,12,9,1,16,1.0,8.8708653722548,true,4.0,0.28399457212270796
20,0.75,12,9,1,16,1.0,8.8708653722548,true,5.0,0.3361610995283749
20,0.75,12,9,1,16,1.0,8.8708653722548,true,2.0,0.09037933606478271
20,0.75,12,9,1,16,1.0,8.8708653722548,true,0.0,0.14747736050040858
20,0.75,12,9,1,1,1.0,8.8708653722548,true,4.0,0.06191682900818777
20,0.75,12,9,1,1,1.0,8.8708653722548,true,5.0,0.06513153273329912
20,0.75,12,9,1,1,1.0,8.8708653722548,true,2.0,0.05733666204109831
20,0.75,12,9,1,1,1.0,8.8708653722548,true,0.0,0.0713018111298524
20,0.75,12,9,1,4,1.0,8.8708653722548,true,4.0,0.21444830510351942
20,0.75,12,9,1,4,1.0,8.8708653722548,true,5.0,0.3041968652531953
20,0.75,12,9,1,4,1.0,8.8708653722548,true,2.0,0.08138066306805515
20,0.75,12,9,1,4,1.0,8.8708653722548,true,0.0,0.14099638807317122
20,0.75,12,9,1,16,20.0,8.8708653722548,true,4.0,0.7610540457151843
20,0.75,12,9,1,16,20.0,8.8708653722548,true,5.0,0.8469622896342315
20,0.75,12,9,1,16,20.0,8.8708653722548,true,2.0,0.6911243410884097
20,0.75,12,9,1,16,20.0,8.8708653722548,true,0.0,0.7105149200902682
20,0.75,12,9,1,1,20.0,8.8708653722548,true,4.0,0.6693177808124356
20,0.75,12,9,1,1,20.0,8.8708653722548,true,5.0,0.7018336438337285
20,0.75,12,9,1,1,20.0,8.8708653722548,true,2.0,0.6322636099442303
20,0.75,12,9,1,1,20.0,8.8708653722548,true,0.0,0.6031776253537575
20,0.75,12,9,1,4,20.0,8.8708653722548,true,4.0,0.6565264186271716
20,0.75,12,9,1,4,20.0,8.8708653722548,true,5.0,0.7047139998921216
20,0.75,12,9,1,4,20.0,8.8708653722548,true,2.0,0.6094754689103783
20,0.75,12,9,1,4,20.0,8.8708653722548,true,0.0,0.5762674158440494
20,0.75,12,9,1,16,0.0,9.73030897102781,true,4.0,0.22044766507524693
20,0.75,12,9,1,16,0.0,9.73030897102781,true,5.0,0.16477998181164769
20,0.75,12,9,1,16,0.0,9.73030897102781,true,2.0,0.04875538179470922
20,0.75,12,9,1,16,0.0,9.73030897102781,true,0.0,0.13548572801561623
20,0.75,12,9,1,1,0.0,9.73030897102781,true,4.0,0.051218338772085835
20,0.75,12,9,1,1,0.0,9.73030897102781,true,5.0,0.04273031653200524
20,0.75,12,9,1,1,0.0,9.73030897102781,true,2.0,0.05066053035674425
20,0.75,12,9,1,1,0.0,9.73030897102781,true,0.0,0.07460323733584981
20,0.75,12,9,1,4,0.0,9.73030897102781,true,4.0,0.12600376686333192
20,0.75,12,9,1,4,0.0,9.73030897102781,true,5.0,0.19606747611018674
20,0.75,12,9,1,4,0.0,9.73030897102781,true,2.0,0.05872831865601479
20,0.75,12,9,1,4,0.0,9.73030897102781,true,0.0,0.1432620128012674
20,0.75,12,9,1,16,1.0,9.73030897102781,true,4.0,0.278067616374082
20,0.75,12,9,1,16,1.0,9.73030897102781,true,5.0,0.3235732054494696
20,0.75,12,9,1,16,1.0,9.73030897102781,true,2.0,0.08544603459611935
20,0.75,12,9,1,16,1.0,9.73030897102781,true,0.0,0.14312667154019743
20,0.75,12,9,1,1,1.0,9.73030897102781,true,4.0,0.05781385045751263
20,0.75,12,9,1,1,1.0,9.73030897102781,true,5.0,0.060408210152063394
20,0.75,12,9,1,1,1.0,9.73030897102781,true,2.0,0.05377786999136154
20,0.75,12,9,1,1,1.0,9.73030897102781,true,0.0,0.06756433247365319
20,0.75,12,9,1,4,1.0,9.73030897102781,true,4.0,0.20774091512724197
20,0.75,12,9,1,4,1.0,9.73030897102781,true,5.0,0.2938113028737283
20,0.75,12,9,1,4,1.0,9.73030897102781,true,2.0,0.07675415952866921
20,0.75,12,9,1,4,1.0,9.73030897102781,true,0.0,0.13577834967146551
20,0.75,12,9,1,16,20.0,9.73030897102781,true,4.0,0.7595063456361644
20,0.75,12,9,1,16,20.0,9.73030897102781,true,5.0,0.8459209496986977
20,0.75,12,9,1,16,20.0,9.73030897102781,true,2.0,0.689443483795382
20,0.75,12,9,1,16,20.0,9.73030897102781,true,0.0,0.7078375733963379
20,0.75,12,9,1,1,20.0,9.73030897102781,true,4.0,0.668569540707846
20,0.75,12,9,1,1,20.0,9.73030897102781,true,5.0,0.700497482770135
20,0.75,12,9,1,1,20.0,9.73030897102781,true,2.0,0.6314776764863506
20,0.75,12,9,1,1,20.0,9.73030897102781,true,0.0,0.6020628444874805
20,0.75,12,9,1,4,20.0,9.73030897102781,true,4.0,0.6535154598424473
20,0.75,12,9,1,4,20.0,9.73030897102781,true,5.0,0.7012220649000392
20,0.75,12,9,1,4,20.0,9.73030897102781,true,2.0,0.6067021081583249
20,0.75,12,9,1,4,20.0,9.73030897102781,true,0.0,0.573748577247387
20,0.75,12,9,1,16,0.0,10.673018775348496,true,4.0,0.20976906922902616
20,0.75,12,9,1,16,0.0,10.673018775348496,true,5.0,0.1386525669265495
20,0.75,12,9,1,16,0.0,10.673018775348496,true,2.0,0.05168418601100564
20,0.75,12,9,1,16,0.0,10.673018775348496,true,0.0,0.12878364436618953
20,0.75,12,9,1,1,0.0,10.673018775348496,true,4.0,0.045485554509696574
20,0.75,12,9,1,1,0.0,10.673018775348496,true,5.0,0.03718699670153788
20,0.75,12,9,1,1,0.0,10.673018775348496,true,2.0,0.04708195305862477
20,0.75,12,9,1,1,0.0,10.673018775348496,true,0.0,0.06815806306487658
20,0.75,12,9,1,4,0.0,10.673018775348496,true,4.0,0.11552016535594482
20,0.75,12,9,1,4,0.0,10.673018775348496,true,5.0,0.17912377661419246
20,0.75,12,9,1,4,0.0,10.673018775348496,true,2.0,0.05979762872094204
20,0.75,12,9,1,4,0.0,10.673018775348496,true,0.0,0.14394127776753887
20,0.75,12,9,1,16,1.0,10.673018775348496,true,4.0,0.272110408666538
20,0.75,12,9,1,16,1.0,10.673018775348496,true,5.0,0.3118315602037762
20,0.75,12,9,1,16,1.0,10.673018775348496,true,2.0,0.08083536158204616
20,0.75,12,9,1,16,1.0,10.673018775348496,true,0.0,0.13773763290138652
20,0.75,12,9,1,1,1.0,10.673018775348496,true,4.0,0.05422486707248878
20,0.75,12,9,1,1,1.0,10.673018775348496,true,5.0,0.05624149999234535
20,0.75,12,9,1,1,1.0,10.673018775348496,true,2.0,0.050581971833551176
20,0.75,12,9,1,1,1.0,10.673018775348496,true,0.0,0.06432863997907273
20,0.75,12,9,1,4,1.0,10.673018775348496,true,4.0,0.2016950927373572
20,0.75,12,9,1,4,1.0,10.673018775348496,true,5.0,0.2847235390111598
20,0.75,12,9,1,4,1.0,10.673018775348496,true,2.0,0.07228345318473071
20,0.75,12,9,1,4,1.0,10.673018775348496,true,0.0,0.1307014699586435
20,0.75,12,9,1,16,20.0,10.673018775348496,true,4.0,0.7580497767762538
20,0.75,12,9,1,16,20.0,10.673018775348496,true,5.0,0.8444753599770171
20,0.75,12,9,1,16,20.0,10.673018775348496,true,2.0,0.6868910438704817
20,0.75,12,9,1,16,20.0,10.673018775348496,true,0.0,0.7060556677713542
20,0.75,12,9,1,1,20.0,10.673018775348496,true,4.0,0.6665984557946404
20,0.75,12,9,1,1,20.0,10.673018775348496,true,5.0,0.6986241839799506
20,0.75,12,9,1,1,20.0,10.673018775348496,true,2.0,0.6296205261130009
20,0.75,12,9,1,1,20.0,10.673018775348496,true,0.0,0.5998372995167046
20,0.75,12,9,1,4,20.0,10.673018775348496,true,4.0,0.6507320858627698
20,0.75,12,9,1,4,20.0,10.673018775348496,true,5.0,0.6985550583148457
20,0.75,12,9,1,4,20.0,10.673018775348496,true,2.0,0.6035794895083825
20,0.75,12,9,1,4,20.0,10.673018775348496,true,0.0,0.5704561319781715
20,0.75,12,9,1,16,0.0,11.707061935866644,true,4.0,0.2003000698317233
20,0.75,12,9,1,16,0.0,11.707061935866644,true,5.0,0.11652634661487772
20,0.75,12,9,1,16,0.0,11.707061935866644,true,2.0,0.047511678716912795
20,0.75,12,9,1,16,0.0,11.707061935866644,true,0.0,0.12575617832913077
20,0.75,12,9,1,1,0.0,11.707061935866644,true,4.0,0.03989200187805438
20,0.75,12,9,1,1,0.0,11.707061935866644,true,5.0,0.0379108382482557
20,0.75,12,9,1,1,0.0,11.707061935866644,true,2.0,0.041080959148728786
20,0.75,12,9,1,1,0.0,11.707061935866644,true,0.0,0.06315332052974437
20,0.75,12,9,1,4,0.0,11.707061935866644,true,4.0,0.10687196511353911
20,0.75,12,9,1,4,0.0,11.707061935866644,true,5.0,0.16271497100956173
20,0.75,12,9,1,4,0.0,11.707061935866644,true,2.0,0.055052823095559845
20,0.75,12,9,1,4,0.0,11.707061935866644,true,0.0,0.1332872009826428
20,0.75,12,9,1,16,1.0,11.707061935866644,true,4.0,0.26677302270575554
20,0.75,12,9,1,16,1.0,11.707061935866644,true,5.0,0.3001816063414419
20,0.75,12,9,1,16,1.0,11.707061935866644,true,2.0,0.07657241426869198
20,0.75,12,9,1,16,1.0,11.707061935866644,true,0.0,0.1335840078606292
20,0.75,12,9,1,1,1.0,11.707061935866644,true,4.0,0.051205009975116254
20,0.75,12,9,1,1,1.0,11.707061935866644,true,5.0,0.053129455612634165
20,0.75,12,9,1,1,1.0,11.707061935866644,true,2.0,0.04749182951730203
20,0.75,12,9,1,1,1.0,11.707061935866644,true,0.0,0.06163965908459754
20,0.75,12,9,1,4,1.0,11.707061935866644,true,4.0,0.19625043162448316
20,0.75,12,9,1,4,1.0,11.707061935866644,true,5.0,0.2756626313991309
20,0.75,12,9,1,4,1.0,11.707061935866644,true,2.0,0.06844309942349351
20,0.75,12,9,1,4,1.0,11.707061935866644,true,0.0,0.12658318438095068
20,0.75,12,9,1,16,20.0,11.707061935866644,true,4.0,0.7564669106111801
20,0.75,12,9,1,16,20.0,11.707061935866644,true,5.0,0.8438169225213431
20,0.75,12,9,1,16,20.0,11.707061935866644,true,2.0,0.6842877413373321
20,0.75,12,9,1,16,20.0,11.707061935866644,true,0.0,0.7047034567364434
20,0.75,12,9,1,1,20.0,11.707061935866644,true,4.0,0.6649399650629692
20,0.75,12,9,1,1,20.0,11.707061935866644,true,5.0,0.6968322860060948
20,0.75,12,9,1,1,20.0,11.707061935866644,true,2.0,0.6286760470007096
20,0.75,12,9,1,1,20.0,11.707061935866644,true,0.0,0.5987001603173935
20,0.75,12,9,1,4,20.0,11.707061935866644,true,4.0,0.6489735825509483
20,0.75,12,9,1,4,20.0,11.707061935866644,true,5.0,0.6969669738731208
20,0.75,12,9,1,4,20.0,11.707061935866644,true,2.0,0.6009986281380079
20,0.75,12,9,1,4,20.0,11.707061935866644,true,0.0,0.5682412173792991
20,0.75,12,9,1,16,0.0,12.841287179853445,true,4.0,0.1928811205581033
20,0.75,12,9,1,16,0.0,12.841287179853445,true,5.0,0.09780272869916805
20,0.75,12,9,1,16,0.0,12.841287179853445,true,2.0,0.044395322097545084
20,0.75,12,9,1,16,0.0,12.841287179853445,true,0.0,0.12161776593194826
20,0.75,12,9,1,1,0.0,12.841287179853445,true,4.0,0.03840518451978514
20,0.75,12,9,1,1,0.0,12.841287179853445,true,5.0,0.0380249358534845
20,0.75,12,9,1,1,0.0,12.841287179853445,true,2.0,0.039472746474975146
20,0.75,12,9,1,1,0.0,12.841287179853445,true,0.0,0.060049612371618453
20,0.75,12,9,1,4,0.0,12.841287179853445,true,4.0,0.09953639836493201
20,0.75,12,9,1,4,0.0,12.841287179853445,true,5.0,0.1456406606105626
20,0.75,12,9,1,4,0.0,12.841287179853445,true,2.0,0.05312131252023143
20,0.75,12,9,1,4,0.0,12.841287179853445,true,0.0,0.12374161486782492
20,0.75,12,9,1,16,1.0,12.841287179853445,true,4.0,0.26174775797008376
20,0.75,12,9,1,16,1.0,12.841287179853445,true,5.0,0.28985598878255997
20,0.75,12,9,1,16,1.0,12.841287179853445,true,2.0,0.07254788166313972
20,0.75,12,9,1,16,1.0,12.841287179853445,true,0.0,0.12978028297083236
20,0.75,12,9,1,1,1.0,12.841287179853445,true,4.0,0.04831630631684648
20,0.75,12,9,1,1,1.0,12.841287179853445,true,5.0,0.05018128563260533
20,0.75,12,9,1,1,1.0,12.841287179853445,true,2.0,0.04473586724329852
20,0.75,12,9,1,1,1.0,12.841287179853445,true,0.0,0.05883866048425901
20,0.75,12,9,1,4,1.0,12.841287179853445,true,4.0,0.19124448330253535
20,0.75,12,9,1,4,1.0,12.841287179853445,true,5.0,0.26741215528581425
20,0.75,12,9,1,4,1.0,12.841287179853445,true,2.0,0.0648865134211219
20,0.75,12,9,1,4,1.0,12.841287179853445,true,0.0,0.12224894469907968
20,0.75,12,9,1,16,20.0,12.841287179853445,true,4.0,0.7551934035551418
20,0.75,12,9,1,16,20.0,12.841287179853445,true,5.0,0.8428552584869543
20,0.75,12,9,1,16,20.0,12.841287179853445,true,2.0,0.6829224504000739
20,0.75,12,9,1,16,20.0,12.841287179853445,true,0.0,0.7031430044286247
20,0.75,12,9,1,1,20.0,12.841287179853445,true,4.0,0.6642258172013905
20,0.75,12,9,1,1,20.0,12.841287179853445,true,5.0,0.6953781022638156
20,0.75,12,9,1,1,20.0,12.841287179853445,true,2.0,0.6280188793831819
20,0.75,12,9,1,1,20.0,12.841287179853445,true,0.0,0.5979620174866971
20,0.75,12,9,1,4,20.0,12.841287179853445,true,4.0,0.6469914783094816
20,0.75,12,9,1,4,20.0,12.841287179853445,true,5.0,0.6946122188483038
20,0.75,12,9,1,4,20.0,12.841287179853445,true,2.0,0.5989440559096063
20,0.75,12,9,1,4,20.0,12.841287179853445,true,0.0,0.5662373652482988
20,0.75,12,9,1,16,0.0,14.08540053335435,true,4.0,0.1837081863842308
20,0.75,12,9,1,16,0.0,14.08540053335435,true,5.0,0.08500048468110614
20,0.75,12,9,1,16,0.0,14.08540053335435,true,2.0,0.047022500340173544
20,0.75,12,9,1,16,0.0,14.08540053335435,true,0.0,0.1200617058840839
20,0.75,12,9,1,1,0.0,14.08540053335435,true,4.0,0.037012550651370164
20,0.75,12,9,1,1,0.0,14.08540053335435,true,5.0,0.03198548181214022
20,0.75,12,9,1,1,0.0,14.08540053335435,true,2.0,0.036565320578829545
20,0.75,12,9,1,1,0.0,14.08540053335435,true,0.0,0.056269839799238365
20,0.75,12,9,1,4,0.0,14.08540053335435,true,4.0,0.09068115133289933
20,0.75,12,9,1,4,0.0,14.08540053335435,true,5.0,0.1264158823473178
20,0.75,12,9,1,4,0.0,14.08540053335435,true,2.0,0.05182603706704735
20,0.75,12,9,1,4,0.0,14.08540053335435,true,0.0,0.11054390456182478
20,0.75,12,9,1,16,1.0,14.08540053335435,true,4.0,0.2570521645221692
20,0.75,12,9,1,16,1.0,14.08540053335435,true,5.0,0.2812265661491826
20,0.75,12,9,1,16,1.0,14.08540053335435,true,2.0,0.06904093002568704
20,0.75,12,9,1,16,1.0,14.08540053335435,true,0.0,0.12615545012074925
20,0.75,12,9,1,1,1.0,14.08540053335435,true,4.0,0.045522746032133986
20,0.75,12,9,1,1,1.0,14.08540053335435,true,5.0,0.046829747488561085
20,0.75,12,9,1,1,1.0,14.08540053335435,true,2.0,0.04205896318316992
20,0.75,12,9,1,1,1.0,14.08540053335435,true,0.0,0.05639573333702442
20,0.75,12,9,1,4,1.0,14.08540053335435,true,4.0,0.18651741501440086
20,0.75,12,9,1,4,1.0,14.08540053335435,true,5.0,0.26043663307870624
20,0.75,12,9,1,4,1.0,14.08540053335435,true,2.0,0.0615423072990229
20,0.75,12,9,1,4,1.0,14.08540053335435,true,0.0,0.11778337530593723
20,0.75,12,9,1,16,20.0,14.08540053335435,true,4.0,0.7539247457806945
20,0.75,12,9,1,16,20.0,14.08540053335435,true,5.0,0.8422162421128602
20,0.75,12,9,1,16,20.0,14.08540053335435,true,2.0,0.6811408133784257
20,0.75,12,9,1,16,20.0,14.08540053335435,true,0.0,0.7014775737915047
20,0.75,12,9,1,1,20.0,14.08540053335435,true,4.0,0.6628566845467361
20,0.75,12,9,1,1,20.0,14.08540053335435,true,5.0,0.6950858682930464
20,0.75,12,9,1,1,20.0,14.08540053335435,true,2.0,0.62631854280637
20,0.75,12,9,1,1,20.0,14.08540053335435,true,0.0,0.596580834955118
20,0.75,12,9,1,4,20.0,14.08540053335435,true,4.0,0.6445883524540835
20,0.75,12,9,1,4,20.0,14.08540053335435,true,5.0,0.6925294260864597
20,0.75,12,9,1,4,20.0,14.08540053335435,true,2.0,0.5961236673859244
20,0.75,12,9,1,4,20.0,14.08540053335435,true,0.0,0.5641660225465834
20,0.75,12,9,1,16,0.0,15.450048379595799,true,4.0,0.17434050244037927
20,0.75,12,9,1,16,0.0,15.450048379595799,true,5.0,0.07223377224632346
20,0.75,12,9,1,16,0.0,15.450048379595799,true,2.0,0.04703657680183197
20,0.75,12,9,1,16,0.0,15.450048379595799,true,0.0,0.12276518456417974
20,0.75,12,9,1,1,0.0,15.450048379595799,true,4.0,0.033389857832122456
20,0.75,12,9,1,1,0.0,15.450048379595799,true,5.0,0.028366302567632833
20,0.75,12,9,1,1,0.0,15.450048379595799,true,2.0,0.03570186119906209
20,0.75,12,9,1,1,0.0,15.450048379595799,true,0.0,0.052373374070237205
20,0.75,12,9,1,4,0.0,15.450048379595799,true,4.0,0.08200815119628402
20,0.75,12,9,1,4,0.0,15.450048379595799,true,5.0,0.11005050052353216
20,0.75,12,9,1,4,0.0,15.450048379595799,true,2.0,0.04771367836991058
20,0.75,12,9,1,4,0.0,15.450048379595799,true,0.0,0.10511245040399507
20,0.75,12,9,1,16,1.0,15.450048379595799,true,4.0,0.25278269214144894
20,0.75,12,9,1,16,1.0,15.450048379595799,true,5.0,0.272979693539375
20,0.75,12,9,1,16,1.0,15.450048379595799,true,2.0,0.06580555858345655
20,0.75,12,9,1,16,1.0,15.450048379595799,true,0.0,0.12198386460322891
20,0.75,12,9,1,1,1.0,15.450048379595799,true,4.0,0.04312701997236226
20,0.75,12,9,1,1,1.0,15.450048379595799,true,5.0,0.04418122385516377
20,0.75,12,9,1,1,1.0,15.450048379595799,true,2.0,0.03984219974351441
20,0.75,12,9,1,1,1.0,15.450048379595799,true,0.0,0.05446616205676411
20,0.75,12,9,1,4,1.0,15.450048379595799,true,4.0,0.1821074411064245
20,0.75,12,9,1,4,1.0,15.450048379595799,true,5.0,0.25333905438842846
20,0.75,12,9,1,4,1.0,15.450048379595799,true,2.0,0.05854506897502723
20,0.75,12,9,1,4,1.0,15.450048379595799,true,0.0,0.1137415177078906
20,0.75,12,9,1,16,20.0,15.450048379595799,true,4.0,0.7521018308350493
20,0.75,12,9,1,16,20.0,15.450048379595799,true,5.0,0.8414019576567849
20,0.75,12,9,1,16,20.0,15.450048379595799,true,2.0,0.6795848533207812
20,0.75,12,9,1,16,20.0,15.450048379595799,true,0.0,0.7006479870653847
20,0.75,12,9,1,1,20.0,15.450048379595799,true,4.0,0.6616374594459071
20,0.75,12,9,1,1,20.0,15.450048379595799,true,5.0,0.6930992952444058
20,0.75,12,9,1,1,20.0,15.450048379595799,true,2.0,0.6258097550359083
20,0.75,12,9,1,1,20.0,15.450048379595799,true,0.0,0.5954453475358317
20,0.75,12,9,1,4,20.0,15.450048379595799,true,4.0,0.6429072948330242
20,0.75,12,9,1,4,20.0,15.450048379595799,true,5.0,0.6907173272655541
20,0.75,12,9,1,4,20.0,15.450048379595799,true,2.0,0.5940712998028511
20,0.75,12,9,1,4,20.0,15.450048379595799,true,0.0,0.5625370735577773
20,0.75,12,9,1,16,0.0,16.946908564410183,true,4.0,0.16316399392749842
20,0.75,12,9,1,16,0.0,16.946908564410183,true,5.0,0.06284665812683587
20,0.75,12,9,1,16,0.0,16.946908564410183,true,2.0,0.049359515100618645
20,0.75,12,9,1,16,0.0,16.946908564410183,true,0.0,0.13754993525334966
20,0.75,12,9,1,1,0.0,16.946908564410183,true,4.0,0.031791751122999416
20,0.75,12,9,1,1,0.0,16.946908564410183,true,5.0,0.030513518994726017
20,0.75,12,9,1,1,0.0,16.946908564410183,true,2.0,0.03562290567683061
20,0.75,12,9,1,1,0.0,16.946908564410183,true,0.0,0.050245010034565295
20,0.75,12,9,1,4,0.0,16.946908564410183,true,4.0,0.07689255976590358
20,0.75,12,9,1,4,0.0,16.946908564410183,true,5.0,0.09914135052541644
20,0.75,12,9,1,4,0.0,16.946908564410183,true,2.0,0.044319266624775054
20,0.75,12,9,1,4,0.0,16.946908564410183,true,0.0,0.09771798834586752
20,0.75,12,9,1,16,1.0,16.946908564410183,true,4.0,0.24904331249877246
20,0.75,12,9,1,16,1.0,16.946908564410183,true,5.0,0.26634911976723374
20,0.75,12,9,1,16,1.0,16.946908564410183,true,2.0,0.06293690700700766
20,0.75,12,9,1,16,1.0,16.946908564410183,true,0.0,0.11972286133707306
20,0.75,12,9,1,1,1.0,16.946908564410183,true,4.0,0.04100430609356086
20,0.75,12,9,1,1,1.0,16.946908564410183,true,5.0,0.04170689293914731
20,0.75,12,9,1,1,1.0,16.946908564410183,true,2.0,0.03791756658710544
20,0.75,12,9,1,1,1.0,16.946908564410183,true,0.0,0.05246072406643969
20,0.75,12,9,1,4,1.0,16.946908564410183,true,4.0,0.1783367734038033
20,0.75,12,9,1,4,1.0,16.946908564410183,true,5.0,0.24782599404613398
20,0.75,12,9,1,4,1.0,16.946908564410183,true,2.0,0.055894266132317766
20,0.75,12,9,1,4,1.0,16.946908564410183,true,0.0,0.11117743388599388
20,0.75,12,9,1,16,20.0,16.946908564410183,true,4.0,0.7512219845590844
20,0.75,12,9,1,16,20.0,16.946908564410183,true,5.0,0.8408756435422335
20,0.75,12,9,1,16,20.0,16.946908564410183,true,2.0,0.6780342136035453
20,0.75,12,9,1,16,20.0,16.946908564410183,true,0.0,0.6997314519414148
20,0.75,12,9,1,1,20.0,16.946908564410183,true,4.0,0.6607048889897594
20,0.75,12,9,1,1,20.0,16.946908564410183,true,5.0,0.6917330467024939
20,0.75,12,9,1,1,20.0,16.946908564410183,true,2.0,0.6234367542951067
20,0.75,12,9,1,1,20.0,16.946908564410183,true,0.0,0.5936064365624419
20,0.75,12,9,1,4,20.0,16.946908564410183,true,4.0,0.6408816386223564
20,0.75,12,9,1,4,20.0,16.946908564410183,true,5.0,0.6886438897785372
20,0.75,12,9,1,4,20.0,16.946908564410183,true,2.0,0.5908310616049768
20,0.75,12,9,1,4,20.0,16.946908564410183,true,0.0,0.5602518351013359
20,0.75,12,9,1,16,0.0,18.588790328305304,true,4.0,0.15473962555177317
20,0.75,12,9,1,16,0.0,18.588790328305304,true,5.0,0.06874690020279463
20,0.75,12,9,1,16,0.0,18.588790328305304,true,2.0,0.045134631764115224
20,0.75,12,9,1,16,0.0,18.588790328305304,true,0.0,0.13076835403970802
20,0.75,12,9,1,1,0.0,18.588790328305304,true,4.0,0.03055599929935799
20,0.75,12,9,1,1,0.0,18.588790328305304,true,5.0,0.03084261551316679
20,0.75,12,9,1,1,0.0,18.588790328305304,true,2.0,0.034981192465535674
20,0.75,12,9,1,1,0.0,18.588790328305304,true,0.0,0.05089275265737217
20,0.75,12,9,1,4,0.0,18.588790328305304,true,4.0,0.07197433710461756
20,0.75,12,9,1,4,0.0,18.588790328305304,true,5.0,0.08336703081417497
20,0.75,12,9,1,4,0.0,18.588790328305304,true,2.0,0.042260406181451396
20,0.75,12,9,1,4,0.0,18.588790328305304,true,0.0,0.09165484157765814
20,0.75,12,9,1,16,1.0,18.588790328305304,true,4.0,0.24556343554750193
20,0.75,12,9,1,16,1.0,18.588790328305304,true,5.0,0.2610823003903124
20,0.75,12,9,1,16,1.0,18.588790328305304,true,2.0,0.060307099976754944
20,0.75,12,9,1,16,1.0,18.588790328305304,true,0.0,0.11737777562201518
20,0.75,12,9,1,1,1.0,18.588790328305304,true,4.0,0.03922837915257804
20,0.75,12,9,1,1,1.0,18.588790328305304,true,5.0,0.03971377504966725
20,0.75,12,9,1,1,1.0,18.588790328305304,true,2.0,0.03601862266354286
20,0.75,12,9,1,1,1.0,18.588790328305304,true,0.0,0.050434946036913765
20,0.75,12,9,1,4,1.0,18.588790328305304,true,4.0,0.17490845353962597
20,0.75,12,9,1,4,1.0,18.588790328305304,true,5.0,0.2426720892673548
20,0.75,12,9,1,4,1.0,18.588790328305304,true,2.0,0.05348543273558288
20,0.75,12,9,1,4,1.0,18.588790328305304,true,0.0,0.10846372692240887
20,0.75,12,9,1,16,20.0,18.588790328305304,true,4.0,0.7498868282494984
20,0.75,12,9,1,16,20.0,18.588790328305304,true,5.0,0.8406596846327766
20,0.75,12,9,1,16,20.0,18.588790328305304,true,2.0,0.676168809844483
20,0.75,12,9,1,16,20.0,18.588790328305304,true,0.0,0.6985750240719277
20,0.75,12,9,1,1,20.0,18.588790328305304,true,4.0,0.659671360288431
20,0.75,12,9,1,1,20.0,18.588790328305304,true,5.0,0.6900949041108347
20,0.75,12,9,1,1,20.0,18.588790328305304,true,2.0,0.6230206929324278
20,0.75,12,9,1,1,20.0,18.588790328305304,true,0.0,0.5929763623173556
20,0.75,12,9,1,4,20.0,18.588790328305304,true,4.0,0.6385270221959712
20,0.75,12,9,1,4,20.0,18.588790328305304,true,5.0,0.6863541257876008
20,0.75,12,9,1,4,20.0,18.588790328305304,true,2.0,0.588416890311701
20,0.75,12,9,1,4,20.0,18.588790328305304,true,0.0,0.5585944854983314
20,0.75,12,9,1,16,0.0,20.389743920337427,true,4.0,0.14693780819651098
20,0.75,12,9,1,16,0.0,20.389743920337427,true,5.0,0.06310162168644347
20,0.75,12,9,1,16,0.0,20.389743920337427,true,2.0,0.0384188109557897
20,0.75,12,9,1,16,0.0,20.389743920337427,true,0.0,0.12589120206499302
20,0.75,12,9,1,1,0.0,20.389743920337427,true,4.0,0.029280246519650947
20,0.75,12,9,1,1,0.0,20.389743920337427,true,5.0,0.029557039440508307
20,0.75,12,9,1,1,0.0,20.389743920337427,true,2.0,0.031420724084317384
20,0.75,12,9,1,1,0.0,20.389743920337427,true,0.0,0.04765990293845464
20,0.75,12,9,1,4,0.0,20.389743920337427,true,4.0,0.0676603740868923
20,0.75,12,9,1,4,0.0,20.389743920337427,true,5.0,0.07290916440641401
20,0.75,12,9,1,4,0.0,20.389743920337427,true,2.0,0.03879786559921115
20,0.75,12,9,1,4,0.0,20.389743920337427,true,0.0,0.08816278207194118
20,0.75,12,9,1,16,1.0,20.389743920337427,true,4.0,0.24264092518482017
20,0.75,12,9,1,16,1.0,20.389743920337427,true,5.0,0.2574510273259349
20,0.75,12,9,1,16,1.0,20.389743920337427,true,2.0,0.05793540372545135
20,0.75,12,9,1,16,1.0,20.389743920337427,true,0.0,0.11490560415514413
20,0.75,12,9,1,1,1.0,20.389743920337427,true,4.0,0.037576417878379946
20,0.75,12,9,1,1,1.0,20.389743920337427,true,5.0,0.03784579910715154
20,0.75,12,9,1,1,1.0,20.389743920337427,true,2.0,0.034476714313859465
20,0.75,12,9,1,1,1.0,20.389743920337427,true,0.0,0.04850820703234799
20,0.75,12,9,1,4,1.0,20.389743920337427,true,4.0,0.17171496119554683
20,0.75,12,9,1,4,1.0,20.389743920337427,true,5.0,0.23754212282711443
20,0.75,12,9,1,4,1.0,20.389743920337427,true,2.0,0.05143827255187646
20,0.75,12,9,1,4,1.0,20.389743920337427,true,0.0,0.10629789614887464
20,0.75,12,9,1,16,20.0,20.389743920337427,true,4.0,0.7485812321669312
20,0.75,12,9,1,16,20.0,20.389743920337427,true,5.0,0.8402565896454263
20,0.75,12,9,1,16,20.0,20.389743920337427,true,2.0,0.6752550270135623
20,0.75,12,9,1,16,20.0,20.389743920337427,true,0.0,0.697594424460831
20,0.75,12,9,1,1,20.0,20.389743920337427,true,4.0,0.658587980174648
20,0.75,12,9,1,1,20.0,20.389743920337427,true,5.0,0.68957438154461
20,0.75,12,9,1,1,20.0,20.389743920337427,true,2.0,0.6219988980287044
20,0.75,12,9,1,1,20.0,20.389743920337427,true,0.0,0.5911259962716348
20,0.75,12,9,1,4,20.0,20.389743920337427,true,4.0,0.6366181592597441
20,0.75,12,9,1,4,20.0,20.389743920337427,true,5.0,0.6838221269737839
20,0.75,12,9,1,4,20.0,20.389743920337427,true,2.0,0.586814424782322
20,0.75,12,9,1,4,20.0,20.389743920337427,true,0.0,0.5578339866091035
20,0.75,12,9,1,16,0.0,22.365180831798604,true,4.0,0.13599373783197413
20,0.75,12,9,1,16,0.0,22.365180831798604,true,5.0,0.06351258488734836
20,0.75,12,9,1,16,0.0,22.365180831798604,true,2.0,0.033434200822444526
20,0.75,12,9,1,16,0.0,22.365180831798604,true,0.0,0.12544394436251172
20,0.75,12,9,1,1,0.0,22.365180831798604,true,4.0,0.023842257800522768
20,0.75,12,9,1,1,0.0,22.365180831798604,true,5.0,0.023452976649848224
20,0.75,12,9,1,1,0.0,22.365180831798604,true,2.0,0.029716714444442564
20,0.75,12,9,1,1,0.0,22.365180831798604,true,0.0,0.05067176287998352
20,0.75,12,9,1,4,0.0,22.365180831798604,true,4.0,0.06733058782253114
20,0.75,12,9,1,4,0.0,22.365180831798604,true,5.0,0.06084623822068388
20,0.75,12,9,1,4,0.0,22.365180831798604,true,2.0,0.04194816557362666
20,0.75,12,9,1,4,0.0,22.365180831798604,true,0.0,0.08164848079767632
20,0.75,12,9,1,16,1.0,22.365180831798604,true,4.0,0.24001450373822816
20,0.75,12,9,1,16,1.0,22.365180831798604,true,5.0,0.2535181396947305
20,0.75,12,9,1,16,1.0,22.365180831798604,true,2.0,0.055989373624795974
20,0.75,12,9,1,16,1.0,22.365180831798604,true,0.0,0.11302168303635426
20,0.75,12,9,1,1,1.0,22.365180831798604,true,4.0,0.03593983600282026
20,0.75,12,9,1,1,1.0,22.365180831798604,true,5.0,0.03595866194706868
20,0.75,12,9,1,1,1.0,22.365180831798604,true,2.0,0.03291403556386644
20,0.75,12,9,1,1,1.0,22.365180831798604,true,0.0,0.04697909124260699
20,0.75,12,9,1,4,1.0,22.365180831798604,true,4.0,0.16906149103101276
20,0.75,12,9,1,4,1.0,22.365180831798604,true,5.0,0.23240193682463825
20,0.75,12,9,1,4,1.0,22.365180831798604,true,2.0,0.04930744800477546
20,0.75,12,9,1,4,1.0,22.365180831798604,true,0.0,0.10397170407543593
20,0.75,12,9,1,16,20.0,22.365180831798604,true,4.0,0.7469389353853048
20,0.75,12,9,1,16,20.0,22.365180831798604,true,5.0,0.8386750882024953
20,0.75,12,9,1,16,20.0,22.365180831798604,true,2.0,0.6737368652406814
20,0.75,12,9,1,16,20.0,22.365180831798604,true,0.0,0.6973214244856039
20,0.75,12,9,1,1,20.0,22.365180831798604,true,4.0,0.657804566402148
20,0.75,12,9,1,1,20.0,22.365180831798604,true,5.0,0.6880209395776525
20,0.75,12,9,1,1,20.0,22.365180831798604,true,2.0,0.6212335578049395
20,0.75,12,9,1,1,20.0,22.365180831798604,true,0.0,0.589511052229354
20,0.75,12,9,1,4,20.0,22.365180831798604,true,4.0,0.6345563360989933
20,0.75,12,9,1,4,20.0,22.365180831798604,true,5.0,0.6823427289010475
20,0.75,12,9,1,4,20.0,22.365180831798604,true,2.0,0.5851930696750038
20,0.75,12,9,1,4,20.0,22.365180831798604,true,0.0,0.5558117878370866
20,0.75,12,9,1,16,0.0,24.532005678606563,true,4.0,0.12580353211097903
20,0.75,12,9,1,16,0.0,24.532005678606563,true,5.0,0.05426144131760075
20,0.75,12,9,1,16,0.0,24.532005678606563,true,2.0,0.034586200309251365
20,0.75,12,9,1,16,0.0,24.532005678606563,true,0.0,0.11380415914948572
20,0.75,12,9,1,1,0.0,24.532005678606563,true,4.0,0.021480247081974248
20,0.75,12,9,1,1,0.0,24.532005678606563,true,5.0,0.02107017278223217
20,0.75,12,9,1,1,0.0,24.532005678606563,true,2.0,0.027415682745286548
20,0.75,12,9,1,1,0.0,24.532005678606563,true,0.0,0.046043649704216164
20,0.75,12,9,1,4,0.0,24.532005678606563,true,4.0,0.06353448740417669
20,0.75,12,9,1,4,0.0,24.532005678606563,true,5.0,0.05083412562136464
20,0.75,12,9,1,4,0.0,24.532005678606563,true,2.0,0.0392414154030435
20,0.75,12,9,1,4,0.0,24.532005678606563,true,0.0,0.07428768478999279
20,0.75,12,9,1,16,1.0,24.532005678606563,true,4.0,0.23765123511831285
20,0.75,12,9,1,16,1.0,24.532005678606563,true,5.0,0.2500179320981188
20,0.75,12,9,1,16,1.0,24.532005678606563,true,2.0,0.05407972242873344
20,0.75,12,9,1,16,1.0,24.532005678606563,true,0.0,0.11086010200993282
20,0.75,12,9,1,1,1.0,24.532005678606563,true,4.0,0.03474314988327899
20,0.75,12,9,1,1,1.0,24.532005678606563,true,5.0,0.03467004219978985
20,0.75,12,9,1,1,1.0,24.532005678606563,true,2.0,0.03158614769271326
20,0.75,12,9,1,1,1.0,24.532005678606563,true,0.0,0.045578055175347944
20,0.75,12,9,1,4,1.0,24.532005678606563,true,4.0,0.1666977359188528
20,0.75,12,9,1,4,1.0,24.532005678606563,true,5.0,0.22841942694305095
20,0.75,12,9,1,4,1.0,24.532005678606563,true,2.0,0.04793256915571673
20,0.75,12,9,1,4,1.0,24.532005678606563,true,0.0,0.10256916471018317
20,0.75,12,9,1,16,20.0,24.532005678606563,true,4.0,0.7459071052478516
20,0.75,12,9,1,16,20.0,24.532005678606563,true,5.0,0.8386400719054756
20,0.75,12,9,1,16,20.0,24.532005678606563,true,2.0,0.6719948835174508
20,0.75,12,9,1,16,20.0,24.532005678606563,true,0.0,0.6966560461242602
20,0.75,12,9,1,1,20.0,24.532005678606563,true,4.0,0.6567357488961822
20,0.75,12,9,1,1,20.0,24.532005678606563,true,5.0,0.6876528031647118
20,0.75,12,9,1,1,20.0,24.532005678606563,true,2.0,0.6200103918352967
20,0.75,12,9,1,1,20.0,24.532005678606563,true,0.0,0.5886196300923271
20,0.75,12,9,1,4,20.0,24.532005678606563,true,4.0,0.6327298163451776
20,0.75,12,9,1,4,20.0,24.532005678606563,true,5.0,0.6803694910273619
20,0.75,12,9,1,4,20.0,24.532005678606563,true,2.0,0.5831746707744774
20,0.75,12,9,1,4,20.0,24.532005678606563,true,0.0,0.5546506227486095
20,0.75,12,9,1,16,0.0,26.90876086096849,true,4.0,0.11724017567286364
20,0.75,12,9,1,16,0.0,26.90876086096849,true,5.0,0.04611779816860542
20,0.75,12,9,1,16,0.0,26.90876086096849,true,2.0,0.035276354488198845
20,0.75,12,9,1,16,0.0,26.90876086096849,true,0.0,0.11361748897292687
20,0.75,12,9,1,1,0.0,26.90876086096849,true,4.0,0.021513601476222433
20,0.75,12,9,1,1,0.0,26.90876086096849,true,5.0,0.025495275264063387
20,0.75,12,9,1,1,0.0,26.90876086096849,true,2.0,0.022663298395000753
20,0.75,12,9,1,1,0.0,26.90876086096849,true,0.0,0.03979149475136563
20,0.75,12,9,1,4,0.0,26.90876086096849,true,4.0,0.05691130971022447
20,0.75,12,9,1,4,0.0,26.90876086096849,true,5.0,0.04626428913038488
20,0.75,12,9,1,4,0.0,26.90876086096849,true,2.0,0.0349323398234928
20,0.75,12,9,1,4,0.0,26.90876086096849,true,0.0,0.0848865964448093
20,0.75,12,9,1,16,1.0,26.90876086096849,true,4.0,0.23579658958174837
20,0.75,12,9,1,16,1.0,26.90876086096849,true,5.0,0.24683281100755577
20,0.75,12,9,1,16,1.0,26.90876086096849,true,2.0,0.0524458181051667
20,0.75,12,9,1,16,1.0,26.90876086096849,true,0.0,0.10906620305586312
20,0.75,12,9,1,1,1.0,26.90876086096849,true,4.0,0.03339644621083449
20,0.75,12,9,1,1,1.0,26.90876086096849,true,5.0,0.033017253738452795
20,0.75,12,9,1,1,1.0,26.90876086096849,true,2.0,0.03025717129484737
20,0.75,12,9,1,1,1.0,26.90876086096849,true,0.0,0.044277183074126286
20,0.75,12,9,1,4,1.0,26.90876086096849,true,4.0,0.1641094442448455
20,0.75,12,9,1,4,1.0,26.90876086096849,true,5.0,0.22403382377787995
20,0.75,12,9,1,4,1.0,26.90876086096849,true,2.0,0.045977253917561044
20,0.75,12,9,1,4,1.0,26.90876086096849,true,0.0,0.10069170884039412
20,0.75,12,9,1,16,20.0,26.90876086096849,true,4.0,0.7445480540817997
20,0.75,12,9,1,16,20.0,26.90876086096849,true,5.0,0.838263682386624
20,0.75,12,9,1,16,20.0,26.90876086096849,true,2.0,0.6698557619297852
20,0.75,12,9,1,16,20.0,26.90876086096849,true,0.0,0.6963913935063514
20,0.75,12,9,1,1,20.0,26.90876086096849,true,4.0,0.6557871185855713
20,0.75,12,9,1,1,20.0,26.90876086096849,true,5.0,0.6871716879404638
20,0.75,12,9,1,1,20.0,26.90876086096849,true,2.0,0.6183073708403329
20,0.75,12,9,1,1,20.0,26.90876086096849,true,0.0,0.5864191431159868
20,0.75,12,9,1,4,20.0,26.90876086096849,true,4.0,0.6306426517963221
20,0.75,12,9,1,4,20.0,26.90876086096849,true,5.0,0.6785792925679329
20,0.75,12,9,1,4,20.0,26.90876086096849,true,2.0,0.5808037412336581
20,0.75,12,9,1,4,20.0,26.90876086096849,true,0.0,0.5529714720293469
20,0.75,12,9,1,16,0.0,29.51578523822998,true,4.0,0.10495107895602696
20,0.75,12,9,1,16,0.0,29.51578523822998,true,5.0,0.0441500376650201
20,0.75,12,9,1,16,0.0,29.51578523822998,true,2.0,0.029372829080295877
20,0.75,12,9,1,16,0.0,29.51578523822998,true,0.0,0.11408994350256968
20,0.75,12,9,1,1,0.0,29.51578523822998,true,4.0,0.01958202262131646
20,0.75,12,9,1,1,0.0,29.51578523822998,true,5.0,0.022004051551222096
20,0.75,12,9,1,1,0.0,29.51578523822998,true,2.0,0.023001255090188945
20,0.75,12,9,1,1,0.0,29.51578523822998,true,0.0,0.03365836329477141
20,0.75,12,9,1,4,0.0,29.51578523822998,true,4.0,0.05306049942916139
20,0.75,12,9,1,4,0.0,29.51578523822998,true,5.0,0.04683289317287989
20,0.75,12,9,1,4,0.0,29.51578523822998,true,2.0,0.030590600377530728
20,0.75,12,9,1,4,0.0,29.51578523822998,true,0.0,0.08298860815105666
20,0.75,12,9,1,16,1.0,29.51578523822998,true,4.0,0.23404881786145842
20,0.75,12,9,1,16,1.0,29.51578523822998,true,5.0,0.24404847801806984
20,0.75,12,9,1,16,1.0,29.51578523822998,true,2.0,0.050862787466040796
20,0.75,12,9,1,16,1.0,29.51578523822998,true,0.0,0.10831021204388563
20,0.75,12,9,1,1,1.0,29.51578523822998,true,4.0,0.03224373014586598
20,0.75,12,9,1,1,1.0,29.51578523822998,true,5.0,0.03180919095447508
20,0.75,12,9,1,1,1.0,29.51578523822998,true,2.0,0.029010842764406537
20,0.75,12,9,1,1,1.0,29.51578523822998,true,0.0,0.042962087015431034
20,0.75,12,9,1,4,1.0,29.51578523822998,true,4.0,0.16184167678498765
20,0.75,12,9,1,4,1.0,29.51578523822998,true,5.0,0.2211139002090895
20,0.75,12,9,1,4,1.0,29.51578523822998,true,2.0,0.04442372242318364
20,0.75,12,9,1,4,1.0,29.51578523822998,true,0.0,0.09917951332513139
20,0.75,12,9,1,16,20.0,29.51578523822998,true,4.0,0.743434241119757
20,0.75,12,9,1,16,20.0,29.51578523822998,true,5.0,0.8379776071597262
20,0.75,12,9,1,16,20.0,29.51578523822998,true,2.0,0.6690499127297935
20,0.75,12,9,1,16,20.0,29.51578523822998,true,0.0,0.696463200402753
20,0.75,12,9,1,1,20.0,29.51578523822998,true,4.0,0.6546130359720864
20,0.75,12,9,1,1,20.0,29.51578523822998,true,5.0,0.6865297863672567
20,0.75,12,9,1,1,20.0,29.51578523822998,true,2.0,0.6172827185728493
20,0.75,12,9,1,1,20.0,29.51578523822998,true,0.0,0.5850607003032017
20,0.75,12,9,1,4,20.0,29.51578523822998,true,4.0,0.6290884922170221
20,0.75,12,9,1,4,20.0,29.51578523822998,true,5.0,0.6779172184994884
20,0.75,12,9,1,4,20.0,29.51578523822998,true,2.0,0.5788804506253179
20,0.75,12,9,1,4,20.0,29.51578523822998,true,0.0,0.552082848997245
20,0.75,12,9,1,16,0.0,32.37538817675455,true,4.0,0.09569690911364126
20,0.75,12,9,1,16,0.0,32.37538817675455,true,5.0,0.04545572761134258
20,0.75,12,9,1,16,0.0,32.37538817675455,true,2.0,0.025790307213492892
20,0.75,12,9,1,16,0.0,32.37538817675455,true,0.0,0.11112206492170046
20,0.75,12,9,1,1,0.0,32.37538817675455,true,4.0,0.017994915001902957
20,0.75,12,9,1,1,0.0,32.37538817675455,true,5.0,0.019444237211018282
20,0.75,12,9,1,1,0.0,32.37538817675455,true,2.0,0.0195899867931767
20,0.75,12,9,1,1,0.0,32.37538817675455,true,0.0,0.03117480670190886
20,0.75,12,9,1,4,0.0,32.37538817675455,true,4.0,0.04845649101150622
20,0.75,12,9,1,4,0.0,32.37538817675455,true,5.0,0.0481841398909839
20,0.75,12,9,1,4,0.0,32.37538817675455,true,2.0,0.028302653262502395
20,0.75,12,9,1,4,0.0,32.37538817675455,true,0.0,0.08375751579386914
20,0.75,12,9,1,16,1.0,32.37538817675455,true,4.0,0.23275149545446483
20,0.75,12,9,1,16,1.0,32.37538817675455,true,5.0,0.24206446571324539
20,0.75,12,9,1,16,1.0,32.37538817675455,true,2.0,0.0494883642370471
20,0.75,12,9,1,16,1.0,32.37538817675455,true,0.0,0.10725166507961859
20,0.75,12,9,1,1,1.0,32.37538817675455,true,4.0,0.031216519172277794
20,0.75,12,9,1,1,1.0,32.37538817675455,true,5.0,0.030693686132037563
20,0.75,12,9,1,1,1.0,32.37538817675455,true,2.0,0.028091578592340818
20,0.75,12,9,1,1,1.0,32.37538817675455,true,0.0,0.04189737668475138
20,0.75,12,9,1,4,1.0,32.37538817675455,true,4.0,0.15980414127384096
20,0.75,12,9,1,4,1.0,32.37538817675455,true,5.0,0.21880879087673683
20,0.75,12,9,1,4,1.0,32.37538817675455,true,2.0,0.04317910943108928
20,0.75,12,9,1,4,1.0,32.37538817675455,true,0.0,0.09819394408167974
20,0.75,12,9,1,16,20.0,32.37538817675455,true,4.0,0.742749629632563
20,0.75,12,9,1,16,20.0,32.37538817675455,true,5.0,0.8379877701008364
20,0.75,12,9,1,16,20.0,32.37538817675455,true,2.0,0.6682719842297578
20,0.75,12,9,1,16,20.0,32.37538817675455,true,0.0,0.6952691985126555
20,0.75,12,9,1,1,20.0,32.37538817675455,true,4.0,0.6537162155580013
20,0.75,12,9,1,1,20.0,32.37538817675455,true,5.0,0.6854109120417017
20,0.75,12,9,1,1,20.0,32.37538817675455,true,2.0,0.616782848652674
20,0.75,12,9,1,1,20.0,32.37538817675455,true,0.0,0.5837851557384268
20,0.75,12,9,1,4,20.0,32.37538817675455,true,4.0,0.6274034559141995
20,0.75,12,9,1,4,20.0,32.37538817675455,true,5.0,0.6762889857274097
20,0.75,12,9,1,4,20.0,32.37538817675455,true,2.0,0.5769567126370397
20,0.75,12,9,1,4,20.0,32.37538817675455,true,0.0,0.5508775416514821
20,0.75,12,9,1,16,0.0,35.51204046023187,true,4.0,0.08662489470051746
20,0.75,12,9,1,16,0.0,35.51204046023187,true,5.0,0.04600933320772174
20,0.75,12,9,1,16,0.0,35.51204046023187,true,2.0,0.025024158664086783
20,0.75,12,9,1,16,0.0,35.51204046023187,true,0.0,0.10502634423603179
20,0.75,12,9,1,1,0.0,35.51204046023187,true,4.0,0.017508797721317065
20,0.75,12,9,1,1,0.0,35.51204046023187,true,5.0,0.022663095703828184
20,0.75,12,9,1,1,0.0,35.51204046023187,true,2.0,0.017015489921551663
20,0.75,12,9,1,1,0.0,35.51204046023187,true,0.0,0.029858389222526954
20,0.75,12,9,1,4,0.0,35.51204046023187,true,4.0,0.0488085259819686
20,0.75,12,9,1,4,0.0,35.51204046023187,true,5.0,0.041448920893871415
20,0.75,12,9,1,4,0.0,35.51204046023187,true,2.0,0.028690905513889416
20,0.75,12,9,1,4,0.0,35.51204046023187,true,0.0,0.08762498697216073
20,0.75,12,9,1,16,1.0,35.51204046023187,true,4.0,0.2317144910421948
20,0.75,12,9,1,16,1.0,35.51204046023187,true,5.0,0.2402776009738918
20,0.75,12,9,1,16,1.0,35.51204046023187,true,2.0,0.04817781554987796
20,0.75,12,9,1,16,1.0,35.51204046023187,true,0.0,0.10678398746482881
20,0.75,12,9,1,1,1.0,35.51204046023187,true,4.0,0.0302585254625612
20,0.75,12,9,1,1,1.0,35.51204046023187,true,5.0,0.029567987790417773
20,0.75,12,9,1,1,1.0,35.51204046023187,true,2.0,0.027117121222875552
20,0.75,12,9,1,1,1.0,35.51204046023187,true,0.0,0.040887031175585335
20,0.75,12,9,1,4,1.0,35.51204046023187,true,4.0,0.15839288373089427
20,0.75,12,9,1,4,1.0,35.51204046023187,true,5.0,0.21722684385083957
20,0.75,12,9,1,4,1.0,35.51204046023187,true,2.0,0.04215804399756886
20,0.75,12,9,1,4,1.0,35.51204046023187,true,0.0,0.09737837887474177
20,0.75,12,9,1,16,20.0,35.51204046023187,true,4.0,0.7418411678989845
20,0.75,12,9,1,16,20.0,35.51204046023187,true,5.0,0.8380631075430053
20,0.75,12,9,1,16,20.0,35.51204046023187,true,2.0,0.6674184477892731
20,0.75,12,9,1,16,20.0,35.51204046023187,true,0.0,0.694720908834258
20,0.75,12,9,1,1,20.0,35.51204046023187,true,4.0,0.65291468309931
20,0.75,12,9,1,1,20.0,35.51204046023187,true,5.0,0.68444766082049
20,0.75,12,9,1,1,20.0,35.51204046023187,true,2.0,0.6159432581055795
20,0.75,12,9,1,1,20.0,35.51204046023187,true,0.0,0.5826003451392525
20,0.75,12,9,1,4,20.0,35.51204046023187,true,4.0,0.6264435676489877
20,0.75,12,9,1,4,20.0,35.51204046023187,true,5.0,0.6749059831178417
20,0.75,12,9,1,4,20.0,35.51204046023187,true,2.0,0.5761974920673631
20,0.75,12,9,1,4,20.0,35.51204046023187,true,0.0,0.5505032881072405
20,0.75,12,9,1,16,0.0,38.952583696112,true,4.0,0.0789881983460167
20,0.75,12,9,1,16,0.0,38.952583696112,true,5.0,0.0417727939243174
20,0.75,12,9,1,16,0.0,38.952583696112,true,2.0,0.028325670395402052
20,0.75,12,9,1,16,0.0,38.952583696112,true,0.0,0.1070137289917294
20,0.75,12,9,1,1,0.0,38.952583696112,true,4.0,0.016612167602106123
20,0.75,12,9,1,1,0.0,38.952583696112,true,5.0,0.026055706088659796
20,0.75,12,9,1,1,0.0,38.952583696112,true,2.0,0.018211968856127237
20,0.75,12,9,1,1,0.0,38.952583696112,true,0.0,0.025073479783179885
20,0.75,12,9,1,4,0.0,38.952583696112,true,4.0,0.04559865375903031
20,0.75,12,9,1,4,0.0,38.952583696112,true,5.0,0.031182843531194278
20,0.75,12,9,1,4,0.0,38.952583696112,true,2.0,0.02440445974602796
20,0.75,12,9,1,4,0.0,38.952583696112,true,0.0,0.07951730833921147
20,0.75,12,9,1,16,1.0,38.952583696112,true,4.0,0.23102069927999264
20,0.75,12,9,1,16,1.0,38.952583696112,true,5.0,0.2395740756606139
20,0.75,12,9,1,16,1.0,38.952583696112,true,2.0,0.04713716435058827
20,0.75,12,9,1,16,1.0,38.952583696112,true,0.0,0.10569485322961727
20,0.75,12,9,1,1,1.0,38.952583696112,true,4.0,0.029542662013011475
20,0.75,12,9,1,1,1.0,38.952583696112,true,5.0,0.028580408331353602
20,0.75,12,9,1,1,1.0,38.952583696112,true,2.0,0.026382972720704653
20,0.75,12,9,1,1,1.0,38.952583696112,true,0.0,0.04025813873022743
20,0.75,12,9,1,4,1.0,38.952583696112,true,4.0,0.15724334066616039
20,0.75,12,9,1,4,1.0,38.952583696112,true,5.0,0.2158787238289407
20,0.75,12,9,1,4,1.0,38.952583696112,true,2.0,0.040941817141510066
20,0.75,12,9,1,4,1.0,38.952583696112,true,0.0,0.09702298365445257
20,0.75,12,9,1,16,20.0,38.952583696112,true,4.0,0.7410179933164901
20,0.75,12,9,1,16,20.0,38.952583696112,true,5.0,0.8383335417804936
20,0.75,12,9,1,16,20.0,38.952583696112,true,2.0,0.6659469096237421
20,0.75,12,9,1,16,20.0,38.952583696112,true,0.0,0.6941392715458118
20,0.75,12,9,1,1,20.0,38.952583696112,true,4.0,0.6516826939793195
20,0.75,12,9,1,1,20.0,38.952583696112,true,5.0,0.683622213455456
20,0.75,12,9,1,1,20.0,38.952583696112,true,2.0,0.6142740818426915
20,0.75,12,9,1,1,20.0,38.952583696112,true,0.0,0.5812352715095989
20,0.75,12,9,1,4,20.0,38.952583696112,true,4.0,0.6253839872262549
20,0.75,12,9,1,4,20.0,38.952583696112,true,5.0,0.6743280588927616
20,0.75,12,9,1,4,20.0,38.952583696112,true,2.0,0.5754453125009742
20,0.75,12,9,1,4,20.0,38.952583696112,true,0.0,0.5499475123619147
20,0.75,12,9,1,16,0.0,42.72646001014111,true,4.0,0.07066269512688324
20,0.75,12,9,1,16,0.0,42.72646001014111,true,5.0,0.031694624227407237
20,0.75,12,9,1,16,0.0,42.72646001014111,true,2.0,0.02484068614840154
20,0.75,12,9,1,16,0.0,42.72646001014111,true,0.0,0.10185360244305379
20,0.75,12,9,1,1,0.0,42.72646001014111,true,4.0,0.017133286783975955
20,0.75,12,9,1,1,0.0,42.72646001014111,true,5.0,0.0231785487314922
20,0.75,12,9,1,1,0.0,42.72646001014111,true,2.0,0.019822161493060007
20,0.75,12,9,1,1,0.0,42.72646001014111,true,0.0,0.021963582269906107
20,0.75,12,9,1,4,0.0,42.72646001014111,true,4.0,0.04174100693316299
20,0.75,12,9,1,4,0.0,42.72646001014111,true,5.0,0.025353775694126703
20,0.75,12,9,1,4,0.0,42.72646001014111,true,2.0,0.0234894363526162
20,0.75,12,9,1,4,0.0,42.72646001014111,true,0.0,0.07741922424390676
20,0.75,12,9,1,16,1.0,42.72646001014111,true,4.0,0.2306547403208168
20,0.75,12,9,1,16,1.0,42.72646001014111,true,5.0,0.23811372435387715
20,0.75,12,9,1,16,1.0,42.72646001014111,true,2.0,0.04663788429253499
20,0.75,12,9,1,16,1.0,42.72646001014111,true,0.0,0.10522985321460603
20,0.75,12,9,1,1,1.0,42.72646001014111,true,4.0,0.028786441219536277
20,0.75,12,9,1,1,1.0,42.72646001014111,true,5.0,0.027653948101539937
20,0.75,12,9,1,1,1.0,42.72646001014111,true,2.0,0.025741072635329414
20,0.75,12,9,1,1,1.0,42.72646001014111,true,0.0,0.03954033623665314
20,0.75,12,9,1,4,1.0,42.72646001014111,true,4.0,0.15653479953237512
20,0.75,12,9,1,4,1.0,42.72646001014111,true,5.0,0.21506926117925781
20,0.75,12,9,1,4,1.0,42.72646001014111,true,2.0,0.04006885945132734
20,0.75,12,9,1,4,1.0,42.72646001014111,true,0.0,0.09700112636652974
20,0.75,12,9,1,16,20.0,42.72646001014111,true,4.0,0.7404174694657135
20,0.75,12,9,1,16,20.0,42.72646001014111,true,5.0,0.8383912647056747
20,0.75,12,9,1,16,20.0,42.72646001014111,true,2.0,0.6647361587568916
20,0.75,12,9,1,16,20.0,42.72646001014111,true,0.0,0.693483028403396
20,0.75,12,9,1,1,20.0,42.72646001014111,true,4.0,0.6513709034525924
20,0.75,12,9,1,1,20.0,42.72646001014111,true,5.0,0.6832914649747538
20,0.75,12,9,1,1,20.0,42.72646001014111,true,2.0,0.6138935297068764
20,0.75,12,9,1,1,20.0,42.72646001014111,true,0.0,0.5811453386939877
20,0.75,12,9,1,4,20.0,42.72646001014111,true,4.0,0.6243100206361238
20,0.75,12,9,1,4,20.0,42.72646001014111,true,5.0,0.6734748580446059
20,0.75,12,9,1,4,20.0,42.72646001014111,true,2.0,0.574471328278342
20,0.75,12,9,1,4,20.0,42.72646001014111,true,0.0,0.5499920534470945
20,0.75,12,9,1,16,0.0,46.86596399458868,true,4.0,0.06292168705986757
20,0.75,12,9,1,16,0.0,46.86596399458868,true,5.0,0.02458004445194446
20,0.75,12,9,1,16,0.0,46.86596399458868,true,2.0,0.025628892123560263
20,0.75,12,9,1,16,0.0,46.86596399458868,true,0.0,0.09335249084569334
20,0.75,12,9,1,1,0.0,46.86596399458868,true,4.0,0.014950203316518975
20,0.75,12,9,1,1,0.0,46.86596399458868,true,5.0,0.01956140287068974
20,0.75,12,9,1,1,0.0,46.86596399458868,true,2.0,0.019368022639024825
20,0.75,12,9,1,1,0.0,46.86596399458868,true,0.0,0.019924314494270852
20,0.75,12,9,1,4,0.0,46.86596399458868,true,4.0,0.03784216852094215
20,0.75,12,9,1,4,0.0,46.86596399458868,true,5.0,0.02811849243977573
20,0.75,12,9,1,4,0.0,46.86596399458868,true,2.0,0.023345147788135328
20,0.75,12,9,1,4,0.0,46.86596399458868,true,0.0,0.07560336976231957
20,0.75,12,9,1,16,1.0,46.86596399458868,true,4.0,0.23005691675708542
20,0.75,12,9,1,16,1.0,46.86596399458868,true,5.0,0.23642399934765843
20,0.75,12,9,1,16,1.0,46.86596399458868,true,2.0,0.04575550339958598
20,0.75,12,9,1,16,1.0,46.86596399458868,true,0.0,0.10620670441005822
20,0.75,12,9,1,1,1.0,46.86596399458868,true,4.0,0.028141566504415353
20,0.75,12,9,1,1,1.0,46.86596399458868,true,5.0,0.026977035407700297
20,0.75,12,9,1,1,1.0,46.86596399458868,true,2.0,0.02506795632328236
20,0.75,12,9,1,1,1.0,46.86596399458868,true,0.0,0.03872648303245824
20,0.75,12,9,1,4,1.0,46.86596399458868,true,4.0,0.1557309484030244
20,0.75,12,9,1,4,1.0,46.86596399458868,true,5.0,0.2141571326757713
20,0.75,12,9,1,4,1.0,46.86596399458868,true,2.0,0.0393781158672976
20,0.75,12,9,1,4,1.0,46.86596399458868,true,0.0,0.09593212057505265
20,0.75,12,9,1,16,20.0,46.86596399458868,true,4.0,0.7397584006670801
20,0.75,12,9,1,16,20.0,46.86596399458868,true,5.0,0.8379438437537723
20,0.75,12,9,1,16,20.0,46.86596399458868,true,2.0,0.6634025325953391
20,0.75,12,9,1,16,20.0,46.86596399458868,true,0.0,0.6921542552041493
20,0.75,12,9,1,1,20.0,46.86596399458868,true,4.0,0.6504511726316653
20,0.75,12,9,1,1,20.0,46.86596399458868,true,5.0,0.6820065229089861
20,0.75,12,9,1,1,20.0,46.86596399458868,true,2.0,0.6128745964467001
20,0.75,12,9,1,1,20.0,46.86596399458868,true,0.0,0.5803372990455099
20,0.75,12,9,1,4,20.0,46.86596399458868,true,4.0,0.6231244515381942
20,0.75,12,9,1,4,20.0,46.86596399458868,true,5.0,0.6722589737947132
20,0.75,12,9,1,4,20.0,46.86596399458868,true,2.0,0.5730189126489411
20,0.75,12,9,1,4,20.0,46.86596399458868,true,0.0,0.5488124125902507
20,0.75,12,9,1,16,0.0,51.40651906618906,true,4.0,0.059463312465777365
20,0.75,12,9,1,16,0.0,51.40651906618906,true,5.0,0.03233178717669996
20,0.75,12,9,1,16,0.0,51.40651906618906,true,2.0,0.026437452812731497
20,0.75,12,9,1,16,0.0,51.40651906618906,true,0.0,0.0903349615738748
20,0.75,12,9,1,1,0.0,51.40651906618906,true,4.0,0.013822237795838566
20,0.75,12,9,1,1,0.0,51.40651906618906,true,5.0,0.019678591658432925
20,0.75,12,9,1,1,0.0,51.40651906618906,true,2.0,0.01739989183766367
20,0.75,12,9,1,1,0.0,51.40651906618906,true,0.0,0.017985300722564233
20,0.75,12,9,1,4,0.0,51.40651906618906,true,4.0,0.03394601544741499
20,0.75,12,9,1,4,0.0,51.40651906618906,true,5.0,0.02068423481172194
20,0.75,12,9,1,4,0.0,51.40651906618906,true,2.0,0.023148564913380666
20,0.75,12,9,1,4,0.0,51.40651906618906,true,0.0,0.07530029009209176
20,0.75,12,9,1,16,1.0,51.40651906618906,true,4.0,0.22966536740432605
20,0.75,12,9,1,16,1.0,51.40651906618906,true,5.0,0.23655704452104384
20,0.75,12,9,1,16,1.0,51.40651906618906,true,2.0,0.04528638253655874
20,0.75,12,9,1,16,1.0,51.40651906618906,true,0.0,0.10573889718691788
20,0.75,12,9,1,1,1.0,51.40651906618906,true,4.0,0.027601457508850406
20,0.75,12,9,1,1,1.0,51.40651906618906,true,5.0,0.026675610234295603
20,0.75,12,9,1,1,1.0,51.40651906618906,true,2.0,0.024493462659839135
20,0.75,12,9,1,1,1.0,51.40651906618906,true,0.0,0.038456248239923115
20,0.75,12,9,1,4,1.0,51.40651906618906,true,4.0,0.1553304819952889
20,0.75,12,9,1,4,1.0,51.40651906618906,true,5.0,0.2128185527821705
20,0.75,12,9,1,4,1.0,51.40651906618906,true,2.0,0.03856727456604656
20,0.75,12,9,1,4,1.0,51.40651906618906,true,0.0,0.09548841284251011
20,0.75,12,9,1,16,20.0,51.40651906618906,true,4.0,0.7388299856361341
20,0.75,12,9,1,16,20.0,51.40651906618906,true,5.0,0.8374208174962322
20,0.75,12,9,1,16,20.0,51.40651906618906,true,2.0,0.662647830132561
20,0.75,12,9,1,16,20.0,51.40651906618906,true,0.0,0.6912585049890808
20,0.75,12,9,1,1,20.0,51.40651906618906,true,4.0,0.649660559036777
20,0.75,12,9,1,1,20.0,51.40651906618906,true,5.0,0.6811863919224319
20,0.75,12,9,1,1,20.0,51.40651906618906,true,2.0,0.6127769429566926
20,0.75,12,9,1,1,20.0,51.40651906618906,true,0.0,0.5808357946358051
20,0.75,12,9,1,4,20.0,51.40651906618906,true,4.0,0.6218484151891609
20,0.75,12,9,1,4,20.0,51.40651906618906,true,5.0,0.6711037715650503
20,0.75,12,9,1,4,20.0,51.40651906618906,true,2.0,0.5711273387025554
20,0.75,12,9,1,4,20.0,51.40651906618906,true,0.0,0.5481198574934494
20,0.75,12,9,1,16,0.0,56.38698059870457,true,4.0,0.05111776100220691
20,0.75,12,9,1,16,0.0,56.38698059870457,true,5.0,0.030092226604985287
20,0.75,12,9,1,16,0.0,56.38698059870457,true,2.0,0.025456945805125628
20,0.75,12,9,1,16,0.0,56.38698059870457,true,0.0,0.08809493877678869
20,0.75,12,9,1,1,0.0,56.38698059870457,true,4.0,0.014009437962819563
20,0.75,12,9,1,1,0.0,56.38698059870457,true,5.0,0.017010070385010796
20,0.75,12,9,1,1,0.0,56.38698059870457,true,2.0,0.01684198776903349
20,0.75,12,9,1,1,0.0,56.38698059870457,true,0.0,0.02043702396740095
20,0.75,12,9,1,4,0.0,56.38698059870457,true,4.0,0.030291875161254502
20,0.75,12,9,1,4,0.0,56.38698059870457,true,5.0,0.01670032810783241
20,0.75,12,9,1,4,0.0,56.38698059870457,true,2.0,0.02543634883877759
20,0.75,12,9,1,4,0.0,56.38698059870457,true,0.0,0.07151492145462289
20,0.75,12,9,1,16,1.0,56.38698059870457,true,4.0,0.22915255505534213
20,0.75,12,9,1,16,1.0,56.38698059870457,true,5.0,0.23646874011284885
20,0.75,12,9,1,16,1.0,56.38698059870457,true,2.0,0.04486689109374639
20,0.75,12,9,1,16,1.0,56.38698059870457,true,0.0,0.10487172438668468
20,0.75,12,9,1,1,1.0,56.38698059870457,true,4.0,0.027301988091746627
20,0.75,12,9,1,1,1.0,56.38698059870457,true,5.0,0.026409302423115278
20,0.75,12,9,1,1,1.0,56.38698059870457,true,2.0,0.023951843885648298
20,0.75,12,9,1,1,1.0,56.38698059870457,true,0.0,0.037910905172718695
20,0.75,12,9,1,4,1.0,56.38698059870457,true,4.0,0.1547785231360148
20,0.75,12,9,1,4,1.0,56.38698059870457,true,5.0,0.2115391763434591
20,0.75,12,9,1,4,1.0,56.38698059870457,true,2.0,0.03806743202477425
20,0.75,12,9,1,4,1.0,56.38698059870457,true,0.0,0.0961490842755615
20,0.75,12,9,1,16,20.0,56.38698059870457,true,4.0,0.7381905978697453
20,0.75,12,9,1,16,20.0,56.38698059870457,true,5.0,0.8363581309230697
20,0.75,12,9,1,16,20.0,56.38698059870457,true,2.0,0.6610438816837997
20,0.75,12,9,1,16,20.0,56.38698059870457,true,0.0,0.6895728591005132
20,0.75,12,9,1,1,20.0,56.38698059870457,true,4.0,0.6486768947733992
20,0.75,12,9,1,1,20.0,56.38698059870457,true,5.0,0.6812455087999206
20,0.75,12,9,1,1,20.0,56.38698059870457,true,2.0,0.6126478450106074
20,0.75,12,9,1,1,20.0,56.38698059870457,true,0.0,0.5805128649056792
20,0.75,12,9,1,4,20.0,56.38698059870457,true,4.0,0.6211163767138675
20,0.75,12,9,1,4,20.0,56.38698059870457,true,5.0,0.6704211316561212
20,0.75,12,9,1,4,20.0,56.38698059870457,true,2.0,0.570349771535208
20,0.75,12,9,1,4,20.0,56.38698059870457,true,0.0,0.547079006244431
20,0.75,12,9,1,16,0.0,61.849968424138794,true,4.0,0.04413478345368527
20,0.75,12,9,1,16,0.0,61.849968424138794,true,5.0,0.025847444473760514
20,0.75,12,9,1,16,0.0,61.849968424138794,true,2.0,0.023211738050966775
20,0.75,12,9,1,16,0.0,61.849968424138794,true,0.0,0.07510474918048664
20,0.75,12,9,1,1,0.0,61.849968424138794,true,4.0,0.01434943388034379
20,0.75,12,9,1,1,0.0,61.849968424138794,true,5.0,0.014422721382938928
20,0.75,12,9,1,1,0.0,61.849968424138794,true,2.0,0.01613002922443034
20,0.75,12,9,1,1,0.0,61.849968424138794,true,0.0,0.020354464525688697
20,0.75,12,9,1,4,0.0,61.849968424138794,true,4.0,0.029882118841870076
20,0.75,12,9,1,4,0.0,61.849968424138794,true,5.0,0.02051480133138807
20,0.75,12,9,1,4,0.0,61.849968424138794,true,2.0,0.024505155070289445
20,0.75,12,9,1,4,0.0,61.849968424138794,true,0.0,0.07095273597643816
20,0.75,12,9,1,16,1.0,61.849968424138794,true,4.0,0.22843035196462774
20,0.75,12,9,1,16,1.0,61.849968424138794,true,5.0,0.23729932399884385
20,0.75,12,9,1,16,1.0,61.849968424138794,true,2.0,0.04428267541978452
20,0.75,12,9,1,16,1.0,61.849968424138794,true,0.0,0.10418071971437978
20,0.75,12,9,1,1,1.0,61.849968424138794,true,4.0,0.026668476963886398
20,0.75,12,9,1,1,1.0,61.849968424138794,true,5.0,0.025916097349410704
20,0.75,12,9,1,1,1.0,61.849968424138794,true,2.0,0.023421883600927243
20,0.75,12,9,1,1,1.0,61.849968424138794,true,0.0,0.037607497212791566
20,0.75,12,9,1,4,1.0,61.849968424138794,true,4.0,0.15428254896369517
20,0.75,12,9,1,4,1.0,61.849968424138794,true,5.0,0.21000306111278852
20,0.75,12,9,1,4,1.0,61.849968424138794,true,2.0,0.03748882764703031
20,0.75,12,9,1,4,1.0,61.849968424138794,true,0.0,0.09525802775181921
20,0.75,12,9,1,16,20.0,61.849968424138794,true,4.0,0.737215725540813
20,0.75,12,9,1,16,20.0,61.849968424138794,true,5.0,0.8351663752809927
20,0.75,12,9,1,16,20.0,61.849968424138794,true,2.0,0.6608884274931935
20,0.75,12,9,1,16,20.0,61.849968424138794,true,0.0,0.689346922497456
20,0.75,12,9,1,1,20.0,61.849968424138794,true,4.0,0.6481917335269828
20,0.75,12,9,1,1,20.0,61.849968424138794,true,5.0,0.6804078984452784
20,0.75,12,9,1,1,20.0,61.849968424138794,true,2.0,0.6121317363457346
20,0.75,12,9,1,1,20.0,61.849968424138794,true,0.0,0.580624780281832
20,0.75,12,9,1,4,20.0,61.849968424138794,true,4.0,0.6208106913623604
20,0.75,12,9,1,4,20.0,61.849968424138794,true,5.0,0.6700394538944943
20,0.75,12,9,1,4,20.0,61.849968424138794,true,2.0,0.5704648267068997
20,0.75,12,9,1,4,20.0,61.849968424138794,true,0.0,0.546479686807347
20,0.75,12,9,1,16,0.0,67.84223154794806,true,4.0,0.037404332813568815
20,0.75,12,9,1,16,0.0,67.84223154794806,true,5.0,0.027215146583848205
20,0.75,12,9,1,16,0.0,67.84223154794806,true,2.0,0.01925624839783257
20,0.75,12,9,1,16,0.0,67.84223154794806,true,0.0,0.06921734088732934
20,0.75,12,9,1,1,0.0,67.84223154794806,true,4.0,0.015741474089158658
20,0.75,12,9,1,1,0.0,67.84223154794806,true,5.0,0.012789761114362024
20,0.75,12,9,1,1,0.0,67.84223154794806,true,2.0,0.018181578355897097
20,0.75,12,9,1,1,0.0,67.84223154794806,true,0.0,0.026855673740891494
20,0.75,12,9,1,4,0.0,67.84223154794806,true,4.0,0.029864791599336346
20,0.75,12,9,1,4,0.0,67.84223154794806,true,5.0,0.021775485800071062
20,0.75,12,9,1,4,0.0,67.84223154794806,true,2.0,0.0239082874692953
20,0.75,12,9,1,4,0.0,67.84223154794806,true,0.0,0.064352232819514
20,0.75,12,9,1,16,1.0,67.84223154794806,true,4.0,0.22744122910662845
20,0.75,12,9,1,16,1.0,67.84223154794806,true,5.0,0.23787312113671233
20,0.75,12,9,1,16,1.0,67.84223154794806,true,2.0,0.04365708603838441
20,0.75,12,9,1,16,1.0,67.84223154794806,true,0.0,0.10361839135947544
20,0.75,12,9,1,1,1.0,67.84223154794806,true,4.0,0.026384692522924247
20,0.75,12,9,1,1,1.0,67.84223154794806,true,5.0,0.02569758932920441
20,0.75,12,9,1,1,1.0,67.84223154794806,true,2.0,0.023058746492648587
20,0.75,12,9,1,1,1.0,67.84223154794806,true,0.0,0.03745183732844723
20,0.75,12,9,1,4,1.0,67.84223154794806,true,4.0,0.15329386076926202
20,0.75,12,9,1,4,1.0,67.84223154794806,true,5.0,0.2091014992356287
20,0.75,12,9,1,4,1.0,67.84223154794806,true,2.0,0.03740576856035054
20,0.75,12,9,1,4,1.0,67.84223154794806,true,0.0,0.09451284983791158
20,0.75,12,9,1,16,20.0,67.84223154794806,true,4.0,0.7368629570442762
20,0.75,12,9,1,16,20.0,67.84223154794806,true,5.0,0.8343891431120504
20,0.75,12,9,1,16,20.0,67.84223154794806,true,2.0,0.6600251952129225
20,0.75,12,9,1,16,20.0,67.84223154794806,true,0.0,0.6896228610219791
20,0.75,12,9,1,1,20.0,67.84223154794806,true,4.0,0.6475141919596198
20,0.75,12,9,1,1,20.0,67.84223154794806,true,5.0,0.6797315234695545
20,0.75,12,9,1,1,20.0,67.84223154794806,true,2.0,0.6120314936233391
20,0.75,12,9,1,1,20.0,67.84223154794806,true,0.0,0.5805509557020099
20,0.75,12,9,1,4,20.0,67.84223154794806,true,4.0,0.6205273899883783
20,0.75,12,9,1,4,20.0,67.84223154794806,true,5.0,0.6698939802606306
20,0.75,12,9,1,4,20.0,67.84223154794806,true,2.0,0.5703273472226568
20,0.75,12,9,1,4,20.0,67.84223154794806,true,0.0,0.5465078511489625
20,0.75,12,9,1,16,0.0,74.41504819926648,true,4.0,0.035009398370642084
20,0.75,12,9,1,16,0.0,74.41504819926648,true,5.0,0.023797031864108566
20,0.75,12,9,1,16,0.0,74.41504819926648,true,2.0,0.017820902376933467
20,0.75,12,9,1,16,0.0,74.41504819926648,true,0.0,0.06341760964932643
20,0.75,12,9,1,1,0.0,74.41504819926648,true,4.0,0.01722179476911379
20,0.75,12,9,1,1,0.0,74.41504819926648,true,5.0,0.017786705460357093
20,0.75,12,9,1,1,0.0,74.41504819926648,true,2.0,0.021154363170762816
20,0.75,12,9,1,1,0.0,74.41504819926648,true,0.0,0.0283859372141651
20,0.75,12,9,1,4,0.0,74.41504819926648,true,4.0,0.032089123824432825
20,0.75,12,9,1,4,0.0,74.41504819926648,true,5.0,0.03135054462358536
20,0.75,12,9,1,4,0.0,74.41504819926648,true,2.0,0.024509674333399404
20,0.75,12,9,1,4,0.0,74.41504819926648,true,0.0,0.0621580103109324
20,0.75,12,9,1,16,1.0,74.41504819926648,true,4.0,0.2270143039988149
20,0.75,12,9,1,16,1.0,74.41504819926648,true,5.0,0.23773900285727834
20,0.75,12,9,1,16,1.0,74.41504819926648,true,2.0,0.04354471648361962
20,0.75,12,9,1,16,1.0,74.41504819926648,true,0.0,0.10391158005828233
20,0.75,12,9,1,1,1.0,74.41504819926648,true,4.0,0.026087971054314325
20,0.75,12,9,1,1,1.0,74.41504819926648,true,5.0,0.02545870650956699
20,0.75,12,9,1,1,1.0,74.41504819926648,true,2.0,0.022691534857651376
20,0.75,12,9,1,1,1.0,74.41504819926648,true,0.0,0.03726060917341342
20,0.75,12,9,1,4,1.0,74.41504819926648,true,4.0,0.15276693953076995
20,0.75,12,9,1,4,1.0,74.41504819926648,true,5.0,0.20802112745408025
20,0.75,12,9,1,4,1.0,74.41504819926648,true,2.0,0.0369979217121987
20,0.75,12,9,1,4,1.0,74.41504819926648,true,0.0,0.0938843838551169
20,0.75,12,9,1,16,20.0,74.41504819926648,true,4.0,0.7366748793920816
20,0.75,12,9,1,16,20.0,74.41504819926648,true,5.0,0.8346088123496241
20,0.75,12,9,1,16,20.0,74.41504819926648,true,2.0,0.6594514891762869
20,0.75,12,9,1,16,20.0,74.41504819926648,true,0.0,0.6891787105940037
20,0.75,12,9,1,1,20.0,74.41504819926648,true,4.0,0.6465014590365347
20,0.75,12,9,1,1,20.0,74.41504819926648,true,5.0,0.6788227812941542
20,0.75,12,9,1,1,20.0,74.41504819926648,true,2.0,0.6110385330538737
20,0.75,12,9,1,1,20.0,74.41504819926648,true,0.0,0.5794127086180128
20,0.75,12,9,1,4,20.0,74.41504819926648,true,4.0,0.619753427993587
20,0.75,12,9,1,4,20.0,74.41504819926648,true,5.0,0.6694982030406377
20,0.75,12,9,1,4,20.0,74.41504819926648,true,2.0,0.5692117240359982
20,0.75,12,9,1,4,20.0,74.41504819926648,true,0.0,0.545410729989301
20,0.75,12,9,1,16,0.0,81.62466463953812,true,4.0,0.034469531607492096
20,0.75,12,9,1,16,0.0,81.62466463953812,true,5.0,0.01801848994536855
20,0.75,12,9,1,16,0.0,81.62466463953812,true,2.0,0.018136721327008463
20,0.75,12,9,1,16,0.0,81.62466463953812,true,0.0,0.05509962937265686
20,0.75,12,9,1,1,0.0,81.62466463953812,true,4.0,0.0175102254094614
20,0.75,12,9,1,1,0.0,81.62466463953812,true,5.0,0.010961366710507119
20,0.75,12,9,1,1,0.0,81.62466463953812,true,2.0,0.022160016677935154
20,0.75,12,9,1,1,0.0,81.62466463953812,true,0.0,0.032249368722900615
20,0.75,12,9,1,4,0.0,81.62466463953812,true,4.0,0.02790404722657152
20,0.75,12,9,1,4,0.0,81.62466463953812,true,5.0,0.03542879818064894
20,0.75,12,9,1,4,0.0,81.62466463953812,true,2.0,0.0257594046761861
20,0.75,12,9,1,4,0.0,81.62466463953812,true,0.0,0.06872683655250472
20,0.75,12,9,1,16,1.0,81.62466463953812,true,4.0,0.2267767093811616
20,0.75,12,9,1,16,1.0,81.62466463953812,true,5.0,0.23738857116505982
20,0.75,12,9,1,16,1.0,81.62466463953812,true,2.0,0.04274285438334383
20,0.75,12,9,1,16,1.0,81.62466463953812,true,0.0,0.10389160370806724
20,0.75,12,9,1,1,1.0,81.62466463953812,true,4.0,0.02574412334081431
20,0.75,12,9,1,1,1.0,81.62466463953812,true,5.0,0.025698857084015512
20,0.75,12,9,1,1,1.0,81.62466463953812,true,2.0,0.022578700927723357
20,0.75,12,9,1,1,1.0,81.62466463953812,true,0.0,0.03713877379774796
20,0.75,12,9,1,4,1.0,81.62466463953812,true,4.0,0.15228679489385902
20,0.75,12,9,1,4,1.0,81.62466463953812,true,5.0,0.2077247975512349
20,0.75,12,9,1,4,1.0,81.62466463953812,true,2.0,0.03661978121647988
20,0.75,12,9,1,4,1.0,81.62466463953812,true,0.0,0.09463684896277404
20,0.75,12,9,1,16,20.0,81.62466463953812,true,4.0,0.7365043281303492
20,0.75,12,9,1,16,20.0,81.62466463953812,true,5.0,0.8344497451876622
20,0.75,12,9,1,16,20.0,81.62466463953812,true,2.0,0.6591166217955468
20,0.75,12,9,1,16,20.0,81.62466463953812,true,0.0,0.6889040673097528
20,0.75,12,9,1,1,20.0,81.62466463953812,true,4.0,0.6456923833946783
20,0.75,12,9,1,1,20.0,81.62466463953812,true,5.0,0.6780431963440632
20,0.75,12,9,1,1,20.0,81.62466463953812,true,2.0,0.6107005048578265
20,0.75,12,9,1,1,20.0,81.62466463953812,true,0.0,0.5787129145517623
20,0.75,12,9,1,4,20.0,81.62466463953812,true,4.0,0.6185662320525298
20,0.75,12,9,1,4,20.0,81.62466463953812,true,5.0,0.6688912249005557
20,0.75,12,9,1,4,20.0,81.62466463953812,true,2.0,0.5681708641636212
20,0.75,12,9,1,4,20.0,81.62466463953812,true,0.0,0.543844275035533
20,0.75,12,9,1,16,0.0,89.53277648461886,true,4.0,0.033117121768548155
20,0.75,12,9,1,16,0.0,89.53277648461886,true,5.0,0.01672397681721099
20,0.75,12,9,1,16,0.0,89.53277648461886,true,2.0,0.015172989663673591
20,0.75,12,9,1,16,0.0,89.53277648461886,true,0.0,0.05652072841098423
20,0.75,12,9,1,1,0.0,89.53277648461886,true,4.0,0.019672646860183676
20,0.75,12,9,1,1,0.0,89.53277648461886,true,5.0,0.01062194333238636
20,0.75,12,9,1,1,0.0,89.53277648461886,true,2.0,0.022174123604680553
20,0.75,12,9,1,1,0.0,89.53277648461886,true,0.0,0.035141724044072564
20,0.75,12,9,1,4,0.0,89.53277648461886,true,4.0,0.02966828202138667
20,0.75,12,9,1,4,0.0,89.53277648461886,true,5.0,0.03098380868114945
20,0.75,12,9,1,4,0.0,89.53277648461886,true,2.0,0.02702197495091857
20,0.75,12,9,1,4,0.0,89.53277648461886,true,0.0,0.06931249495062429
20,0.75,12,9,1,16,1.0,89.53277648461886,true,4.0,0.2264502465357821
20,0.75,12,9,1,16,1.0,89.53277648461886,true,5.0,0.23711393841375542
20,0.75,12,9,1,16,1.0,89.53277648461886,true,2.0,0.042372628034289934
20,0.75,12,9,1,16,1.0,89.53277648461886,true,0.0,0.10420654480008562
20,0.75,12,9,1,1,1.0,89.53277648461886,true,4.0,0.025641670265512395
20,0.75,12,9,1,1,1.0,89.53277648461886,true,5.0,0.025352416615234772
20,0.75,12,9,1,1,1.0,89.53277648461886,true,2.0,0.02225885489341807
20,0.75,12,9,1,1,1.0,89.53277648461886,true,0.0,0.036522652964340596
20,0.75,12,9,1,4,1.0,89.53277648461886,true,4.0,0.15199235151277793
20,0.75,12,9,1,4,1.0,89.53277648461886,true,5.0,0.20621645279340484
20,0.75,12,9,1,4,1.0,89.53277648461886,true,2.0,0.036410557898068026
20,0.75,12,9,1,4,1.0,89.53277648461886,true,0.0,0.09501747358217379
20,0.75,12,9,1,16,20.0,89.53277648461886,true,4.0,0.7358138344427685
20,0.75,12,9,1,16,20.0,89.53277648461886,true,5.0,0.8342933562625648
20,0.75,12,9,1,16,20.0,89.53277648461886,true,2.0,0.6589995955756615
20,0.75,12,9,1,16,20.0,89.53277648461886,true,0.0,0.6892893292738226
20,0.75,12,9,1,1,20.0,89.53277648461886,true,4.0,0.6452997354030048
20,0.75,12,9,1,1,20.0,89.53277648461886,true,5.0,0.6781912178076145
20,0.75,12,9,1,1,20.0,89.53277648461886,true,2.0,0.610453464306958
20,0.75,12,9,1,1,20.0,89.53277648461886,true,0.0,0.5780905723347094
20,0.75,12,9,1,4,20.0,89.53277648461886,true,4.0,0.6177025844428976
20,0.75,12,9,1,4,20.0,89.53277648461886,true,5.0,0.6690451521872766
20,0.75,12,9,1,4,20.0,89.53277648461886,true,2.0,0.5675229820684257
20,0.75,12,9,1,4,20.0,89.53277648461886,true,0.0,0.5438132302133978
20,0.75,12,9,1,16,0.0,98.20705665921717,true,4.0,0.03696124241518982
20,0.75,12,9,1,16,0.0,98.20705665921717,true,5.0,0.011822023520831856
20,0.75,12,9,1,16,0.0,98.20705665921717,true,2.0,0.015334093841080827
20,0.75,12,9,1,16,0.0,98.20705665921717,true,0.0,0.04688924340433643
20,0.75,12,9,1,1,0.0,98.20705665921717,true,4.0,0.015787489926419488
20,0.75,12,9,1,1,0.0,98.20705665921717,true,5.0,0.012255085177844061
20,0.75,12,9,1,1,0.0,98.20705665921717,true,2.0,0.021051743610055566
20,0.75,12,9,1,1,0.0,98.20705665921717,true,0.0,0.036496357528079476
20,0.75,12,9,1,4,0.0,98.20705665921717,true,4.0,0.03049138887288327
20,0.75,12,9,1,4,0.0,98.20705665921717,true,5.0,0.0341704704484743
20,0.75,12,9,1,4,0.0,98.20705665921717,true,2.0,0.023836320359716036
20,0.75,12,9,1,4,0.0,98.20705665921717,true,0.0,0.06920178585085693
20,0.75,12,9,1,16,1.0,98.20705665921717,true,4.0,0.2260155402220835
20,0.75,12,9,1,16,1.0,98.20705665921717,true,5.0,0.23593117851089834
20,0.75,12,9,1,16,1.0,98.20705665921717,true,2.0,0.042152236600453294
20,0.75,12,9,1,16,1.0,98.20705665921717,true,0.0,0.10417502183465396
20,0.75,12,9,1,1,1.0,98.20705665921717,true,4.0,0.025568561592938494
20,0.75,12,9,1,1,1.0,98.20705665921717,true,5.0,0.025076537023894185
20,0.75,12,9,1,1,1.0,98.20705665921717,true,2.0,0.022090382226146472
20,0.75,12,9,1,1,1.0,98.20705665921717,true,0.0,0.0364667917223609
20,0.75,12,9,1,4,1.0,98.20705665921717,true,4.0,0.151986859472467
20,0.75,12,9,1,4,1.0,98.20705665921717,true,5.0,0.20651593270318708
20,0.75,12,9,1,4,1.0,98.20705665921717,true,2.0,0.03628313991003977
20,0.75,12,9,1,4,1.0,98.20705665921717,true,0.0,0.09541048602917473
20,0.75,12,9,1,16,20.0,98.20705665921717,true,4.0,0.7353689768457574
20,0.75,12,9,1,16,20.0,98.20705665921717,true,5.0,0.8339087618035786
20,0.75,12,9,1,16,20.0,98.20705665921717,true,2.0,0.6582037103089775
20,0.75,12,9,1,16,20.0,98.20705665921717,true,0.0,0.6880376620863791
20,0.75,12,9,1,1,20.0,98.20705665921717,true,4.0,0.644679321876731
20,0.75,12,9,1,1,20.0,98.20705665921717,true,5.0,0.6776473594457012
20,0.75,12,9,1,1,20.0,98.20705665921717,true,2.0,0.6103180119723158
20,0.75,12,9,1,1,20.0,98.20705665921717,true,0.0,0.5776735283272405
20,0.75,12,9,1,4,20.0,98.20705665921717,true,4.0,0.6171928447153379
20,0.75,12,9,1,4,20.0,98.20705665921717,true,5.0,0.6687123032540401
20,0.75,12,9,1,4,20.0,98.20705665921717,true,2.0,0.5669794745134251
20,0.75,12,9,1,4,20.0,98.20705665921717,true,0.0,0.5429214471684237
20,0.75,12,9,1,16,0.0,107.72173450159423,true,4.0,0.039903973567173394
20,0.75,12,9,1,16,0.0,107.72173450159423,true,5.0,0.006339148164605069
20,0.75,12,9,1,16,0.0,107.72173450159423,true,2.0,0.008782378691712786
20,0.75,12,9,1,16,0.0,107.72173450159423,true,0.0,0.04289982077159319
20,0.75,12,9,1,1,0.0,107.72173450159423,true,4.0,0.01437999412818031
20,0.75,12,9,1,1,0.0,107.72173450159423,true,5.0,0.010006315595626687
20,0.75,12,9,1,1,0.0,107.72173450159423,true,2.0,0.02341144942335931
20,0.75,12,9,1,1,0.0,107.72173450159423,true,0.0,0.03838731507603513
20,0.75,12,9,1,4,0.0,107.72173450159423,true,4.0,0.03607776302878397
20,0.75,12,9,1,4,0.0,107.72173450159423,true,5.0,0.04191261082095847
20,0.75,12,9,1,4,0.0,107.72173450159423,true,2.0,0.02615635369279547
20,0.75,12,9,1,4,0.0,107.72173450159423,true,0.0,0.06898829300389332
20,0.75,12,9,1,16,1.0,107.72173450159423,true,4.0,0.22589609786447068
20,0.75,12,9,1,16,1.0,107.72173450159423,true,5.0,0.2356393088122291
20,0.75,12,9,1,16,1.0,107.72173450159423,true,2.0,0.04179912384327181
20,0.75,12,9,1,16,1.0,107.72173450159423,true,0.0,0.10320575404980069
20,0.75,12,9,1,1,1.0,107.72173450159423,true,4.0,0.025420082854420514
20,0.75,12,9,1,1,1.0,107.72173450159423,true,5.0,0.024707345838318736
20,0.75,12,9,1,1,1.0,107.72173450159423,true,2.0,0.022030155845988546
20,0.75,12,9,1,1,1.0,107.72173450159423,true,0.0,0.03643462241232351
20,0.75,12,9,1,4,1.0,107.72173450159423,true,4.0,0.15170520880601043
20,0.75,12,9,1,4,1.0,107.72173450159423,true,5.0,0.20617711409363354
20,0.75,12,9,1,4,1.0,107.72173450159423,true,2.0,0.03589000684540958
20,0.75,12,9,1,4,1.0,107.72173450159423,true,0.0,0.09542237691257079
20,0.75,12,9,1,16,20.0,107.72173450159423,true,4.0,0.7350907723119733
20,0.75,12,9,1,16,20.0,107.72173450159423,true,5.0,0.8342356092057552
20,0.75,12,9,1,16,20.0,107.72173450159423,true,2.0,0.6578900810379162
20,0.75,12,9,1,16,20.0,107.72173450159423,true,0.0,0.6883013977576925
20,0.75,12,9,1,1,20.0,107.72173450159423,true,4.0,0.6433783472702934
20,0.75,12,9,1,1,20.0,107.72173450159423,true,5.0,0.6771147391044915
20,0.75,12,9,1,1,20.0,107.72173450159423,true,2.0,0.6096681898820369
20,0.75,12,9,1,1,20.0,107.72173450159423,true,0.0,0.576472905427289
20,0.75,12,9,1,4,20.0,107.72173450159423,true,4.0,0.6165210967205055
20,0.75,12,9,1,4,20.0,107.72173450159423,true,5.0,0.6687565327473595
20,0.75,12,9,1,4,20.0,107.72173450159423,true,2.0,0.5665927703149305
20,0.75,12,9,1,4,20.0,107.72173450159423,true,0.0,0.5435531871696593
20,0.75,12,9,1,16,0.0,118.1582309741575,true,4.0,0.038186739048363665
20,0.75,12,9,1,16,0.0,118.1582309741575,true,5.0,0.008715925138951575
20,0.75,12,9,1,16,0.0,118.1582309741575,true,2.0,0.007438577333846256
20,0.75,12,9,1,16,0.0,118.1582309741575,true,0.0,0.04254535854705819
20,0.75,12,9,1,1,0.0,118.1582309741575,true,4.0,0.017873514701327916
20,0.75,12,9,1,1,0.0,118.1582309741575,true,5.0,0.022042347691688342
20,0.75,12,9,1,1,0.0,118.1582309741575,true,2.0,0.02225484097247819
20,0.75,12,9,1,1,0.0,118.1582309741575,true,0.0,0.03706918039609843
20,0.75,12,9,1,4,0.0,118.1582309741575,true,4.0,0.03699786269690958
20,0.75,12,9,1,4,0.0,118.1582309741575,true,5.0,0.03175564799984067
20,0.75,12,9,1,4,0.0,118.1582309741575,true,2.0,0.024555782785820858
20,0.75,12,9,1,4,0.0,118.1582309741575,true,0.0,0.07195507295556963
20,0.75,12,9,1,16,1.0,118.1582309741575,true,4.0,0.22554027377688116
20,0.75,12,9,1,16,1.0,118.1582309741575,true,5.0,0.23567478454124707
20,0.75,12,9,1,16,1.0,118.1582309741575,true,2.0,0.04157556022733164
20,0.75,12,9,1,16,1.0,118.1582309741575,true,0.0,0.10400299986391902
20,0.75,12,9,1,1,1.0,118.1582309741575,true,4.0,0.025318456949092783
20,0.75,12,9,1,1,1.0,118.1582309741575,true,5.0,0.024147704036044087
20,0.75,12,9,1,1,1.0,118.1582309741575,true,2.0,0.02205032037291166
20,0.75,12,9,1,1,1.0,118.1582309741575,true,0.0,0.03646135283281346
20,0.75,12,9,1,4,1.0,118.1582309741575,true,4.0,0.1514988509070448
20,0.75,12,9,1,4,1.0,118.1582309741575,true,5.0,0.20534274159354277
20,0.75,12,9,1,4,1.0,118.1582309741575,true,2.0,0.03570250772723396
20,0.75,12,9,1,4,1.0,118.1582309741575,true,0.0,0.09528299543135907
20,0.75,12,9,1,16,20.0,118.1582309741575,true,4.0,0.7351711586838425
20,0.75,12,9,1,16,20.0,118.1582309741575,true,5.0,0.8336854372044422
20,0.75,12,9,1,16,20.0,118.1582309741575,true,2.0,0.6577661605305151
20,0.75,12,9,1,16,20.0,118.1582309741575,true,0.0,0.6870234642109605
20,0.75,12,9,1,1,20.0,118.1582309741575,true,4.0,0.643317696508081
20,0.75,12,9,1,1,20.0,118.1582309741575,true,5.0,0.6767110745327187
20,0.75,12,9,1,1,20.0,118.1582309741575,true,2.0,0.6094354338021596
20,0.75,12,9,1,1,20.0,118.1582309741575,true,0.0,0.5763338174704902
20,0.75,12,9,1,4,20.0,118.1582309741575,true,4.0,0.6161161260386857
20,0.75,12,9,1,4,20.0,118.1582309741575,true,5.0,0.6685176213294376
20,0.75,12,9,1,4,20.0,118.1582309741575,true,2.0,0.5664581797605537
20,0.75,12,9,1,4,20.0,118.1582309741575,true,0.0,0.543553732523257
20,0.75,12,9,1,16,0.0,129.60585541570273,true,4.0,0.033096137209026384
20,0.75,12,9,1,16,0.0,129.60585541570273,true,5.0,0.010216475198068646
20,0.75,12,9,1,16,0.0,129.60585541570273,true,2.0,0.0076779486199629165
20,0.75,12,9,1,16,0.0,129.60585541570273,true,0.0,0.04887566174238666
20,0.75,12,9,1,1,0.0,129.60585541570273,true,4.0,0.018239392756075924
20,0.75,12,9,1,1,0.0,129.60585541570273,true,5.0,0.01984342859849771
20,0.75,12,9,1,1,0.0,129.60585541570273,true,2.0,0.019577420850002726
20,0.75,12,9,1,1,0.0,129.60585541570273,true,0.0,0.03477862677022488
20,0.75,12,9,1,4,0.0,129.60585541570273,true,4.0,0.03800883123774035
20,0.75,12,9,1,4,0.0,129.60585541570273,true,5.0,0.02882010924671318
20,0.75,12,9,1,4,0.0,129.60585541570273,true,2.0,0.02743343378272778
20,0.75,12,9,1,4,0.0,129.60585541570273,true,0.0,0.07346417858985563
20,0.75,12,9,1,16,1.0,129.60585541570273,true,4.0,0.2252252614197218
20,0.75,12,9,1,16,1.0,129.60585541570273,true,5.0,0.23575461816388674
20,0.75,12,9,1,16,1.0,129.60585541570273,true,2.0,0.0412048218024774
20,0.75,12,9,1,16,1.0,129.60585541570273,true,0.0,0.10288563165490394
20,0.75,12,9,1,1,1.0,129.60585541570273,true,4.0,0.025109214514831113
20,0.75,12,9,1,1,1.0,129.60585541570273,true,5.0,0.02386817873607479
20,0.75,12,9,1,1,1.0,129.60585541570273,true,2.0,0.021877787056872548
20,0.75,12,9,1,1,1.0,129.60585541570273,true,0.0,0.03635825929797539
20,0.75,12,9,1,4,1.0,129.60585541570273,true,4.0,0.15143960716433175
20,0.75,12,9,1,4,1.0,129.60585541570273,true,5.0,0.20566560151169522
20,0.75,12,9,1,4,1.0,129.60585541570273,true,2.0,0.0354699440909186
20,0.75,12,9,1,4,1.0,129.60585541570273,true,0.0,0.09499946990924814
20,0.75,12,9,1,16,20.0,129.60585541570273,true,4.0,0.7349464784798125
20,0.75,12,9,1,16,20.0,129.60585541570273,true,5.0,0.8333277605368823
20,0.75,12,9,1,16,20.0,129.60585541570273,true,2.0,0.6574009123918105
20,0.75,12,9,1,16,20.0,129.60585541570273,true,0.0,0.6868808408283787
20,0.75,12,9,1,1,20.0,129.60585541570273,true,4.0,0.6428805788812959
20,0.75,12,9,1,1,20.0,129.60585541570273,true,5.0,0.6763482427810678
20,0.75,12,9,1,1,20.0,129.60585541570273,true,2.0,0.6089227256931089
20,0.75,12,9,1,1,20.0,129.60585541570273,true,0.0,0.57610972295474
20,0.75,12,9,1,4,20.0,129.60585541570273,true,4.0,0.6158150531716493
20,0.75,12,9,1,4,20.0,129.60585541570273,true,5.0,0.6684923244892303
20,0.75,12,9,1,4,20.0,129.60585541570273,true,2.0,0.5659887973319565
20,0.75,12,9,1,4,20.0,129.60585541570273,true,0.0,0.5422971271974246
20,0.75,12,9,1,16,0.0,142.16256979769693,true,4.0,0.024444087461617754
20,0.75,12,9,1,16,0.0,142.16256979769693,true,5.0,0.003158545978857119
20,0.75,12,9,1,16,0.0,142.16256979769693,true,2.0,0.004957303253035066
20,0.75,12,9,1,16,0.0,142.16256979769693,true,0.0,0.04111847810943052
20,0.75,12,9,1,1,0.0,142.16256979769693,true,4.0,0.016362203425081625
20,0.75,12,9,1,1,0.0,142.16256979769693,true,5.0,0.016831708045033356
20,0.75,12,9,1,1,0.0,142.16256979769693,true,2.0,0.021215977532668715
20,0.75,12,9,1,1,0.0,142.16256979769693,true,0.0,0.03338455377215484
20,0.75,12,9,1,4,0.0,142.16256979769693,true,4.0,0.03543894715475986
20,0.75,12,9,1,4,0.0,142.16256979769693,true,5.0,0.0327607031714344
20,0.75,12,9,1,4,0.0,142.16256979769693,true,2.0,0.02919257329522865
20,0.75,12,9,1,4,0.0,142.16256979769693,true,0.0,0.0742818782074588
20,0.75,12,9,1,16,1.0,142.16256979769693,true,4.0,0.22518344193634665
20,0.75,12,9,1,16,1.0,142.16256979769693,true,5.0,0.23509478073518225
20,0.75,12,9,1,16,1.0,142.16256979769693,true,2.0,0.041120366566049144
20,0.75,12,9,1,16,1.0,142.16256979769693,true,0.0,0.10269933540060784
20,0.75,12,9,1,1,1.0,142.16256979769693,true,4.0,0.024686964907168936
20,0.75,12,9,1,1,1.0,142.16256979769693,true,5.0,0.02344980676313222
20,0.75,12,9,1,1,1.0,142.16256979769693,true,2.0,0.021515993911658704
20,0.75,12,9,1,1,1.0,142.16256979769693,true,0.0,0.03638105839054671
20,0.75,12,9,1,4,1.0,142.16256979769693,true,4.0,0.15142229845397778
20,0.75,12,9,1,4,1.0,142.16256979769693,true,5.0,0.20525493524296767
20,0.75,12,9,1,4,1.0,142.16256979769693,true,2.0,0.03567765473827276
20,0.75,12,9,1,4,1.0,142.16256979769693,true,0.0,0.09462087729495319
20,0.75,12,9,1,16,20.0,142.16256979769693,true,4.0,0.7344102205599636
20,0.75,12,9,1,16,20.0,142.16256979769693,true,5.0,0.8335179458708931
20,0.75,12,9,1,16,20.0,142.16256979769693,true,2.0,0.6571683131507188
20,0.75,12,9,1,16,20.0,142.16256979769693,true,0.0,0.686295902364464
20,0.75,12,9,1,1,20.0,142.16256979769693,true,4.0,0.6427730227478718
20,0.75,12,9,1,1,20.0,142.16256979769693,true,5.0,0.6764409542586627
20,0.75,12,9,1,1,20.0,142.16256979769693,true,2.0,0.6088386847075333
20,0.75,12,9,1,1,20.0,142.16256979769693,true,0.0,0.5766547920222443
20,0.75,12,9,1,4,20.0,142.16256979769693,true,4.0,0.6158711509263537
20,0.75,12,9,1,4,20.0,142.16256979769693,true,5.0,0.6685404898565923
20,0.75,12,9,1,4,20.0,142.16256979769693,true,2.0,0.5664192436456588
20,0.75,12,9,1,4,20.0,142.16256979769693,true,0.0,0.5415812500238041
20,0.75,12,9,1,16,0.0,155.9358270246518,true,4.0,0.021451222426171264
20,0.75,12,9,1,16,0.0,155.9358270246518,true,5.0,0.02438588467701312
20,0.75,12,9,1,16,0.0,155.9358270246518,true,2.0,0.008962125331934152
20,0.75,12,9,1,16,0.0,155.9358270246518,true,0.0,0.04181224943087651
20,0.75,12,9,1,1,0.0,155.9358270246518,true,4.0,0.01840856579407973
20,0.75,12,9,1,1,0.0,155.9358270246518,true,5.0,0.01711405353293728
20,0.75,12,9,1,1,0.0,155.9358270246518,true,2.0,0.020188508321594065
20,0.75,12,9,1,1,0.0,155.9358270246518,true,0.0,0.0336036066609057
20,0.75,12,9,1,4,0.0,155.9358270246518,true,4.0,0.031215101502182242
20,0.75,12,9,1,4,0.0,155.9358270246518,true,5.0,0.03201129247880546
20,0.75,12,9,1,4,0.0,155.9358270246518,true,2.0,0.028908292038713042
20,0.75,12,9,1,4,0.0,155.9358270246518,true,0.0,0.067289223364193
20,0.75,12,9,1,16,1.0,155.9358270246518,true,4.0,0.22475454747279783
20,0.75,12,9,1,16,1.0,155.9358270246518,true,5.0,0.23484626187855964
20,0.75,12,9,1,16,1.0,155.9358270246518,true,2.0,0.0408351900940317
20,0.75,12,9,1,16,1.0,155.9358270246518,true,0.0,0.1041933239776789
20,0.75,12,9,1,1,1.0,155.9358270246518,true,4.0,0.02460833606938881
20,0.75,12,9,1,1,1.0,155.9358270246518,true,5.0,0.02324535650788734
20,0.75,12,9,1,1,1.0,155.9358270246518,true,2.0,0.0213449732517782
20,0.75,12,9,1,1,1.0,155.9358270246518,true,0.0,0.03606414606337762
20,0.75,12,9,1,4,1.0,155.9358270246518,true,4.0,0.15085040484451653
20,0.75,12,9,1,4,1.0,155.9358270246518,true,5.0,0.2053345346429302
20,0.75,12,9,1,4,1.0,155.9358270246518,true,2.0,0.035657487374604176
20,0.75,12,9,1,4,1.0,155.9358270246518,true,0.0,0.09559975361928615
20,0.75,12,9,1,16,20.0,155.9358270246518,true,4.0,0.7343346049622552
20,0.75,12,9,1,16,20.0,155.9358270246518,true,5.0,0.8335916470700812
20,0.75,12,9,1,16,20.0,155.9358270246518,true,2.0,0.6570192285045057
20,0.75,12,9,1,16,20.0,155.9358270246518,true,0.0,0.6860588402324921
20,0.75,12,9,1,1,20.0,155.9358270246518,true,4.0,0.6426320938959909
20,0.75,12,9,1,1,20.0,155.9358270246518,true,5.0,0.6765809077149618
20,0.75,12,9,1,1,20.0,155.9358270246518,true,2.0,0.6090319193506283
20,0.75,12,9,1,1,20.0,155.9358270246518,true,0.0,0.5756107522992676
20,0.75,12,9,1,4,20.0,155.9358270246518,true,4.0,0.6150384905621474
20,0.75,12,9,1,4,20.0,155.9358270246518,true,5.0,0.6686135622967077
20,0.75,12,9,1,4,20.0,155.9358270246518,true,2.0,0.5667466488382149
20,0.75,12,9,1,4,20.0,155.9358270246518,true,0.0,0.541681039547546
20,0.75,12,9,1,16,0.0,171.04349045226704,true,4.0,0.019854958399245056
20,0.75,12,9,1,16,0.0,171.04349045226704,true,5.0,0.02273288969522948
20,0.75,12,9,1,16,0.0,171.04349045226704,true,2.0,0.011356869788257461
20,0.75,12,9,1,16,0.0,171.04349045226704,true,0.0,0.03807611002646642
20,0.75,12,9,1,1,0.0,171.04349045226704,true,4.0,0.018440969475376216
20,0.75,12,9,1,1,0.0,171.04349045226704,true,5.0,0.020867791548754684
20,0.75,12,9,1,1,0.0,171.04349045226704,true,2.0,0.020688031204780317
20,0.75,12,9,1,1,0.0,171.04349045226704,true,0.0,0.03177356857781105
20,0.75,12,9,1,4,0.0,171.04349045226704,true,4.0,0.03892309844599735
20,0.75,12,9,1,4,0.0,171.04349045226704,true,5.0,0.03651338940006328
20,0.75,12,9,1,4,0.0,171.04349045226704,true,2.0,0.030347376246093148
20,0.75,12,9,1,4,0.0,171.04349045226704,true,0.0,0.07092209444694475
20,0.75,12,9,1,16,1.0,171.04349045226704,true,4.0,0.22439109362333665
20,0.75,12,9,1,16,1.0,171.04349045226704,true,5.0,0.2346194188196736
20,0.75,12,9,1,16,1.0,171.04349045226704,true,2.0,0.040808593225714444
20,0.75,12,9,1,16,1.0,171.04349045226704,true,0.0,0.10373912385177295
20,0.75,12,9,1,1,1.0,171.04349045226704,true,4.0,0.024597606966831515
20,0.75,12,9,1,1,1.0,171.04349045226704,true,5.0,0.023343445115962366
20,0.75,12,9,1,1,1.0,171.04349045226704,true,2.0,0.021399489564460007
20,0.75,12,9,1,1,1.0,171.04349045226704,true,0.0,0.03641749166090731
20,0.75,12,9,1,4,1.0,171.04349045226704,true,4.0,0.15036967380760405
20,0.75,12,9,1,4,1.0,171.04349045226704,true,5.0,0.20558565987349464
20,0.75,12,9,1,4,1.0,171.04349045226704,true,2.0,0.035424352177044156
20,0.75,12,9,1,4,1.0,171.04349045226704,true,0.0,0.09490314956565482
20,0.75,12,9,1,16,20.0,171.04349045226704,true,4.0,0.7338076888958477
20,0.75,12,9,1,16,20.0,171.04349045226704,true,5.0,0.833003466350523
20,0.75,12,9,1,16,20.0,171.04349045226704,true,2.0,0.6572081074404714
20,0.75,12,9,1,16,20.0,171.04349045226704,true,0.0,0.6861994975012671
20,0.75,12,9,1,1,20.0,171.04349045226704,true,4.0,0.6427114808261293
20,0.75,12,9,1,1,20.0,171.04349045226704,true,5.0,0.6765292426551338
20,0.75,12,9,1,1,20.0,171.04349045226704,true,2.0,0.6086294803203727
20,0.75,12,9,1,1,20.0,171.04349045226704,true,0.0,0.5749160237985232
20,0.75,12,9,1,4,20.0,171.04349045226704,true,4.0,0.6146230347308287
20,0.75,12,9,1,4,20.0,171.04349045226704,true,5.0,0.6676594357881556
20,0.75,12,9,1,4,20.0,171.04349045226704,true,2.0,0.5664272765371436
20,0.75,12,9,1,4,20.0,171.04349045226704,true,0.0,0.5417035924146735
20,0.75,12,9,1,16,0.0,187.61484249203184,true,4.0,0.017789592214095543
20,0.75,12,9,1,16,0.0,187.61484249203184,true,5.0,0.027886595028541072
20,0.75,12,9,1,16,0.0,187.61484249203184,true,2.0,0.01139817953749053
20,0.75,12,9,1,16,0.0,187.61484249203184,true,0.0,0.03843367994861577
20,0.75,12,9,1,1,0.0,187.61484249203184,true,4.0,0.016010401695120698
20,0.75,12,9,1,1,0.0,187.61484249203184,true,5.0,0.016596105931573065
20,0.75,12,9,1,1,0.0,187.61484249203184,true,2.0,0.01633722385322776
20,0.75,12,9,1,1,0.0,187.61484249203184,true,0.0,0.029425511067299785
20,0.75,12,9,1,4,0.0,187.61484249203184,true,4.0,0.03390286029854526
20,0.75,12,9,1,4,0.0,187.61484249203184,true,5.0,0.03240313660468498
20,0.75,12,9,1,4,0.0,187.61484249203184,true,2.0,0.02565048476245931
20,0.75,12,9,1,4,0.0,187.61484249203184,true,0.0,0.07901199392684986
20,0.75,12,9,1,16,1.0,187.61484249203184,true,4.0,0.22391818258296037
20,0.75,12,9,1,16,1.0,187.61484249203184,true,5.0,0.234152918499856
20,0.75,12,9,1,16,1.0,187.61484249203184,true,2.0,0.04093115292112741
20,0.75,12,9,1,16,1.0,187.61484249203184,true,0.0,0.1044431925044583
20,0.75,12,9,1,1,1.0,187.61484249203184,true,4.0,0.02474582722956766
20,0.75,12,9,1,1,1.0,187.61484249203184,true,5.0,0.023306144319629154
20,0.75,12,9,1,1,1.0,187.61484249203184,true,2.0,0.02162109804235328
20,0.75,12,9,1,1,1.0,187.61484249203184,true,0.0,0.036635734977272974
20,0.75,12,9,1,4,1.0,187.61484249203184,true,4.0,0.15014923475419462
20,0.75,12,9,1,4,1.0,187.61484249203184,true,5.0,0.2056551314139701
20,0.75,12,9,1,4,1.0,187.61484249203184,true,2.0,0.035420727259050315
20,0.75,12,9,1,4,1.0,187.61484249203184,true,0.0,0.09452850641461792
20,0.75,12,9,1,16,20.0,187.61484249203184,true,4.0,0.7335755573079963
20,0.75,12,9,1,16,20.0,187.61484249203184,true,5.0,0.8325869018332556
20,0.75,12,9,1,16,20.0,187.61484249203184,true,2.0,0.656376061708482
20,0.75,12,9,1,16,20.0,187.61484249203184,true,0.0,0.6863785203521197
20,0.75,12,9,1,1,20.0,187.61484249203184,true,4.0,0.6427057982471716
20,0.75,12,9,1,1,20.0,187.61484249203184,true,5.0,0.6772027417720724
20,0.75,12,9,1,1,20.0,187.61484249203184,true,2.0,0.6079305626639168
20,0.75,12,9,1,1,20.0,187.61484249203184,true,0.0,0.5751374922971046
20,0.75,12,9,1,4,20.0,187.61484249203184,true,4.0,0.6144368295013443
20,0.75,12,9,1,4,20.0,187.61484249203184,true,5.0,0.6673768951022967
20,0.75,12,9,1,4,20.0,187.61484249203184,true,2.0,0.5661406661165226
20,0.75,12,9,1,4,20.0,187.61484249203184,true,0.0,0.5408586968661014
20,0.75,12,9,1,16,0.0,205.79169093332413,true,4.0,0.016691954997546447
20,0.75,12,9,1,16,0.0,205.79169093332413,true,5.0,0.023113994760788587
20,0.75,12,9,1,16,0.0,205.79169093332413,true,2.0,0.014824135403612635
20,0.75,12,9,1,16,0.0,205.79169093332413,true,0.0,0.03785505350219217
20,0.75,12,9,1,1,0.0,205.79169093332413,true,4.0,0.014563523690145526
20,0.75,12,9,1,1,0.0,205.79169093332413,true,5.0,0.012825825649290771
20,0.75,12,9,1,1,0.0,205.79169093332413,true,2.0,0.016953595593023132
20,0.75,12,9,1,1,0.0,205.79169093332413,true,0.0,0.028659269492882916
20,0.75,12,9,1,4,0.0,205.79169093332413,true,4.0,0.030744939750708106
20,0.75,12,9,1,4,0.0,205.79169093332413,true,5.0,0.027091104950797362
20,0.75,12,9,1,4,0.0,205.79169093332413,true,2.0,0.02476497756429508
20,0.75,12,9,1,4,0.0,205.79169093332413,true,0.0,0.0825911498420994
20,0.75,12,9,1,16,1.0,205.79169093332413,true,4.0,0.2236112317512725
20,0.75,12,9,1,16,1.0,205.79169093332413,true,5.0,0.2333059098793763
20,0.75,12,9,1,16,1.0,205.79169093332413,true,2.0,0.040848159286019994
20,0.75,12,9,1,16,1.0,205.79169093332413,true,0.0,0.10335401083211578
20,0.75,12,9,1,1,1.0,205.79169093332413,true,4.0,0.024857039931313763
20,0.75,12,9,1,1,1.0,205.79169093332413,true,5.0,0.023615365925240384
20,0.75,12,9,1,1,1.0,205.79169093332413,true,2.0,0.02168219911911682
20,0.75,12,9,1,1,1.0,205.79169093332413,true,0.0,0.03673020840780436
20,0.75,12,9,1,4,1.0,205.79169093332413,true,4.0,0.15034249390758864
20,0.75,12,9,1,4,1.0,205.79169093332413,true,5.0,0.20544218124860503
20,0.75,12,9,1,4,1.0,205.79169093332413,true,2.0,0.03565472338901605
20,0.75,12,9,1,4,1.0,205.79169093332413,true,0.0,0.09401472127895388
20,0.75,12,9,1,16,20.0,205.79169093332413,true,4.0,0.7333330200462082
20,0.75,12,9,1,16,20.0,205.79169093332413,true,5.0,0.8317831488106767
20,0.75,12,9,1,16,20.0,205.79169093332413,true,2.0,0.655813593763631
20,0.75,12,9,1,16,20.0,205.79169093332413,true,0.0,0.6857891479953209
20,0.75,12,9,1,1,20.0,205.79169093332413,true,4.0,0.6425878096324996
20,0.75,12,9,1,1,20.0,205.79169093332413,true,5.0,0.6770610904194883
20,0.75,12,9,1,1,20.0,205.79169093332413,true,2.0,0.6078863007785557
20,0.75,12,9,1,1,20.0,205.79169093332413,true,0.0,0.5751687920953876
20,0.75,12,9,1,4,20.0,205.79169093332413,true,4.0,0.6145985869369681
20,0.75,12,9,1,4,20.0,205.79169093332413,true,5.0,0.6673969076792484
20,0.75,12,9,1,4,20.0,205.79169093332413,true,2.0,0.5670458926471207
20,0.75,12,9,1,4,20.0,205.79169093332413,true,0.0,0.540572438666634
20,0.75,12,9,1,16,0.0,225.72958245025552,true,4.0,0.01363845343426661
20,0.75,12,9,1,16,0.0,225.72958245025552,true,5.0,0.027758472549279996
20,0.75,12,9,1,16,0.0,225.72958245025552,true,2.0,0.014436475041505081
20,0.75,12,9,1,16,0.0,225.72958245025552,true,0.0,0.03888611155378878
20,0.75,12,9,1,1,0.0,225.72958245025552,true,4.0,0.012992308503929751
20,0.75,12,9,1,1,0.0,225.72958245025552,true,5.0,0.007700524993563818
20,0.75,12,9,1,1,0.0,225.72958245025552,true,2.0,0.020404526431873047
20,0.75,12,9,1,1,0.0,225.72958245025552,true,0.0,0.03192573892600409
20,0.75,12,9,1,4,0.0,225.72958245025552,true,4.0,0.028355947509835566
20,0.75,12,9,1,4,0.0,225.72958245025552,true,5.0,0.02257200383749173
20,0.75,12,9,1,4,0.0,225.72958245025552,true,2.0,0.020108094658778868
20,0.75,12,9,1,4,0.0,225.72958245025552,true,0.0,0.08270340559490647
20,0.75,12,9,1,16,1.0,225.72958245025552,true,4.0,0.22344908907878178
20,0.75,12,9,1,16,1.0,225.72958245025552,true,5.0,0.2325086635500238
20,0.75,12,9,1,16,1.0,225.72958245025552,true,2.0,0.040761500942074355
20,0.75,12,9,1,16,1.0,225.72958245025552,true,0.0,0.10435815723454159
20,0.75,12,9,1,1,1.0,225.72958245025552,true,4.0,0.024929461494952794
20,0.75,12,9,1,1,1.0,225.72958245025552,true,5.0,0.023661513583727905
20,0.75,12,9,1,1,1.0,225.72958245025552,true,2.0,0.021647232050475685
20,0.75,12,9,1,1,1.0,225.72958245025552,true,0.0,0.03634010735160581
20,0.75,12,9,1,4,1.0,225.72958245025552,true,4.0,0.15024470942674564
20,0.75,12,9,1,4,1.0,225.72958245025552,true,5.0,0.20595890030265754
20,0.75,12,9,1,4,1.0,225.72958245025552,true,2.0,0.03578291045686683
20,0.75,12,9,1,4,1.0,225.72958245025552,true,0.0,0.09385342207528005
20,0.75,12,9,1,16,20.0,225.72958245025552,true,4.0,0.7328535282873683
20,0.75,12,9,1,16,20.0,225.72958245025552,true,5.0,0.8312057662792834
20,0.75,12,9,1,16,20.0,225.72958245025552,true,2.0,0.6555745688685299
20,0.75,12,9,1,16,20.0,225.72958245025552,true,0.0,0.6852903424272009
20,0.75,12,9,1,1,20.0,225.72958245025552,true,4.0,0.6422282184843092
20,0.75,12,9,1,1,20.0,225.72958245025552,true,5.0,0.6764114265387438
20,0.75,12,9,1,1,20.0,225.72958245025552,true,2.0,0.6079186674468147
20,0.75,12,9,1,1,20.0,225.72958245025552,true,0.0,0.5747940466415248
20,0.75,12,9,1,4,20.0,225.72958245025552,true,4.0,0.6144422226024526
20,0.75,12,9,1,4,20.0,225.72958245025552,true,5.0,0.6666225500591012
20,0.75,12,9,1,4,20.0,225.72958245025552,true,2.0,0.5665591068142068
20,0.75,12,9,1,4,20.0,225.72958245025552,true,0.0,0.5403174848452619
20,0.75,12,9,1,16,0.0,247.59913367773234,true,4.0,0.012824337808266308
20,0.75,12,9,1,16,0.0,247.59913367773234,true,5.0,0.027592429386216255
20,0.75,12,9,1,16,0.0,247.59913367773234,true,2.0,0.011824400978872645
20,0.75,12,9,1,16,0.0,247.59913367773234,true,0.0,0.04227849471839831
20,0.75,12,9,1,1,0.0,247.59913367773234,true,4.0,0.013877186250770012
20,0.75,12,9,1,1,0.0,247.59913367773234,true,5.0,0.011166315655952004
20,0.75,12,9,1,1,0.0,247.59913367773234,true,2.0,0.022121824008707956
20,0.75,12,9,1,1,0.0,247.59913367773234,true,0.0,0.027678065540382882
20,0.75,12,9,1,4,0.0,247.59913367773234,true,4.0,0.02719469058535132
20,0.75,12,9,1,4,0.0,247.59913367773234,true,5.0,0.01951826773033015
20,0.75,12,9,1,4,0.0,247.59913367773234,true,2.0,0.012410651341187424
20,0.75,12,9,1,4,0.0,247.59913367773234,true,0.0,0.07411296508963018
20,0.75,12,9,1,16,1.0,247.59913367773234,true,4.0,0.22333745412230865
20,0.75,12,9,1,16,1.0,247.59913367773234,true,5.0,0.23215019196659806
20,0.75,12,9,1,16,1.0,247.59913367773234,true,2.0,0.04054612792144618
20,0.75,12,9,1,16,1.0,247.59913367773234,true,0.0,0.1045107457951175
20,0.75,12,9,1,1,1.0,247.59913367773234,true,4.0,0.024802263026274737
20,0.75,12,9,1,1,1.0,247.59913367773234,true,5.0,0.023593773075259013
20,0.75,12,9,1,1,1.0,247.59913367773234,true,2.0,0.02152500073009471
20,0.75,12,9,1,1,1.0,247.59913367773234,true,0.0,0.036366363995397256
20,0.75,12,9,1,4,1.0,247.59913367773234,true,4.0,0.15012280710956846
20,0.75,12,9,1,4,1.0,247.59913367773234,true,5.0,0.2059476071358495
20,0.75,12,9,1,4,1.0,247.59913367773234,true,2.0,0.035812734243233384
20,0.75,12,9,1,4,1.0,247.59913367773234,true,0.0,0.09429435636053554
20,0.75,12,9,1,16,20.0,247.59913367773234,true,4.0,0.7327428684203315
20,0.75,12,9,1,16,20.0,247.59913367773234,true,5.0,0.8315334517265486
20,0.75,12,9,1,16,20.0,247.59913367773234,true,2.0,0.6555961611028559
20,0.75,12,9,1,16,20.0,247.59913367773234,true,0.0,0.6847644571110176
20,0.75,12,9,1,1,20.0,247.59913367773234,true,4.0,0.6421713328091586
20,0.75,12,9,1,1,20.0,247.59913367773234,true,5.0,0.6765523046855246
20,0.75,12,9,1,1,20.0,247.59913367773234,true,2.0,0.607925154852985
20,0.75,12,9,1,1,20.0,247.59913367773234,true,0.0,0.57495205042391
20,0.75,12,9,1,4,20.0,247.59913367773234,true,4.0,0.6141058676603064
20,0.75,12,9,1,4,20.0,247.59913367773234,true,5.0,0.6668765441959205
20,0.75,12,9,1,4,20.0,247.59913367773234,true,2.0,0.56610169901999
20,0.75,12,9,1,4,20.0,247.59913367773234,true,0.0,0.5402789107350424
20,0.75,12,9,1,16,0.0,271.5874912472914,true,4.0,0.018994399946093716
20,0.75,12,9,1,16,0.0,271.5874912472914,true,5.0,0.0255611902580922
20,0.75,12,9,1,16,0.0,271.5874912472914,true,2.0,0.0122398367041192
20,0.75,12,9,1,16,0.0,271.5874912472914,true,0.0,0.051540053334437876
20,0.75,12,9,1,1,0.0,271.5874912472914,true,4.0,0.01718179200010916
20,0.75,12,9,1,1,0.0,271.5874912472914,true,5.0,0.012020036075445075
20,0.75,12,9,1,1,0.0,271.5874912472914,true,2.0,0.019632415407240537
20,0.75,12,9,1,1,0.0,271.5874912472914,true,0.0,0.026728112230697196
20,0.75,12,9,1,4,0.0,271.5874912472914,true,4.0,0.02455321606711571
20,0.75,12,9,1,4,0.0,271.5874912472914,true,5.0,0.007750625866409899
20,0.75,12,9,1,4,0.0,271.5874912472914,true,2.0,0.014316064890265934
20,0.75,12,9,1,4,0.0,271.5874912472914,true,0.0,0.06425041331774968
20,0.75,12,9,1,16,1.0,271.5874912472914,true,4.0,0.22283556545228128
20,0.75,12,9,1,16,1.0,271.5874912472914,true,5.0,0.2323495072381188
20,0.75,12,9,1,16,1.0,271.5874912472914,true,2.0,0.04027227738540211
20,0.75,12,9,1,16,1.0,271.5874912472914,true,0.0,0.10325703757411597
20,0.75,12,9,1,1,1.0,271.5874912472914,true,4.0,0.02469121779177794
20,0.75,12,9,1,1,1.0,271.5874912472914,true,5.0,0.023818963185220705
20,0.75,12,9,1,1,1.0,271.5874912472914,true,2.0,0.021348130965448096
20,0.75,12,9,1,1,1.0,271.5874912472914,true,0.0,0.036237226020305525
20,0.75,12,9,1,4,1.0,271.5874912472914,true,4.0,0.15048489822797542
20,0.75,12,9,1,4,1.0,271.5874912472914,true,5.0,0.20664287832672815
20,0.75,12,9,1,4,1.0,271.5874912472914,true,2.0,0.035994193766978544
20,0.75,12,9,1,4,1.0,271.5874912472914,true,0.0,0.09526888463851471
20,0.75,12,9,1,16,20.0,271.5874912472914,true,4.0,0.7322498777831156
20,0.75,12,9,1,16,20.0,271.5874912472914,true,5.0,0.831519007446602
20,0.75,12,9,1,16,20.0,271.5874912472914,true,2.0,0.6556498555340277
20,0.75,12,9,1,16,20.0,271.5874912472914,true,0.0,0.6851523265005569
20,0.75,12,9,1,1,20.0,271.5874912472914,true,4.0,0.6421120422333457
20,0.75,12,9,1,1,20.0,271.5874912472914,true,5.0,0.6752720503293285
20,0.75,12,9,1,1,20.0,271.5874912472914,true,2.0,0.6081385844033244
20,0.75,12,9,1,1,20.0,271.5874912472914,true,0.0,0.5755678823187605
20,0.75,12,9,1,4,20.0,271.5874912472914,true,4.0,0.6138634607053295
20,0.75,12,9,1,4,20.0,271.5874912472914,true,5.0,0.6669505069858633
20,0.75,12,9,1,4,20.0,271.5874912472914,true,2.0,0.5655004756277914
20,0.75,12,9,1,4,20.0,271.5874912472914,true,0.0,0.5403558295228076
20,0.75,12,9,1,16,0.0,297.8999332768311,true,4.0,0.021297098691881407
20,0.75,12,9,1,16,0.0,297.8999332768311,true,5.0,0.02463762050757239
20,0.75,12,9,1,16,0.0,297.8999332768311,true,2.0,0.015529001511379446
20,0.75,12,9,1,16,0.0,297.8999332768311,true,0.0,0.045436324088536685
20,0.75,12,9,1,1,0.0,297.8999332768311,true,4.0,0.018215912332283528
20,0.75,12,9,1,1,0.0,297.8999332768311,true,5.0,0.008067465618818569
20,0.75,12,9,1,1,0.0,297.8999332768311,true,2.0,0.021478492171153895
20,0.75,12,9,1,1,0.0,297.8999332768311,true,0.0,0.030467994248891784
20,0.75,12,9,1,4,0.0,297.8999332768311,true,4.0,0.02424185513948297
20,0.75,12,9,1,4,0.0,297.8999332768311,true,5.0,0.015912970159196505
20,0.75,12,9,1,4,0.0,297.8999332768311,true,2.0,0.011786997648655586
20,0.75,12,9,1,4,0.0,297.8999332768311,true,0.0,0.06199681274320416
20,0.75,12,9,1,16,1.0,297.8999332768311,true,4.0,0.22273020645019564
20,0.75,12,9,1,16,1.0,297.8999332768311,true,5.0,0.23278778745741338
20,0.75,12,9,1,16,1.0,297.8999332768311,true,2.0,0.04032946432236676
20,0.75,12,9,1,16,1.0,297.8999332768311,true,0.0,0.1027678352260854
20,0.75,12,9,1,1,1.0,297.8999332768311,true,4.0,0.024655887834232507
20,0.75,12,9,1,1,1.0,297.8999332768311,true,5.0,0.023819967624367208
20,0.75,12,9,1,1,1.0,297.8999332768311,true,2.0,0.02135822368350537
20,0.75,12,9,1,1,1.0,297.8999332768311,true,0.0,0.03610148152561346
20,0.75,12,9,1,4,1.0,297.8999332768311,true,4.0,0.15042877719684133
20,0.75,12,9,1,4,1.0,297.8999332768311,true,5.0,0.20544106676270885
20,0.75,12,9,1,4,1.0,297.8999332768311,true,2.0,0.035821865772765374
20,0.75,12,9,1,4,1.0,297.8999332768311,true,0.0,0.09556782683478532
20,0.75,12,9,1,16,20.0,297.8999332768311,true,4.0,0.7320166487447604
20,0.75,12,9,1,16,20.0,297.8999332768311,true,5.0,0.8309073258676111
20,0.75,12,9,1,16,20.0,297.8999332768311,true,2.0,0.6554817391541282
20,0.75,12,9,1,16,20.0,297.8999332768311,true,0.0,0.6837523283005741
20,0.75,12,9,1,1,20.0,297.8999332768311,true,4.0,0.6419114703036363
20,0.75,12,9,1,1,20.0,297.8999332768311,true,5.0,0.6755476440308993
20,0.75,12,9,1,1,20.0,297.8999332768311,true,2.0,0.6078422247054173
20,0.75,12,9,1,1,20.0,297.8999332768311,true,0.0,0.5754216379206862
20,0.75,12,9,1,4,20.0,297.8999332768311,true,4.0,0.6138060699865759
20,0.75,12,9,1,4,20.0,297.8999332768311,true,5.0,0.6673738084040182
20,0.75,12,9,1,4,20.0,297.8999332768311,true,2.0,0.5659291710233898
20,0.75,12,9,1,4,20.0,297.8999332768311,true,0.0,0.5405926330169551
20,0.75,12,9,1,16,0.0,326.76162601883266,true,4.0,0.018656532389642502
20,0.75,12,9,1,16,0.0,326.76162601883266,true,5.0,0.021721791164171642
20,0.75,12,9,1,16,0.0,326.76162601883266,true,2.0,0.014815672346717249
20,0.75,12,9,1,16,0.0,326.76162601883266,true,0.0,0.03517997479847168
20,0.75,12,9,1,1,0.0,326.76162601883266,true,4.0,0.02138233912163906
20,0.75,12,9,1,1,0.0,326.76162601883266,true,5.0,0.0140029434213731
20,0.75,12,9,1,1,0.0,326.76162601883266,true,2.0,0.025518584674483872
20,0.75,12,9,1,1,0.0,326.76162601883266,true,0.0,0.033505219637619724
20,0.75,12,9,1,4,0.0,326.76162601883266,true,4.0,0.0253680084226889
20,0.75,12,9,1,4,0.0,326.76162601883266,true,5.0,0.017467321477971667
20,0.75,12,9,1,4,0.0,326.76162601883266,true,2.0,0.017274249864512023
20,0.75,12,9,1,4,0.0,326.76162601883266,true,0.0,0.06373782297854237
20,0.75,12,9,1,16,1.0,326.76162601883266,true,4.0,0.22304267121392304
20,0.75,12,9,1,16,1.0,326.76162601883266,true,5.0,0.23329413520560893
20,0.75,12,9,1,16,1.0,326.76162601883266,true,2.0,0.040584873046928725
20,0.75,12,9,1,16,1.0,326.76162601883266,true,0.0,0.10272033701992384
20,0.75,12,9,1,1,1.0,326.76162601883266,true,4.0,0.024550998885606357
20,0.75,12,9,1,1,1.0,326.76162601883266,true,5.0,0.02368088369619787
20,0.75,12,9,1,1,1.0,326.76162601883266,true,2.0,0.021301219962462467
20,0.75,12,9,1,1,1.0,326.76162601883266,true,0.0,0.03607622410853713
20,0.75,12,9,1,4,1.0,326.76162601883266,true,4.0,0.1506293967028547
20,0.75,12,9,1,4,1.0,326.76162601883266,true,5.0,0.2050766150343855
20,0.75,12,9,1,4,1.0,326.76162601883266,true,2.0,0.03627038468219197
20,0.75,12,9,1,4,1.0,326.76162601883266,true,0.0,0.09477425110753071
20,0.75,12,9,1,16,20.0,326.76162601883266,true,4.0,0.7321996920531544
20,0.75,12,9,1,16,20.0,326.76162601883266,true,5.0,0.8318032692942173
20,0.75,12,9,1,16,20.0,326.76162601883266,true,2.0,0.654828892920074
20,0.75,12,9,1,16,20.0,326.76162601883266,true,0.0,0.6844205283273928
20,0.75,12,9,1,1,20.0,326.76162601883266,true,4.0,0.6416400693275066
20,0.75,12,9,1,1,20.0,326.76162601883266,true,5.0,0.6749496157847344
20,0.75,12,9,1,1,20.0,326.76162601883266,true,2.0,0.6070234828060956
20,0.75,12,9,1,1,20.0,326.76162601883266,true,0.0,0.5741851789574025
20,0.75,12,9,1,4,20.0,326.76162601883266,true,4.0,0.6140408872544886
20,0.75,12,9,1,4,20.0,326.76162601883266,true,5.0,0.6666795896998786
20,0.75,12,9,1,4,20.0,326.76162601883266,true,2.0,0.5659150510609628
20,0.75,12,9,1,4,20.0,326.76162601883266,true,0.0,0.5404202020090615
20,0.75,12,9,1,16,0.0,358.4195506994283,true,4.0,0.023053784919385922
20,0.75,12,9,1,16,0.0,358.4195506994283,true,5.0,0.020794293530628057
20,0.75,12,9,1,16,0.0,358.4195506994283,true,2.0,0.015441116966156026
20,0.75,12,9,1,16,0.0,358.4195506994283,true,0.0,0.023189512616226978
20,0.75,12,9,1,1,0.0,358.4195506994283,true,4.0,0.018287064143803745
20,0.75,12,9,1,1,0.0,358.4195506994283,true,5.0,0.01261329922755445
20,0.75,12,9,1,1,0.0,358.4195506994283,true,2.0,0.024829293660528017
20,0.75,12,9,1,1,0.0,358.4195506994283,true,0.0,0.031294149587676505
20,0.75,12,9,1,4,0.0,358.4195506994283,true,4.0,0.02171360034734099
20,0.75,12,9,1,4,0.0,358.4195506994283,true,5.0,0.013618172006975276
20,0.75,12,9,1,4,0.0,358.4195506994283,true,2.0,0.018076703107823427
20,0.75,12,9,1,4,0.0,358.4195506994283,true,0.0,0.05510347034640903
20,0.75,12,9,1,16,1.0,358.4195506994283,true,4.0,0.22304180623109804
20,0.75,12,9,1,16,1.0,358.4195506994283,true,5.0,0.23299045301913301
20,0.75,12,9,1,16,1.0,358.4195506994283,true,2.0,0.0403535189960104
20,0.75,12,9,1,16,1.0,358.4195506994283,true,0.0,0.10145566762010855
20,0.75,12,9,1,1,1.0,358.4195506994283,true,4.0,0.024457145230800236
20,0.75,12,9,1,1,1.0,358.4195506994283,true,5.0,0.02355535859109157
20,0.75,12,9,1,1,1.0,358.4195506994283,true,2.0,0.021285308368286193
20,0.75,12,9,1,1,1.0,358.4195506994283,true,0.0,0.035789147132780356
20,0.75,12,9,1,4,1.0,358.4195506994283,true,4.0,0.15040820724315723
20,0.75,12,9,1,4,1.0,358.4195506994283,true,5.0,0.20486708526388805
20,0.75,12,9,1,4,1.0,358.4195506994283,true,2.0,0.036010052372335684
20,0.75,12,9,1,4,1.0,358.4195506994283,true,0.0,0.09484086267333687
20,0.75,12,9,1,16,20.0,358.4195506994283,true,4.0,0.7320466105499334
20,0.75,12,9,1,16,20.0,358.4195506994283,true,5.0,0.8315645381304642
20,0.75,12,9,1,16,20.0,358.4195506994283,true,2.0,0.6539945544511079
20,0.75,12,9,1,16,20.0,358.4195506994283,true,0.0,0.6839343583070078
20,0.75,12,9,1,1,20.0,358.4195506994283,true,4.0,0.6414047768781371
20,0.75,12,9,1,1,20.0,358.4195506994283,true,5.0,0.674679774947455
20,0.75,12,9,1,1,20.0,358.4195506994283,true,2.0,0.6069155279374109
20,0.75,12,9,1,1,20.0,358.4195506994283,true,0.0,0.5736433115550057
20,0.75,12,9,1,4,20.0,358.4195506994283,true,4.0,0.6137724164196698
20,0.75,12,9,1,4,20.0,358.4195506994283,true,5.0,0.6664669174945451
20,0.75,12,9,1,4,20.0,358.4195506994283,true,2.0,0.5655526174433078
20,0.75,12,9,1,4,20.0,358.4195506994283,true,0.0,0.5402824006389189
20,0.75,12,9,1,16,0.0,393.1446170370571,true,4.0,0.025226521310694774
20,0.75,12,9,1,16,0.0,393.1446170370571,true,5.0,0.016547878621064795
20,0.75,12,9,1,16,0.0,393.1446170370571,true,2.0,0.017863222390067882
20,0.75,12,9,1,16,0.0,393.1446170370571,true,0.0,0.028850144733403717
20,0.75,12,9,1,1,0.0,393.1446170370571,true,4.0,0.016908656708118967
20,0.75,12,9,1,1,0.0,393.1446170370571,true,5.0,0.013993324910110535
20,0.75,12,9,1,1,0.0,393.1446170370571,true,2.0,0.02102533877043947
20,0.75,12,9,1,1,0.0,393.1446170370571,true,0.0,0.027734006427335527
20,0.75,12,9,1,4,0.0,393.1446170370571,true,4.0,0.01639603702093835
20,0.75,12,9,1,4,0.0,393.1446170370571,true,5.0,0.009491015206613907
20,0.75,12,9,1,4,0.0,393.1446170370571,true,2.0,0.01354874974094687
20,0.75,12,9,1,4,0.0,393.1446170370571,true,0.0,0.054285328286751575
20,0.75,12,9,1,16,1.0,393.1446170370571,true,4.0,0.2229271299787268
20,0.75,12,9,1,16,1.0,393.1446170370571,true,5.0,0.2328241060824978
20,0.75,12,9,1,16,1.0,393.1446170370571,true,2.0,0.04031272807398329
20,0.75,12,9,1,16,1.0,393.1446170370571,true,0.0,0.10156946276297464
20,0.75,12,9,1,1,1.0,393.1446170370571,true,4.0,0.024778822711562176
20,0.75,12,9,1,1,1.0,393.1446170370571,true,5.0,0.023968625994794338
20,0.75,12,9,1,1,1.0,393.1446170370571,true,2.0,0.021570044721275647
20,0.75,12,9,1,1,1.0,393.1446170370571,true,0.0,0.035847323893567644
20,0.75,12,9,1,4,1.0,393.1446170370571,true,4.0,0.15057331387044043
20,0.75,12,9,1,4,1.0,393.1446170370571,true,5.0,0.20519127450590088
20,0.75,12,9,1,4,1.0,393.1446170370571,true,2.0,0.03632209630530171
20,0.75,12,9,1,4,1.0,393.1446170370571,true,0.0,0.09498364436575063
20,0.75,12,9,1,16,20.0,393.1446170370571,true,4.0,0.7322665653138714
20,0.75,12,9,1,16,20.0,393.1446170370571,true,5.0,0.8311830695599137
20,0.75,12,9,1,16,20.0,393.1446170370571,true,2.0,0.6542021241481405
20,0.75,12,9,1,16,20.0,393.1446170370571,true,0.0,0.6839201684244404
20,0.75,12,9,1,1,20.0,393.1446170370571,true,4.0,0.6414822732299029
20,0.75,12,9,1,1,20.0,393.1446170370571,true,5.0,0.674583506416738
20,0.75,12,9,1,1,20.0,393.1446170370571,true,2.0,0.6064911681772671
20,0.75,12,9,1,1,20.0,393.1446170370571,true,0.0,0.5733639907089579
20,0.75,12,9,1,4,20.0,393.1446170370571,true,4.0,0.6132370925467459
20,0.75,12,9,1,4,20.0,393.1446170370571,true,5.0,0.6662803065656898
20,0.75,12,9,1,4,20.0,393.1446170370571,true,2.0,0.5652922914229234
20,0.75,12,9,1,4,20.0,393.1446170370571,true,0.0,0.5401839280592445
20,0.75,12,9,1,16,0.0,431.2339815269481,true,4.0,0.024672288439347958
20,0.75,12,9,1,16,0.0,431.2339815269481,true,5.0,0.02094428555489643
20,0.75,12,9,1,16,0.0,431.2339815269481,true,2.0,0.014784210225905923
20,0.75,12,9,1,16,0.0,431.2339815269481,true,0.0,0.020259178489044172
20,0.75,12,9,1,1,0.0,431.2339815269481,true,4.0,0.019142455321344832
20,0.75,12,9,1,1,0.0,431.2339815269481,true,5.0,0.016244838183189066
20,0.75,12,9,1,1,0.0,431.2339815269481,true,2.0,0.021705509625601235
20,0.75,12,9,1,1,0.0,431.2339815269481,true,0.0,0.023989062332893885
20,0.75,12,9,1,4,0.0,431.2339815269481,true,4.0,0.019602752992301842
20,0.75,12,9,1,4,0.0,431.2339815269481,true,5.0,0.008179260605230177
20,0.75,12,9,1,4,0.0,431.2339815269481,true,2.0,0.013837885529088979
20,0.75,12,9,1,4,0.0,431.2339815269481,true,0.0,0.052869625023484586
20,0.75,12,9,1,16,1.0,431.2339815269481,true,4.0,0.2230511825448123
20,0.75,12,9,1,16,1.0,431.2339815269481,true,5.0,0.23289301562131487
20,0.75,12,9,1,16,1.0,431.2339815269481,true,2.0,0.040265485712737574
20,0.75,12,9,1,16,1.0,431.2339815269481,true,0.0,0.10168248321815707
20,0.75,12,9,1,1,1.0,431.2339815269481,true,4.0,0.024780400270907388
20,0.75,12,9,1,1,1.0,431.2339815269481,true,5.0,0.024015798329280268
20,0.75,12,9,1,1,1.0,431.2339815269481,true,2.0,0.021428289214017144
20,0.75,12,9,1,1,1.0,431.2339815269481,true,0.0,0.035758099883357444
20,0.75,12,9,1,4,1.0,431.2339815269481,true,4.0,0.15018042253582894
20,0.75,12,9,1,4,1.0,431.2339815269481,true,5.0,0.2038788422029542
20,0.75,12,9,1,4,1.0,431.2339815269481,true,2.0,0.036015778205957596
20,0.75,12,9,1,4,1.0,431.2339815269481,true,0.0,0.09447545179434537
20,0.75,12,9,1,16,20.0,431.2339815269481,true,4.0,0.7321534927695302
20,0.75,12,9,1,16,20.0,431.2339815269481,true,5.0,0.8307627360452846
20,0.75,12,9,1,16,20.0,431.2339815269481,true,2.0,0.6547816421874476
20,0.75,12,9,1,16,20.0,431.2339815269481,true,0.0,0.684432973931088
20,0.75,12,9,1,1,20.0,431.2339815269481,true,4.0,0.6410616898281438
20,0.75,12,9,1,1,20.0,431.2339815269481,true,5.0,0.6742606323702297
20,0.75,12,9,1,1,20.0,431.2339815269481,true,2.0,0.6067747067346976
20,0.75,12,9,1,1,20.0,431.2339815269481,true,0.0,0.5741015078761234
20,0.75,12,9,1,4,20.0,431.2339815269481,true,4.0,0.6130671244608602
20,0.75,12,9,1,4,20.0,431.2339815269481,true,5.0,0.6659909813929396
20,0.75,12,9,1,4,20.0,431.2339815269481,true,2.0,0.5649304653271655
20,0.75,12,9,1,4,20.0,431.2339815269481,true,0.0,0.5401370549542202
20,0.75,12,9,1,16,0.0,473.01359032993116,true,4.0,0.024968258560505753
20,0.75,12,9,1,16,0.0,473.01359032993116,true,5.0,0.02504865945043972
20,0.75,12,9,1,16,0.0,473.01359032993116,true,2.0,0.017016267221233165
20,0.75,12,9,1,16,0.0,473.01359032993116,true,0.0,0.008179824252625457
20,0.75,12,9,1,1,0.0,473.01359032993116,true,4.0,0.015931845780915773
20,0.75,12,9,1,1,0.0,473.01359032993116,true,5.0,0.012430793910731796
20,0.75,12,9,1,1,0.0,473.01359032993116,true,2.0,0.019609177321891526
20,0.75,12,9,1,1,0.0,473.01359032993116,true,0.0,0.02048182579233916
20,0.75,12,9,1,4,0.0,473.01359032993116,true,4.0,0.022400389016019418
20,0.75,12,9,1,4,0.0,473.01359032993116,true,5.0,0.025701046737607914
20,0.75,12,9,1,4,0.0,473.01359032993116,true,2.0,0.017835629264095456
20,0.75,12,9,1,4,0.0,473.01359032993116,true,0.0,0.04996999941309414
20,0.75,12,9,1,16,1.0,473.01359032993116,true,4.0,0.22285640377155855
20,0.75,12,9,1,16,1.0,473.01359032993116,true,5.0,0.23193336969507486
20,0.75,12,9,1,16,1.0,473.01359032993116,true,2.0,0.03988924382937647
20,0.75,12,9,1,16,1.0,473.01359032993116,true,0.0,0.10279930878123794
20,0.75,12,9,1,1,1.0,473.01359032993116,true,4.0,0.02465250784790747
20,0.75,12,9,1,1,1.0,473.01359032993116,true,5.0,0.024145416626463505
20,0.75,12,9,1,1,1.0,473.01359032993116,true,2.0,0.02128406702240938
20,0.75,12,9,1,1,1.0,473.01359032993116,true,0.0,0.03557581195382161
20,0.75,12,9,1,4,1.0,473.01359032993116,true,4.0,0.15017979310379792
20,0.75,12,9,1,4,1.0,473.01359032993116,true,5.0,0.2033917952430839
20,0.75,12,9,1,4,1.0,473.01359032993116,true,2.0,0.036119741215779114
20,0.75,12,9,1,4,1.0,473.01359032993116,true,0.0,0.09444525142332565
20,0.75,12,9,1,16,20.0,473.01359032993116,true,4.0,0.7319562300481495
20,0.75,12,9,1,16,20.0,473.01359032993116,true,5.0,0.8300409244037361
20,0.75,12,9,1,16,20.0,473.01359032993116,true,2.0,0.6545457802891483
20,0.75,12,9,1,16,20.0,473.01359032993116,true,0.0,0.6835674421929712
20,0.75,12,9,1,1,20.0,473.01359032993116,true,4.0,0.6409195625050632
20,0.75,12,9,1,1,20.0,473.01359032993116,true,5.0,0.6741653689652357
20,0.75,12,9,1,1,20.0,473.01359032993116,true,2.0,0.606369129817298
20,0.75,12,9,1,1,20.0,473.01359032993116,true,0.0,0.5740409600923218
20,0.75,12,9,1,4,20.0,473.01359032993116,true,4.0,0.6133340659560391
20,0.75,12,9,1,4,20.0,473.01359032993116,true,5.0,0.6653926802031631
20,0.75,12,9,1,4,20.0,473.01359032993116,true,2.0,0.5647038012120139
20,0.75,12,9,1,4,20.0,473.01359032993116,true,0.0,0.540978172597043
20,0.75,12,9,1,16,0.0,518.840968526109,true,4.0,0.020147833071464817
20,0.75,12,9,1,16,0.0,518.840968526109,true,5.0,0.025694800527844047
20,0.75,12,9,1,16,0.0,518.840968526109,true,2.0,0.014984555360609912
20,0.75,12,9,1,16,0.0,518.840968526109,true,0.0,0.008605801834729625
20,0.75,12,9,1,1,0.0,518.840968526109,true,4.0,0.015116479883802672
20,0.75,12,9,1,1,0.0,518.840968526109,true,5.0,0.008962431990066255
20,0.75,12,9,1,1,0.0,518.840968526109,true,2.0,0.018719799942036895
20,0.75,12,9,1,1,0.0,518.840968526109,true,0.0,0.020523360623679474
20,0.75,12,9,1,4,0.0,518.840968526109,true,4.0,0.02434522343336578
20,0.75,12,9,1,4,0.0,518.840968526109,true,5.0,0.02174734763724088
20,0.75,12,9,1,4,0.0,518.840968526109,true,2.0,0.01607638307220298
20,0.75,12,9,1,4,0.0,518.840968526109,true,0.0,0.04522481578257478
20,0.75,12,9,1,16,1.0,518.840968526109,true,4.0,0.2227755545025413
20,0.75,12,9,1,16,1.0,518.840968526109,true,5.0,0.23110339911751535
20,0.75,12,9,1,16,1.0,518.840968526109,true,2.0,0.039906082317122595
20,0.75,12,9,1,16,1.0,518.840968526109,true,0.0,0.10306493660714093
20,0.75,12,9,1,1,1.0,518.840968526109,true,4.0,0.024749870521758376
20,0.75,12,9,1,1,1.0,518.840968526109,true,5.0,0.024186696219646274
20,0.75,12,9,1,1,1.0,518.840968526109,true,2.0,0.021348566527598527
20,0.75,12,9,1,1,1.0,518.840968526109,true,0.0,0.03599235253626363
20,0.75,12,9,1,4,1.0,518.840968526109,true,4.0,0.1502614264010647
20,0.75,12,9,1,4,1.0,518.840968526109,true,5.0,0.20266169766614842
20,0.75,12,9,1,4,1.0,518.840968526109,true,2.0,0.0361736092721413
20,0.75,12,9,1,4,1.0,518.840968526109,true,0.0,0.09419322631224768
20,0.75,12,9,1,16,20.0,518.840968526109,true,4.0,0.7321968705832727
20,0.75,12,9,1,16,20.0,518.840968526109,true,5.0,0.8301480372222299
20,0.75,12,9,1,16,20.0,518.840968526109,true,2.0,0.6552495983895811
20,0.75,12,9,1,16,20.0,518.840968526109,true,0.0,0.6837152613948742
20,0.75,12,9,1,1,20.0,518.840968526109,true,4.0,0.640842065673191
20,0.75,12,9,1,1,20.0,518.840968526109,true,5.0,0.6739147875881122
20,0.75,12,9,1,1,20.0,518.840968526109,true,2.0,0.606745172496342
20,0.75,12,9,1,1,20.0,518.840968526109,true,0.0,0.5736955639955089
20,0.75,12,9,1,4,20.0,518.840968526109,true,4.0,0.6130252007874407
20,0.75,12,9,1,4,20.0,518.840968526109,true,5.0,0.6650080435904743
20,0.75,12,9,1,4,20.0,518.840968526109,true,2.0,0.5645798907434991
20,0.75,12,9,1,4,20.0,518.840968526109,true,0.0,0.5407091004539174
20,0.75,12,9,1,16,0.0,569.1082796021653,true,4.0,0.02066637814676579
20,0.75,12,9,1,16,0.0,569.1082796021653,true,5.0,0.03567410774982034
20,0.75,12,9,1,16,0.0,569.1082796021653,true,2.0,0.014724236365577709
20,0.75,12,9,1,16,0.0,569.1082796021653,true,0.0,0.0017479719179685066
20,0.75,12,9,1,1,0.0,569.1082796021653,true,4.0,0.016433857337757034
20,0.75,12,9,1,1,0.0,569.1082796021653,true,5.0,0.008186447858225586
20,0.75,12,9,1,1,0.0,569.1082796021653,true,2.0,0.02379352074798239
20,0.75,12,9,1,1,0.0,569.1082796021653,true,0.0,0.02289028056374471
20,0.75,12,9,1,4,0.0,569.1082796021653,true,4.0,0.023645780131599563
20,0.75,12,9,1,4,0.0,569.1082796021653,true,5.0,0.016739950743383043
20,0.75,12,9,1,4,0.0,569.1082796021653,true,2.0,0.015822877773000125
20,0.75,12,9,1,4,0.0,569.1082796021653,true,0.0,0.04029683777604389
20,0.75,12,9,1,16,1.0,569.1082796021653,true,4.0,0.22274647805302894
20,0.75,12,9,1,16,1.0,569.1082796021653,true,5.0,0.23161751772913777
20,0.75,12,9,1,16,1.0,569.1082796021653,true,2.0,0.039957216451057105
20,0.75,12,9,1,16,1.0,569.1082796021653,true,0.0,0.10299178515070331
20,0.75,12,9,1,1,1.0,569.1082796021653,true,4.0,0.024884051793486822
20,0.75,12,9,1,1,1.0,569.1082796021653,true,5.0,0.02444594918324654
20,0.75,12,9,1,1,1.0,569.1082796021653,true,2.0,0.021504846413833472
20,0.75,12,9,1,1,1.0,569.1082796021653,true,0.0,0.03616115469552901
20,0.75,12,9,1,4,1.0,569.1082796021653,true,4.0,0.15018396700171863
20,0.75,12,9,1,4,1.0,569.1082796021653,true,5.0,0.20294717976470172
20,0.75,12,9,1,4,1.0,569.1082796021653,true,2.0,0.035859550566260605
20,0.75,12,9,1,4,1.0,569.1082796021653,true,0.0,0.09371811432446776
20,0.75,12,9,1,16,20.0,569.1082796021653,true,4.0,0.7323909279137664
20,0.75,12,9,1,16,20.0,569.1082796021653,true,5.0,0.8297072485169523
20,0.75,12,9,1,16,20.0,569.1082796021653,true,2.0,0.6551763955227365
20,0.75,12,9,1,16,20.0,569.1082796021653,true,0.0,0.6837006507599388
20,0.75,12,9,1,1,20.0,569.1082796021653,true,4.0,0.64121759027884
20,0.75,12,9,1,1,20.0,569.1082796021653,true,5.0,0.6744765466931957
20,0.75,12,9,1,1,20.0,569.1082796021653,true,2.0,0.6072202832416342
20,0.75,12,9,1,1,20.0,569.1082796021653,true,0.0,0.574244667465646
20,0.75,12,9,1,4,20.0,569.1082796021653,true,4.0,0.6131064107204087
20,0.75,12,9,1,4,20.0,569.1082796021653,true,5.0,0.6653852490837244
20,0.75,12,9,1,4,20.0,569.1082796021653,true,2.0,0.5645874465995392
20,0.75,12,9,1,4,20.0,569.1082796021653,true,0.0,0.5400444179542931
20,0.75,12,9,1,16,0.0,624.2456813535887,true,4.0,0.02193898305853094
20,0.75,12,9,1,16,0.0,624.2456813535887,true,5.0,0.03234605987194654
20,0.75,12,9,1,16,0.0,624.2456813535887,true,2.0,0.014404692866454896
20,0.75,12,9,1,16,0.0,624.2456813535887,true,0.0,0.0013553512437531063
20,0.75,12,9,1,1,0.0,624.2456813535887,true,4.0,0.015428847371423296
20,0.75,12,9,1,1,0.0,624.2456813535887,true,5.0,0.007633845069641008
20,0.75,12,9,1,1,0.0,624.2456813535887,true,2.0,0.022897286731876652
20,0.75,12,9,1,1,0.0,624.2456813535887,true,0.0,0.02446545975097302
20,0.75,12,9,1,4,0.0,624.2456813535887,true,4.0,0.020953062400269704
20,0.75,12,9,1,4,0.0,624.2456813535887,true,5.0,0.018035934558302498
20,0.75,12,9,1,4,0.0,624.2456813535887,true,2.0,0.014300610332756569
20,0.75,12,9,1,4,0.0,624.2456813535887,true,0.0,0.03773603202523266
20,0.75,12,9,1,16,1.0,624.2456813535887,true,4.0,0.22277915268213913
20,0.75,12,9,1,16,1.0,624.2456813535887,true,5.0,0.23093706089788282
20,0.75,12,9,1,16,1.0,624.2456813535887,true,2.0,0.040201437479236664
20,0.75,12,9,1,16,1.0,624.2456813535887,true,0.0,0.10214035897239321
20,0.75,12,9,1,1,1.0,624.2456813535887,true,4.0,0.025055088034544863
20,0.75,12,9,1,1,1.0,624.2456813535887,true,5.0,0.024562705462451064
20,0.75,12,9,1,1,1.0,624.2456813535887,true,2.0,0.02159269423608263
20,0.75,12,9,1,1,1.0,624.2456813535887,true,0.0,0.036252817984547006
20,0.75,12,9,1,4,1.0,624.2456813535887,true,4.0,0.1499670408850072
20,0.75,12,9,1,4,1.0,624.2456813535887,true,5.0,0.2038981670707535
20,0.75,12,9,1,4,1.0,624.2456813535887,true,2.0,0.035964771089215954
20,0.75,12,9,1,4,1.0,624.2456813535887,true,0.0,0.09351773256916199
20,0.75,12,9,1,16,20.0,624.2456813535887,true,4.0,0.7321235249922978
20,0.75,12,9,1,16,20.0,624.2456813535887,true,5.0,0.828560402848628
20,0.75,12,9,1,16,20.0,624.2456813535887,true,2.0,0.6555883946436586
20,0.75,12,9,1,16,20.0,624.2456813535887,true,0.0,0.6827457773834145
20,0.75,12,9,1,1,20.0,624.2456813535887,true,4.0,0.6415317593895244
20,0.75,12,9,1,1,20.0,624.2456813535887,true,5.0,0.6740668537947055
20,0.75,12,9,1,1,20.0,624.2456813535887,true,2.0,0.6076270362183458
20,0.75,12,9,1,1,20.0,624.2456813535887,true,0.0,0.5748746828007196
20,0.75,12,9,1,4,20.0,624.2456813535887,true,4.0,0.6125993719748083
20,0.75,12,9,1,4,20.0,624.2456813535887,true,5.0,0.6649238695888492
20,0.75,12,9,1,4,20.0,624.2456813535887,true,2.0,0.5643114248677851
20,0.75,12,9,1,4,20.0,624.2456813535887,true,0.0,0.5395807724610578
20,0.75,12,9,1,16,0.0,684.7250069196207,true,4.0,0.023460715133518367
20,0.75,12,9,1,16,0.0,684.7250069196207,true,5.0,0.030010830205552477
20,0.75,12,9,1,16,0.0,684.7250069196207,true,2.0,0.013884497900474357
20,0.75,12,9,1,16,0.0,684.7250069196207,true,0.0,0.017679306611154907
20,0.75,12,9,1,1,0.0,684.7250069196207,true,4.0,0.016496412318136765
20,0.75,12,9,1,1,0.0,684.7250069196207,true,5.0,0.012491253095938624
20,0.75,12,9,1,1,0.0,684.7250069196207,true,2.0,0.02467925892758491
20,0.75,12,9,1,1,0.0,684.7250069196207,true,0.0,0.021939426914499984
20,0.75,12,9,1,4,0.0,684.7250069196207,true,4.0,0.01952525614271882
20,0.75,12,9,1,4,0.0,684.7250069196207,true,5.0,0.015556065846832204
20,0.75,12,9,1,4,0.0,684.7250069196207,true,2.0,0.015026042974330868
20,0.75,12,9,1,4,0.0,684.7250069196207,true,0.0,0.032149804703326505
20,0.75,12,9,1,16,1.0,684.7250069196207,true,4.0,0.22291936554866237
20,0.75,12,9,1,16,1.0,684.7250069196207,true,5.0,0.23134346034580727
20,0.75,12,9,1,16,1.0,684.7250069196207,true,2.0,0.04037311408445953
20,0.75,12,9,1,16,1.0,684.7250069196207,true,0.0,0.10148443356892159
20,0.75,12,9,1,1,1.0,684.7250069196207,true,4.0,0.02479799869136818
20,0.75,12,9,1,1,1.0,684.7250069196207,true,5.0,0.024150391265940856
20,0.75,12,9,1,1,1.0,684.7250069196207,true,2.0,0.021429332276942478
20,0.75,12,9,1,1,1.0,684.7250069196207,true,0.0,0.0360181497198273
20,0.75,12,9,1,4,1.0,684.7250069196207,true,4.0,0.15041350714295718
20,0.75,12,9,1,4,1.0,684.7250069196207,true,5.0,0.20464017220472364
20,0.75,12,9,1,4,1.0,684.7250069196207,true,2.0,0.03587626791541487
20,0.75,12,9,1,4,1.0,684.7250069196207,true,0.0,0.09524529240746876
20,0.75,12,9,1,16,20.0,684.7250069196207,true,4.0,0.7317792596293161
20,0.75,12,9,1,16,20.0,684.7250069196207,true,5.0,0.8281479802345272
20,0.75,12,9,1,16,20.0,684.7250069196207,true,2.0,0.6556413727334695
20,0.75,12,9,1,16,20.0,684.7250069196207,true,0.0,0.6830692793188318
20,0.75,12,9,1,1,20.0,684.7250069196207,true,4.0,0.6414393840906396
20,0.75,12,9,1,1,20.0,684.7250069196207,true,5.0,0.674461309687472
20,0.75,12,9,1,1,20.0,684.7250069196207,true,2.0,0.6069054722211825
20,0.75,12,9,1,1,20.0,684.7250069196207,true,0.0,0.5751377250384888
20,0.75,12,9,1,4,20.0,684.7250069196207,true,4.0,0.6131763792979095
20,0.75,12,9,1,4,20.0,684.7250069196207,true,5.0,0.6659939626930151
20,0.75,12,9,1,4,20.0,684.7250069196207,true,2.0,0.5645437328840116
20,0.75,12,9,1,4,20.0,684.7250069196207,true,0.0,0.5399752446947541
20,0.75,12,9,1,16,0.0,751.0638024510529,true,4.0,0.023165773623832785
20,0.75,12,9,1,16,0.0,751.0638024510529,true,5.0,0.03782109078792404
20,0.75,12,9,1,16,0.0,751.0638024510529,true,2.0,0.01244998263902685
20,0.75,12,9,1,16,0.0,751.0638024510529,true,0.0,0.021766961853795726
20,0.75,12,9,1,1,0.0,751.0638024510529,true,4.0,0.020204162708945553
20,0.75,12,9,1,1,0.0,751.0638024510529,true,5.0,0.016005431894588848
20,0.75,12,9,1,1,0.0,751.0638024510529,true,2.0,0.02322417129515449
20,0.75,12,9,1,1,0.0,751.0638024510529,true,0.0,0.019480474983936957
20,0.75,12,9,1,4,0.0,751.0638024510529,true,4.0,0.01943850566281315
20,0.75,12,9,1,4,0.0,751.0638024510529,true,5.0,0.014232641079629163
20,0.75,12,9,1,4,0.0,751.0638024510529,true,2.0,0.015405158606796391
20,0.75,12,9,1,4,0.0,751.0638024510529,true,0.0,0.021590678169882156
20,0.75,12,9,1,16,1.0,751.0638024510529,true,4.0,0.22272287713905448
20,0.75,12,9,1,16,1.0,751.0638024510529,true,5.0,0.23162693817468843
20,0.75,12,9,1,16,1.0,751.0638024510529,true,2.0,0.040204048354872075
20,0.75,12,9,1,16,1.0,751.0638024510529,true,0.0,0.10275234471633071
20,0.75,12,9,1,1,1.0,751.0638024510529,true,4.0,0.024874606280415396
20,0.75,12,9,1,1,1.0,751.0638024510529,true,5.0,0.024032253567492414
20,0.75,12,9,1,1,1.0,751.0638024510529,true,2.0,0.021332662735844787
20,0.75,12,9,1,1,1.0,751.0638024510529,true,0.0,0.03610961167837197
20,0.75,12,9,1,4,1.0,751.0638024510529,true,4.0,0.15041144937884326
20,0.75,12,9,1,4,1.0,751.0638024510529,true,5.0,0.20445127639375935
20,0.75,12,9,1,4,1.0,751.0638024510529,true,2.0,0.035941948612142
20,0.75,12,9,1,4,1.0,751.0638024510529,true,0.0,0.09566688305820467
20,0.75,12,9,1,16,20.0,751.0638024510529,true,4.0,0.7312174272763036
20,0.75,12,9,1,16,20.0,751.0638024510529,true,5.0,0.8277018233753748
20,0.75,12,9,1,16,20.0,751.0638024510529,true,2.0,0.655154030468642
20,0.75,12,9,1,16,20.0,751.0638024510529,true,0.0,0.6835953100137483
20,0.75,12,9,1,1,20.0,751.0638024510529,true,4.0,0.6416866883123075
20,0.75,12,9,1,1,20.0,751.0638024510529,true,5.0,0.6738650083010493
20,0.75,12,9,1,1,20.0,751.0638024510529,true,2.0,0.60635482369659
20,0.75,12,9,1,1,20.0,751.0638024510529,true,0.0,0.5743687650085723
20,0.75,12,9,1,4,20.0,751.0638024510529,true,4.0,0.6127973876753902
20,0.75,12,9,1,4,20.0,751.0638024510529,true,5.0,0.6665983779136576
20,0.75,12,9,1,4,20.0,751.0638024510529,true,2.0,0.5643884746517629
20,0.75,12,9,1,4,20.0,751.0638024510529,true,0.0,0.5396640111151436
20,0.75,12,9,1,16,0.0,823.8297559628243,true,4.0,0.02478334007818857
20,0.75,12,9,1,16,0.0,823.8297559628243,true,5.0,0.037771142530963385
20,0.75,12,9,1,16,0.0,823.8297559628243,true,2.0,0.014071989876926361
20,0.75,12,9,1,16,0.0,823.8297559628243,true,0.0,0.02731295025416382
20,0.75,12,9,1,1,0.0,823.8297559628243,true,4.0,0.02088802485923417
20,0.75,12,9,1,1,0.0,823.8297559628243,true,5.0,0.011056915703466138
20,0.75,12,9,1,1,0.0,823.8297559628243,true,2.0,0.023876497198643185
20,0.75,12,9,1,1,0.0,823.8297559628243,true,0.0,0.024242312847829642
20,0.75,12,9,1,4,0.0,823.8297559628243,true,4.0,0.018596921366097068
20,0.75,12,9,1,4,0.0,823.8297559628243,true,5.0,0.015212354927003366
20,0.75,12,9,1,4,0.0,823.8297559628243,true,2.0,0.015930052600389103
20,0.75,12,9,1,4,0.0,823.8297559628243,true,0.0,0.01771153489233919
20,0.75,12,9,1,16,1.0,823.8297559628243,true,4.0,0.2225815514128612
20,0.75,12,9,1,16,1.0,823.8297559628243,true,5.0,0.23195666389572472
20,0.75,12,9,1,16,1.0,823.8297559628243,true,2.0,0.04013947155653732
20,0.75,12,9,1,16,1.0,823.8297559628243,true,0.0,0.10291168816537183
20,0.75,12,9,1,1,1.0,823.8297559628243,true,4.0,0.024838894616871995
20,0.75,12,9,1,1,1.0,823.8297559628243,true,5.0,0.0240746261749528
20,0.75,12,9,1,1,1.0,823.8297559628243,true,2.0,0.02130433286170512
20,0.75,12,9,1,1,1.0,823.8297559628243,true,0.0,0.03614478930572718
20,0.75,12,9,1,4,1.0,823.8297559628243,true,4.0,0.15023878891201067
20,0.75,12,9,1,4,1.0,823.8297559628243,true,5.0,0.20594661419077825
20,0.75,12,9,1,4,1.0,823.8297559628243,true,2.0,0.03570427777517783
20,0.75,12,9,1,4,1.0,823.8297559628243,true,0.0,0.09449061254630241
20,0.75,12,9,1,16,20.0,823.8297559628243,true,4.0,0.7316933748931433
20,0.75,12,9,1,16,20.0,823.8297559628243,true,5.0,0.8287500247520049
20,0.75,12,9,1,16,20.0,823.8297559628243,true,2.0,0.6555200018059963
20,0.75,12,9,1,16,20.0,823.8297559628243,true,0.0,0.6831648308120255
20,0.75,12,9,1,1,20.0,823.8297559628243,true,4.0,0.6418357716120081
20,0.75,12,9,1,1,20.0,823.8297559628243,true,5.0,0.6736807378914927
20,0.75,12,9,1,1,20.0,823.8297559628243,true,2.0,0.6065426835667369
20,0.75,12,9,1,1,20.0,823.8297559628243,true,0.0,0.5742028000393351
20,0.75,12,9,1,4,20.0,823.8297559628243,true,4.0,0.6129455192124329
20,0.75,12,9,1,4,20.0,823.8297559628243,true,5.0,0.6668399331045031
20,0.75,12,9,1,4,20.0,823.8297559628243,true,2.0,0.5645623325717805
20,0.75,12,9,1,4,20.0,823.8297559628243,true,0.0,0.539244689961563
20,0.75,12,9,1,16,0.0,903.645555270915,true,4.0,0.021484578437183384
20,0.75,12,9,1,16,0.0,903.645555270915,true,5.0,0.03254728625752174
20,0.75,12,9,1,16,0.0,903.645555270915,true,2.0,0.01256069464091254
20,0.75,12,9,1,16,0.0,903.645555270915,true,0.0,0.03535799204601592
20,0.75,12,9,1,1,0.0,903.645555270915,true,4.0,0.01952691979263959
20,0.75,12,9,1,1,0.0,903.645555270915,true,5.0,0.01067279591100759
20,0.75,12,9,1,1,0.0,903.645555270915,true,2.0,0.022433638377344505
20,0.75,12,9,1,1,0.0,903.645555270915,true,0.0,0.0332517939213983
20,0.75,12,9,1,4,0.0,903.645555270915,true,4.0,0.01770817287317756
20,0.75,12,9,1,4,0.0,903.645555270915,true,5.0,0.011272446016664604
20,0.75,12,9,1,4,0.0,903.645555270915,true,2.0,0.014163154582510036
20,0.75,12,9,1,4,0.0,903.645555270915,true,0.0,0.02284625754520233
20,0.75,12,9,1,16,1.0,903.645555270915,true,4.0,0.2223440875650068
20,0.75,12,9,1,16,1.0,903.645555270915,true,5.0,0.2315419508756599
20,0.75,12,9,1,16,1.0,903.645555270915,true,2.0,0.040093257645643865
20,0.75,12,9,1,16,1.0,903.645555270915,true,0.0,0.10388316984524185
20,0.75,12,9,1,1,1.0,903.645555270915,true,4.0,0.024715571850859687
20,0.75,12,9,1,1,1.0,903.645555270915,true,5.0,0.02384638479569281
20,0.75,12,9,1,1,1.0,903.645555270915,true,2.0,0.021237256569209217
20,0.75,12,9,1,1,1.0,903.645555270915,true,0.0,0.03604005961826813
20,0.75,12,9,1,4,1.0,903.645555270915,true,4.0,0.15049508958374125
20,0.75,12,9,1,4,1.0,903.645555270915,true,5.0,0.2046293864856977
20,0.75,12,9,1,4,1.0,903.645555270915,true,2.0,0.035888728702885404
20,0.75,12,9,1,4,1.0,903.645555270915,true,0.0,0.09393099903632933
20,0.75,12,9,1,16,20.0,903.645555270915,true,4.0,0.7313150655414609
20,0.75,12,9,1,16,20.0,903.645555270915,true,5.0,0.8284048710822073
20,0.75,12,9,1,16,20.0,903.645555270915,true,2.0,0.6553175276842288
20,0.75,12,9,1,16,20.0,903.645555270915,true,0.0,0.6838282936546741
20,0.75,12,9,1,1,20.0,903.645555270915,true,4.0,0.6419505650818333
20,0.75,12,9,1,1,20.0,903.645555270915,true,5.0,0.6736802827633962
20,0.75,12,9,1,1,20.0,903.645555270915,true,2.0,0.6075592678520785
20,0.75,12,9,1,1,20.0,903.645555270915,true,0.0,0.5746349713931553
20,0.75,12,9,1,4,20.0,903.645555270915,true,4.0,0.6129410883581916
20,0.75,12,9,1,4,20.0,903.645555270915,true,5.0,0.6661867855232868
20,0.75,12,9,1,4,20.0,903.645555270915,true,2.0,0.5651339998944629
20,0.75,12,9,1,4,20.0,903.645555270915,true,0.0,0.5388215293931612
20,0.75,12,9,1,16,0.0,991.194216584875,true,4.0,0.021883557031139186
20,0.75,12,9,1,16,0.0,991.194216584875,true,5.0,0.028318867154881765
20,0.75,12,9,1,16,0.0,991.194216584875,true,2.0,0.010702993745647045
20,0.75,12,9,1,16,0.0,991.194216584875,true,0.0,0.031747505975590125
20,0.75,12,9,1,1,0.0,991.194216584875,true,4.0,0.017838358645412253
20,0.75,12,9,1,1,0.0,991.194216584875,true,5.0,0.00825502038599472
20,0.75,12,9,1,1,0.0,991.194216584875,true,2.0,0.019278330781125598
20,0.75,12,9,1,1,0.0,991.194216584875,true,0.0,0.030367434502481156
20,0.75,12,9,1,4,0.0,991.194216584875,true,4.0,0.018177485989927564
20,0.75,12,9,1,4,0.0,991.194216584875,true,5.0,0.02020706906386353
20,0.75,12,9,1,4,0.0,991.194216584875,true,2.0,0.012600069117634675
20,0.75,12,9,1,4,0.0,991.194216584875,true,0.0,0.02961416187636944
20,0.75,12,9,1,16,1.0,991.194216584875,true,4.0,0.22222170447764383
20,0.75,12,9,1,16,1.0,991.194216584875,true,5.0,0.23193293440758242
20,0.75,12,9,1,16,1.0,991.194216584875,true,2.0,0.04009889121825515
20,0.75,12,9,1,16,1.0,991.194216584875,true,0.0,0.10307483336088209
20,0.75,12,9,1,1,1.0,991.194216584875,true,4.0,0.024678416387492873
20,0.75,12,9,1,1,1.0,991.194216584875,true,5.0,0.023736321426654917
20,0.75,12,9,1,1,1.0,991.194216584875,true,2.0,0.02121388929007047
20,0.75,12,9,1,1,1.0,991.194216584875,true,0.0,0.035916784042291885
20,0.75,12,9,1,4,1.0,991.194216584875,true,4.0,0.1503487636431821
20,0.75,12,9,1,4,1.0,991.194216584875,true,5.0,0.20490575996451327
20,0.75,12,9,1,4,1.0,991.194216584875,true,2.0,0.0356367871709966
20,0.75,12,9,1,4,1.0,991.194216584875,true,0.0,0.0946018911041909
20,0.75,12,9,1,16,20.0,991.194216584875,true,4.0,0.7313490465891044
20,0.75,12,9,1,16,20.0,991.194216584875,true,5.0,0.8282263145842056
20,0.75,12,9,1,16,20.0,991.194216584875,true,2.0,0.6561303881938733
20,0.75,12,9,1,16,20.0,991.194216584875,true,0.0,0.6834620099837921
20,0.75,12,9,1,1,20.0,991.194216584875,true,4.0,0.6425514975320488
20,0.75,12,9,1,1,20.0,991.194216584875,true,5.0,0.6739024330846102
20,0.75,12,9,1,1,20.0,991.194216584875,true,2.0,0.6077980020396676
20,0.75,12,9,1,1,20.0,991.194216584875,true,0.0,0.5748973941010448
20,0.75,12,9,1,4,20.0,991.194216584875,true,4.0,0.6128512065856354
20,0.75,12,9,1,4,20.0,991.194216584875,true,5.0,0.6660443174606615
20,0.75,12,9,1,4,20.0,991.194216584875,true,2.0,0.56464362560111
20,0.75,12,9,1,4,20.0,991.194216584875,true,0.0,0.5381604977121147
20,0.75,12,9,1,16,0.0,1087.2249293549155,true,4.0,0.02501626991138585
20,0.75,12,9,1,16,0.0,1087.2249293549155,true,5.0,0.03139796469872525
20,0.75,12,9,1,16,0.0,1087.2249293549155,true,2.0,0.008559766863914063
20,0.75,12,9,1,16,0.0,1087.2249293549155,true,0.0,0.033745822101462875
20,0.75,12,9,1,1,0.0,1087.2249293549155,true,4.0,0.013836264575091326
20,0.75,12,9,1,1,0.0,1087.2249293549155,true,5.0,0.004448439542201534
20,0.75,12,9,1,1,0.0,1087.2249293549155,true,2.0,0.017575081421355183
20,0.75,12,9,1,1,0.0,1087.2249293549155,true,0.0,0.02794248867371479
20,0.75,12,9,1,4,0.0,1087.2249293549155,true,4.0,0.017653969415690994
20,0.75,12,9,1,4,0.0,1087.2249293549155,true,5.0,0.019456146614336943
20,0.75,12,9,1,4,0.0,1087.2249293549155,true,2.0,0.013213139312345478
20,0.75,12,9,1,4,0.0,1087.2249293549155,true,0.0,0.026826318216041967
20,0.75,12,9,1,16,1.0,1087.2249293549155,true,4.0,0.22195309776558309
20,0.75,12,9,1,16,1.0,1087.2249293549155,true,5.0,0.23219038309833895
20,0.75,12,9,1,16,1.0,1087.2249293549155,true,2.0,0.03987859232620816
20,0.75,12,9,1,16,1.0,1087.2249293549155,true,0.0,0.10373792212637319
20,0.75,12,9,1,1,1.0,1087.2249293549155,true,4.0,0.024509137000201554
20,0.75,12,9,1,1,1.0,1087.2249293549155,true,5.0,0.02341306019580392
20,0.75,12,9,1,1,1.0,1087.2249293549155,true,2.0,0.021207055343191485
20,0.75,12,9,1,1,1.0,1087.2249293549155,true,0.0,0.03579310850390402
20,0.75,12,9,1,4,1.0,1087.2249293549155,true,4.0,0.15008196601207072
20,0.75,12,9,1,4,1.0,1087.2249293549155,true,5.0,0.20478952295307856
20,0.75,12,9,1,4,1.0,1087.2249293549155,true,2.0,0.03554342325138467
20,0.75,12,9,1,4,1.0,1087.2249293549155,true,0.0,0.09390696230699891
20,0.75,12,9,1,16,20.0,1087.2249293549155,true,4.0,0.7310016430596836
20,0.75,12,9,1,16,20.0,1087.2249293549155,true,5.0,0.8276836426687587
20,0.75,12,9,1,16,20.0,1087.2249293549155,true,2.0,0.6563462756239441
20,0.75,12,9,1,16,20.0,1087.2249293549155,true,0.0,0.6831648155836214
20,0.75,12,9,1,1,20.0,1087.2249293549155,true,4.0,0.6428409666398345
20,0.75,12,9,1,1,20.0,1087.2249293549155,true,5.0,0.6743959233755703
20,0.75,12,9,1,1,20.0,1087.2249293549155,true,2.0,0.6080543555243215
20,0.75,12,9,1,1,20.0,1087.2249293549155,true,0.0,0.5746353592097183
20,0.75,12,9,1,4,20.0,1087.2249293549155,true,4.0,0.6127269833768334
20,0.75,12,9,1,4,20.0,1087.2249293549155,true,5.0,0.6657867305358924
20,0.75,12,9,1,4,20.0,1087.2249293549155,true,2.0,0.564485140162271
20,0.75,12,9,1,4,20.0,1087.2249293549155,true,0.0,0.5375842753791918
20,0.75,12,9,1,16,0.0,1192.5594673902958,true,4.0,0.02525693857493532
20,0.75,12,9,1,16,0.0,1192.5594673902958,true,5.0,0.015803403489713954
20,0.75,12,9,1,16,0.0,1192.5594673902958,true,2.0,0.007743011361745799
20,0.75,12,9,1,16,0.0,1192.5594673902958,true,0.0,0.047778232466808596
20,0.75,12,9,1,1,0.0,1192.5594673902958,true,4.0,0.012786910270722734
20,0.75,12,9,1,1,0.0,1192.5594673902958,true,5.0,0.00567706074338587
20,0.75,12,9,1,1,0.0,1192.5594673902958,true,2.0,0.018377296486854815
20,0.75,12,9,1,1,0.0,1192.5594673902958,true,0.0,0.02670623017404255
20,0.75,12,9,1,4,0.0,1192.5594673902958,true,4.0,0.015362347996427373
20,0.75,12,9,1,4,0.0,1192.5594673902958,true,5.0,0.01990136899323735
20,0.75,12,9,1,4,0.0,1192.5594673902958,true,2.0,0.01166452564824908
20,0.75,12,9,1,4,0.0,1192.5594673902958,true,0.0,0.02858447515596723
20,0.75,12,9,1,16,1.0,1192.5594673902958,true,4.0,0.22172966816013778
20,0.75,12,9,1,16,1.0,1192.5594673902958,true,5.0,0.23188507427485158
20,0.75,12,9,1,16,1.0,1192.5594673902958,true,2.0,0.03977260242700447
20,0.75,12,9,1,16,1.0,1192.5594673902958,true,0.0,0.10412321030537385
20,0.75,12,9,1,1,1.0,1192.5594673902958,true,4.0,0.024164898012223712
20,0.75,12,9,1,1,1.0,1192.5594673902958,true,5.0,0.02287660261417556
20,0.75,12,9,1,1,1.0,1192.5594673902958,true,2.0,0.02095590399088844
20,0.75,12,9,1,1,1.0,1192.5594673902958,true,0.0,0.03549304301507555
20,0.75,12,9,1,4,1.0,1192.5594673902958,true,4.0,0.1500850493050834
20,0.75,12,9,1,4,1.0,1192.5594673902958,true,5.0,0.20435419493110393
20,0.75,12,9,1,4,1.0,1192.5594673902958,true,2.0,0.03574414497527699
20,0.75,12,9,1,4,1.0,1192.5594673902958,true,0.0,0.09476527642042207
20,0.75,12,9,1,16,20.0,1192.5594673902958,true,4.0,0.7308619812098979
20,0.75,12,9,1,16,20.0,1192.5594673902958,true,5.0,0.8273047893634071
20,0.75,12,9,1,16,20.0,1192.5594673902958,true,2.0,0.6566348865129572
20,0.75,12,9,1,16,20.0,1192.5594673902958,true,0.0,0.6831638544183549
20,0.75,12,9,1,1,20.0,1192.5594673902958,true,4.0,0.6427577554623727
20,0.75,12,9,1,1,20.0,1192.5594673902958,true,5.0,0.6745799806517442
20,0.75,12,9,1,1,20.0,1192.5594673902958,true,2.0,0.6081453095496201
20,0.75,12,9,1,1,20.0,1192.5594673902958,true,0.0,0.5742646490621683
20,0.75,12,9,1,4,20.0,1192.5594673902958,true,4.0,0.6127888855352475
20,0.75,12,9,1,4,20.0,1192.5594673902958,true,5.0,0.666560733274459
20,0.75,12,9,1,4,20.0,1192.5594673902958,true,2.0,0.5644741186226664
20,0.75,12,9,1,4,20.0,1192.5594673902958,true,0.0,0.5380439685339778
20,0.75,12,9,1,16,0.0,1308.0992211115522,true,4.0,0.01985099956128148
20,0.75,12,9,1,16,0.0,1308.0992211115522,true,5.0,0.01117211653999087
20,0.75,12,9,1,16,0.0,1308.0992211115522,true,2.0,0.007634067510476789
20,0.75,12,9,1,16,0.0,1308.0992211115522,true,0.0,0.04443885113943011
20,0.75,12,9,1,1,0.0,1308.0992211115522,true,4.0,0.012624588724661021
20,0.75,12,9,1,1,0.0,1308.0992211115522,true,5.0,0.0027704653306662584
20,0.75,12,9,1,1,0.0,1308.0992211115522,true,2.0,0.021470732919075707
20,0.75,12,9,1,1,0.0,1308.0992211115522,true,0.0,0.028056837839748137
20,0.75,12,9,1,4,0.0,1308.0992211115522,true,4.0,0.01630453684209765
20,0.75,12,9,1,4,0.0,1308.0992211115522,true,5.0,0.030144666523987694
20,0.75,12,9,1,4,0.0,1308.0992211115522,true,2.0,0.011012204332462047
20,0.75,12,9,1,4,0.0,1308.0992211115522,true,0.0,0.03603669462952524
20,0.75,12,9,1,16,1.0,1308.0992211115522,true,4.0,0.22178280092131317
20,0.75,12,9,1,16,1.0,1308.0992211115522,true,5.0,0.23107730923309344
20,0.75,12,9,1,16,1.0,1308.0992211115522,true,2.0,0.04003508635019144
20,0.75,12,9,1,16,1.0,1308.0992211115522,true,0.0,0.1039700422240479
20,0.75,12,9,1,1,1.0,1308.0992211115522,true,4.0,0.02430969706874417
20,0.75,12,9,1,1,1.0,1308.0992211115522,true,5.0,0.023230441096100736
20,0.75,12,9,1,1,1.0,1308.0992211115522,true,2.0,0.020955782636427743
20,0.75,12,9,1,1,1.0,1308.0992211115522,true,0.0,0.035352388243521736
20,0.75,12,9,1,4,1.0,1308.0992211115522,true,4.0,0.1495360928226376
20,0.75,12,9,1,4,1.0,1308.0992211115522,true,5.0,0.20408608415223212
20,0.75,12,9,1,4,1.0,1308.0992211115522,true,2.0,0.035425961245141066
20,0.75,12,9,1,4,1.0,1308.0992211115522,true,0.0,0.09453698523956654
20,0.75,12,9,1,16,20.0,1308.0992211115522,true,4.0,0.7311864227202362
20,0.75,12,9,1,16,20.0,1308.0992211115522,true,5.0,0.8277031699301186
20,0.75,12,9,1,16,20.0,1308.0992211115522,true,2.0,0.6563316393463224
20,0.75,12,9,1,16,20.0,1308.0992211115522,true,0.0,0.6821061163555525
20,0.75,12,9,1,1,20.0,1308.0992211115522,true,4.0,0.6424064494445504
20,0.75,12,9,1,1,20.0,1308.0992211115522,true,5.0,0.6746533226504657
20,0.75,12,9,1,1,20.0,1308.0992211115522,true,2.0,0.6075898525208095
20,0.75,12,9,1,1,20.0,1308.0992211115522,true,0.0,0.5737616162473071
20,0.75,12,9,1,4,20.0,1308.0992211115522,true,4.0,0.6130465393632395
20,0.75,12,9,1,4,20.0,1308.0992211115522,true,5.0,0.6664610420857872
20,0.75,12,9,1,4,20.0,1308.0992211115522,true,2.0,0.5647284452627664
20,0.75,12,9,1,4,20.0,1308.0992211115522,true,0.0,0.538516065323241
20,0.75,12,9,1,16,0.0,1434.8329111143942,true,4.0,0.016047234628655566
20,0.75,12,9,1,16,0.0,1434.8329111143942,true,5.0,0.00264860631492359
20,0.75,12,9,1,16,0.0,1434.8329111143942,true,2.0,0.008213567145943713
20,0.75,12,9,1,16,0.0,1434.8329111143942,true,0.0,0.03694872282828005
20,0.75,12,9,1,1,0.0,1434.8329111143942,true,4.0,0.009800969070666335
20,0.75,12,9,1,1,0.0,1434.8329111143942,true,5.0,0.0010587494321379377
20,0.75,12,9,1,1,0.0,1434.8329111143942,true,2.0,0.020846124082334085
20,0.75,12,9,1,1,0.0,1434.8329111143942,true,0.0,0.023753894282432114
20,0.75,12,9,1,4,0.0,1434.8329111143942,true,4.0,0.016447964985298283
20,0.75,12,9,1,4,0.0,1434.8329111143942,true,5.0,0.03533305881205949
20,0.75,12,9,1,4,0.0,1434.8329111143942,true,2.0,0.012062407513464372
20,0.75,12,9,1,4,0.0,1434.8329111143942,true,0.0,0.03121104064679114
20,0.75,12,9,1,16,1.0,1434.8329111143942,true,4.0,0.2218912417654643
20,0.75,12,9,1,16,1.0,1434.8329111143942,true,5.0,0.2299484445907382
20,0.75,12,9,1,16,1.0,1434.8329111143942,true,2.0,0.040413510075778716
20,0.75,12,9,1,16,1.0,1434.8329111143942,true,0.0,0.10564353412552938
20,0.75,12,9,1,1,1.0,1434.8329111143942,true,4.0,0.024151992465476363
20,0.75,12,9,1,1,1.0,1434.8329111143942,true,5.0,0.02319246930131915
20,0.75,12,9,1,1,1.0,1434.8329111143942,true,2.0,0.02070773493126325
20,0.75,12,9,1,1,1.0,1434.8329111143942,true,0.0,0.03549972870567146
20,0.75,12,9,1,4,1.0,1434.8329111143942,true,4.0,0.14955054081571156
20,0.75,12,9,1,4,1.0,1434.8329111143942,true,5.0,0.20408061548659143
20,0.75,12,9,1,4,1.0,1434.8329111143942,true,2.0,0.03544623311692316
20,0.75,12,9,1,4,1.0,1434.8329111143942,true,0.0,0.09497140734684492
20,0.75,12,9,1,16,20.0,1434.8329111143942,true,4.0,0.7309843729127261
20,0.75,12,9,1,16,20.0,1434.8329111143942,true,5.0,0.8270788775433232
20,0.75,12,9,1,16,20.0,1434.8329111143942,true,2.0,0.6565524897809183
20,0.75,12,9,1,16,20.0,1434.8329111143942,true,0.0,0.6818250603976356
20,0.75,12,9,1,1,20.0,1434.8329111143942,true,4.0,0.6423278517772048
20,0.75,12,9,1,1,20.0,1434.8329111143942,true,5.0,0.6743599360949885
20,0.75,12,9,1,1,20.0,1434.8329111143942,true,2.0,0.6078433034547197
20,0.75,12,9,1,1,20.0,1434.8329111143942,true,0.0,0.5740298649940914
20,0.75,12,9,1,4,20.0,1434.8329111143942,true,4.0,0.6128057836540914
20,0.75,12,9,1,4,20.0,1434.8329111143942,true,5.0,0.6665243473117338
20,0.75,12,9,1,4,20.0,1434.8329111143942,true,2.0,0.5649304747556511
20,0.75,12,9,1,4,20.0,1434.8329111143942,true,0.0,0.5386588326175696
20,0.75,12,9,1,16,0.0,1573.845049053386,true,4.0,0.016513460066783947
20,0.75,12,9,1,16,0.0,1573.845049053386,true,5.0,0.009057820875411578
20,0.75,12,9,1,16,0.0,1573.845049053386,true,2.0,0.006327096081525774
20,0.75,12,9,1,16,0.0,1573.845049053386,true,0.0,0.03776088722193629
20,0.75,12,9,1,1,0.0,1573.845049053386,true,4.0,0.007942323016130688
20,0.75,12,9,1,1,0.0,1573.845049053386,true,5.0,-0.002760177234284853
20,0.75,12,9,1,1,0.0,1573.845049053386,true,2.0,0.01876460677030892
20,0.75,12,9,1,1,0.0,1573.845049053386,true,0.0,0.02180074669366868
20,0.75,12,9,1,4,0.0,1573.845049053386,true,4.0,0.012628528313036024
20,0.75,12,9,1,4,0.0,1573.845049053386,true,5.0,0.027769862211951903
20,0.75,12,9,1,4,0.0,1573.845049053386,true,2.0,0.013429171339670632
20,0.75,12,9,1,4,0.0,1573.845049053386,true,0.0,0.03772374169362862
20,0.75,12,9,1,16,1.0,1573.845049053386,true,4.0,0.22199511009949502
20,0.75,12,9,1,16,1.0,1573.845049053386,true,5.0,0.23054773950265636
20,0.75,12,9,1,16,1.0,1573.845049053386,true,2.0,0.040478534893146054
20,0.75,12,9,1,16,1.0,1573.845049053386,true,0.0,0.1060009201142509
20,0.75,12,9,1,1,1.0,1573.845049053386,true,4.0,0.0241779308897539
20,0.75,12,9,1,1,1.0,1573.845049053386,true,5.0,0.02309211604922781
20,0.75,12,9,1,1,1.0,1573.845049053386,true,2.0,0.02095356294168326
20,0.75,12,9,1,1,1.0,1573.845049053386,true,0.0,0.0354814896493622
20,0.75,12,9,1,4,1.0,1573.845049053386,true,4.0,0.14954963952031586
20,0.75,12,9,1,4,1.0,1573.845049053386,true,5.0,0.203937972014335
20,0.75,12,9,1,4,1.0,1573.845049053386,true,2.0,0.035234451581405125
20,0.75,12,9,1,4,1.0,1573.845049053386,true,0.0,0.09470736998561374
20,0.75,12,9,1,16,20.0,1573.845049053386,true,4.0,0.7310887130810537
20,0.75,12,9,1,16,20.0,1573.845049053386,true,5.0,0.8271528496344734
20,0.75,12,9,1,16,20.0,1573.845049053386,true,2.0,0.6566443453584491
20,0.75,12,9,1,16,20.0,1573.845049053386,true,0.0,0.6824151207893455
20,0.75,12,9,1,1,20.0,1573.845049053386,true,4.0,0.641825840446558
20,0.75,12,9,1,1,20.0,1573.845049053386,true,5.0,0.6742154035306296
20,0.75,12,9,1,1,20.0,1573.845049053386,true,2.0,0.6078915876965526
20,0.75,12,9,1,1,20.0,1573.845049053386,true,0.0,0.5734741599021449
20,0.75,12,9,1,4,20.0,1573.845049053386,true,4.0,0.6132456603971908
20,0.75,12,9,1,4,20.0,1573.845049053386,true,5.0,0.6662592506440647
20,0.75,12,9,1,4,20.0,1573.845049053386,true,2.0,0.5651862537937574
20,0.75,12,9,1,4,20.0,1573.845049053386,true,0.0,0.5390910089489547
20,0.75,12,9,1,16,0.0,1726.325218248617,true,4.0,0.014882716731571682
20,0.75,12,9,1,16,0.0,1726.325218248617,true,5.0,0.013635474915666556
20,0.75,12,9,1,16,0.0,1726.325218248617,true,2.0,0.005621907616869843
20,0.75,12,9,1,16,0.0,1726.325218248617,true,0.0,0.04163377190102887
20,0.75,12,9,1,1,0.0,1726.325218248617,true,4.0,0.008937282726860868
20,0.75,12,9,1,1,0.0,1726.325218248617,true,5.0,-0.0028559485666497593
20,0.75,12,9,1,1,0.0,1726.325218248617,true,2.0,0.020837954914545896
20,0.75,12,9,1,1,0.0,1726.325218248617,true,0.0,0.021783025838140353
20,0.75,12,9,1,4,0.0,1726.325218248617,true,4.0,0.010754611693511894
20,0.75,12,9,1,4,0.0,1726.325218248617,true,5.0,0.027993270235744175
20,0.75,12,9,1,4,0.0,1726.325218248617,true,2.0,0.008317939033991613
20,0.75,12,9,1,4,0.0,1726.325218248617,true,0.0,0.03457877860761112
20,0.75,12,9,1,16,1.0,1726.325218248617,true,4.0,0.2216880351717099
20,0.75,12,9,1,16,1.0,1726.325218248617,true,5.0,0.2302781765202366
20,0.75,12,9,1,16,1.0,1726.325218248617,true,2.0,0.040415457169329386
20,0.75,12,9,1,16,1.0,1726.325218248617,true,0.0,0.10458976320156646
20,0.75,12,9,1,1,1.0,1726.325218248617,true,4.0,0.024320063859166716
20,0.75,12,9,1,1,1.0,1726.325218248617,true,5.0,0.02357974327391343
20,0.75,12,9,1,1,1.0,1726.325218248617,true,2.0,0.02113566546266857
20,0.75,12,9,1,1,1.0,1726.325218248617,true,0.0,0.035666677437485486
20,0.75,12,9,1,4,1.0,1726.325218248617,true,4.0,0.14927694790083934
20,0.75,12,9,1,4,1.0,1726.325218248617,true,5.0,0.20355208896397342
20,0.75,12,9,1,4,1.0,1726.325218248617,true,2.0,0.03532920525368397
20,0.75,12,9,1,4,1.0,1726.325218248617,true,0.0,0.09508624047219547
20,0.75,12,9,1,16,20.0,1726.325218248617,true,4.0,0.731482849768253
20,0.75,12,9,1,16,20.0,1726.325218248617,true,5.0,0.8273101117947274
20,0.75,12,9,1,16,20.0,1726.325218248617,true,2.0,0.6565365370704347
20,0.75,12,9,1,16,20.0,1726.325218248617,true,0.0,0.6826808777025054
20,0.75,12,9,1,1,20.0,1726.325218248617,true,4.0,0.6414754526032146
20,0.75,12,9,1,1,20.0,1726.325218248617,true,5.0,0.6739332222918086
20,0.75,12,9,1,1,20.0,1726.325218248617,true,2.0,0.6078224585136189
20,0.75,12,9,1,1,20.0,1726.325218248617,true,0.0,0.5733012416168229
20,0.75,12,9,1,4,20.0,1726.325218248617,true,4.0,0.6132883703905185
20,0.75,12,9,1,4,20.0,1726.325218248617,true,5.0,0.6664181853907014
20,0.75,12,9,1,4,20.0,1726.325218248617,true,2.0,0.5652567329243715
20,0.75,12,9,1,4,20.0,1726.325218248617,true,0.0,0.5386081837270896
20,0.75,12,9,1,16,0.0,1893.578253433286,true,4.0,0.013496867235612177
20,0.75,12,9,1,16,0.0,1893.578253433286,true,5.0,0.013202145552791915
20,0.75,12,9,1,16,0.0,1893.578253433286,true,2.0,0.006628684894024827
20,0.75,12,9,1,16,0.0,1893.578253433286,true,0.0,0.036481933909575326
20,0.75,12,9,1,1,0.0,1893.578253433286,true,4.0,0.012052950364962841
20,0.75,12,9,1,1,0.0,1893.578253433286,true,5.0,-0.00012040182162320545
20,0.75,12,9,1,1,0.0,1893.578253433286,true,2.0,0.019607353263834823
20,0.75,12,9,1,1,0.0,1893.578253433286,true,0.0,0.020379482360111556
20,0.75,12,9,1,4,0.0,1893.578253433286,true,4.0,0.008701282388555772
20,0.75,12,9,1,4,0.0,1893.578253433286,true,5.0,0.023464108621962583
20,0.75,12,9,1,4,0.0,1893.578253433286,true,2.0,0.006030702713479372
20,0.75,12,9,1,4,0.0,1893.578253433286,true,0.0,0.03144102832881841
20,0.75,12,9,1,16,1.0,1893.578253433286,true,4.0,0.22165801559245812
20,0.75,12,9,1,16,1.0,1893.578253433286,true,5.0,0.23064877992458122
20,0.75,12,9,1,16,1.0,1893.578253433286,true,2.0,0.04039331401195653
20,0.75,12,9,1,16,1.0,1893.578253433286,true,0.0,0.10329798263557154
20,0.75,12,9,1,1,1.0,1893.578253433286,true,4.0,0.024490325025292057
20,0.75,12,9,1,1,1.0,1893.578253433286,true,5.0,0.023661449545706904
20,0.75,12,9,1,1,1.0,1893.578253433286,true,2.0,0.021217031750235982
20,0.75,12,9,1,1,1.0,1893.578253433286,true,0.0,0.03560261592923842
20,0.75,12,9,1,4,1.0,1893.578253433286,true,4.0,0.1491218539184241
20,0.75,12,9,1,4,1.0,1893.578253433286,true,5.0,0.20348385335104316
20,0.75,12,9,1,4,1.0,1893.578253433286,true,2.0,0.035075624230293194
20,0.75,12,9,1,4,1.0,1893.578253433286,true,0.0,0.0943113772256957
20,0.75,12,9,1,16,20.0,1893.578253433286,true,4.0,0.7311910201216679
20,0.75,12,9,1,16,20.0,1893.578253433286,true,5.0,0.8267998134743337
20,0.75,12,9,1,16,20.0,1893.578253433286,true,2.0,0.6566815126938625
20,0.75,12,9,1,16,20.0,1893.578253433286,true,0.0,0.6823000189799677
20,0.75,12,9,1,1,20.0,1893.578253433286,true,4.0,0.6413611060878952
20,0.75,12,9,1,1,20.0,1893.578253433286,true,5.0,0.6734827514573442
20,0.75,12,9,1,1,20.0,1893.578253433286,true,2.0,0.607382352056446
20,0.75,12,9,1,1,20.0,1893.578253433286,true,0.0,0.5729681033418043
20,0.75,12,9,1,4,20.0,1893.578253433286,true,4.0,0.6138916823392606
20,0.75,12,9,1,4,20.0,1893.578253433286,true,5.0,0.6663964610172662
20,0.75,12,9,1,4,20.0,1893.578253433286,true,2.0,0.5656766473670175
20,0.75,12,9,1,4,20.0,1893.578253433286,true,0.0,0.5387558473395623
20,0.75,12,9,1,16,0.0,2077.0354067544345,true,4.0,0.012920346759234268
20,0.75,12,9,1,16,0.0,2077.0354067544345,true,5.0,0.023809311329866415
20,0.75,12,9,1,16,0.0,2077.0354067544345,true,2.0,0.004775879133209999
20,0.75,12,9,1,16,0.0,2077.0354067544345,true,0.0,0.042508739011693386
20,0.75,12,9,1,1,0.0,2077.0354067544345,true,4.0,0.011199282021617667
20,0.75,12,9,1,1,0.0,2077.0354067544345,true,5.0,0.0005931555997434934
20,0.75,12,9,1,1,0.0,2077.0354067544345,true,2.0,0.0166965247814868
20,0.75,12,9,1,1,0.0,2077.0354067544345,true,0.0,0.016123461122519493
20,0.75,12,9,1,4,0.0,2077.0354067544345,true,4.0,0.007412138237907942
20,0.75,12,9,1,4,0.0,2077.0354067544345,true,5.0,0.01749025705631256
20,0.75,12,9,1,4,0.0,2077.0354067544345,true,2.0,0.006930367187652127
20,0.75,12,9,1,4,0.0,2077.0354067544345,true,0.0,0.030417306910251896
20,0.75,12,9,1,16,1.0,2077.0354067544345,true,4.0,0.22195518753744645
20,0.75,12,9,1,16,1.0,2077.0354067544345,true,5.0,0.23056771088684805
20,0.75,12,9,1,16,1.0,2077.0354067544345,true,2.0,0.04038865040107624
20,0.75,12,9,1,16,1.0,2077.0354067544345,true,0.0,0.10363304990346503
20,0.75,12,9,1,1,1.0,2077.0354067544345,true,4.0,0.024359476284434158
20,0.75,12,9,1,1,1.0,2077.0354067544345,true,5.0,0.02382415695443696
20,0.75,12,9,1,1,1.0,2077.0354067544345,true,2.0,0.021156404029697755
20,0.75,12,9,1,1,1.0,2077.0354067544345,true,0.0,0.035369148574193605
20,0.75,12,9,1,4,1.0,2077.0354067544345,true,4.0,0.1495231958638993
20,0.75,12,9,1,4,1.0,2077.0354067544345,true,5.0,0.20302110216214933
20,0.75,12,9,1,4,1.0,2077.0354067544345,true,2.0,0.03541887211008675
20,0.75,12,9,1,4,1.0,2077.0354067544345,true,0.0,0.09468597920879845
20,0.75,12,9,1,16,20.0,2077.0354067544345,true,4.0,0.7312543464056587
20,0.75,12,9,1,16,20.0,2077.0354067544345,true,5.0,0.8266874914979174
20,0.75,12,9,1,16,20.0,2077.0354067544345,true,2.0,0.6566265699406658
20,0.75,12,9,1,16,20.0,2077.0354067544345,true,0.0,0.6819827440121281
20,0.75,12,9,1,1,20.0,2077.0354067544345,true,4.0,0.6409626307727038
20,0.75,12,9,1,1,20.0,2077.0354067544345,true,5.0,0.6735329938789891
20,0.75,12,9,1,1,20.0,2077.0354067544345,true,2.0,0.6063026497523366
20,0.75,12,9,1,1,20.0,2077.0354067544345,true,0.0,0.5728892153152679
20,0.75,12,9,1,4,20.0,2077.0354067544345,true,4.0,0.6134826142895511
20,0.75,12,9,1,4,20.0,2077.0354067544345,true,5.0,0.6665080961170624
20,0.75,12,9,1,4,20.0,2077.0354067544345,true,2.0,0.5658100686549287
20,0.75,12,9,1,4,20.0,2077.0354067544345,true,0.0,0.5392265454494825
20,0.75,12,9,1,16,0.0,2278.2665955788298,true,4.0,0.012277072770142592
20,0.75,12,9,1,16,0.0,2278.2665955788298,true,5.0,0.038258284349158254
20,0.75,12,9,1,16,0.0,2278.2665955788298,true,2.0,0.008386019269040043
20,0.75,12,9,1,16,0.0,2278.2665955788298,true,0.0,0.048061351598372076
20,0.75,12,9,1,1,0.0,2278.2665955788298,true,4.0,0.016156988917931017
20,0.75,12,9,1,1,0.0,2278.2665955788298,true,5.0,1.3992507866211641e-5
20,0.75,12,9,1,1,0.0,2278.2665955788298,true,2.0,0.015417212216672622
20,0.75,12,9,1,1,0.0,2278.2665955788298,true,0.0,0.020392278258277195
20,0.75,12,9,1,4,0.0,2278.2665955788298,true,4.0,0.00454089439830554
20,0.75,12,9,1,4,0.0,2278.2665955788298,true,5.0,0.019710911104808004
20,0.75,12,9,1,4,0.0,2278.2665955788298,true,2.0,0.0036486724979275203
20,0.75,12,9,1,4,0.0,2278.2665955788298,true,0.0,0.03796167113495634
20,0.75,12,9,1,16,1.0,2278.2665955788298,true,4.0,0.2220541536922184
20,0.75,12,9,1,16,1.0,2278.2665955788298,true,5.0,0.23086615014431575
20,0.75,12,9,1,16,1.0,2278.2665955788298,true,2.0,0.04049922775763663
20,0.75,12,9,1,16,1.0,2278.2665955788298,true,0.0,0.1037185094191749
20,0.75,12,9,1,1,1.0,2278.2665955788298,true,4.0,0.024515834612559365
20,0.75,12,9,1,1,1.0,2278.2665955788298,true,5.0,0.023645465100865196
20,0.75,12,9,1,1,1.0,2278.2665955788298,true,2.0,0.021229943652501675
20,0.75,12,9,1,1,1.0,2278.2665955788298,true,0.0,0.035310297628016275
20,0.75,12,9,1,4,1.0,2278.2665955788298,true,4.0,0.14949483247033146
20,0.75,12,9,1,4,1.0,2278.2665955788298,true,5.0,0.20257552058440478
20,0.75,12,9,1,4,1.0,2278.2665955788298,true,2.0,0.03560277538252419
20,0.75,12,9,1,4,1.0,2278.2665955788298,true,0.0,0.09454355852625962
20,0.75,12,9,1,16,20.0,2278.2665955788298,true,4.0,0.7309034355781614
20,0.75,12,9,1,16,20.0,2278.2665955788298,true,5.0,0.82687857971102
20,0.75,12,9,1,16,20.0,2278.2665955788298,true,2.0,0.6561401725610708
20,0.75,12,9,1,16,20.0,2278.2665955788298,true,0.0,0.682088200000494
20,0.75,12,9,1,1,20.0,2278.2665955788298,true,4.0,0.6412065523610929
20,0.75,12,9,1,1,20.0,2278.2665955788298,true,5.0,0.6733408353106386
20,0.75,12,9,1,1,20.0,2278.2665955788298,true,2.0,0.606688217015169
20,0.75,12,9,1,1,20.0,2278.2665955788298,true,0.0,0.573113722515713
20,0.75,12,9,1,4,20.0,2278.2665955788298,true,4.0,0.6132070401922654
20,0.75,12,9,1,4,20.0,2278.2665955788298,true,5.0,0.6672111297426397
20,0.75,12,9,1,4,20.0,2278.2665955788298,true,2.0,0.566030298441416
20,0.75,12,9,1,4,20.0,2278.2665955788298,true,0.0,0.5392923965984986
20,0.75,12,9,1,16,0.0,2498.993836913447,true,4.0,0.015651531995885287
20,0.75,12,9,1,16,0.0,2498.993836913447,true,5.0,0.03931763497316745
20,0.75,12,9,1,16,0.0,2498.993836913447,true,2.0,0.009670318558521645
20,0.75,12,9,1,16,0.0,2498.993836913447,true,0.0,0.04779273621785724
20,0.75,12,9,1,1,0.0,2498.993836913447,true,4.0,0.017206629435648952
20,0.75,12,9,1,1,0.0,2498.993836913447,true,5.0,0.000626617357581788
20,0.75,12,9,1,1,0.0,2498.993836913447,true,2.0,0.01549618871679877
20,0.75,12,9,1,1,0.0,2498.993836913447,true,0.0,0.016162451184003848
20,0.75,12,9,1,4,0.0,2498.993836913447,true,4.0,0.009726166096651914
20,0.75,12,9,1,4,0.0,2498.993836913447,true,5.0,0.019774403609745108
20,0.75,12,9,1,4,0.0,2498.993836913447,true,2.0,0.004725244500067505
20,0.75,12,9,1,4,0.0,2498.993836913447,true,0.0,0.03600544846253129
20,0.75,12,9,1,16,1.0,2498.993836913447,true,4.0,0.22218693777766121
20,0.75,12,9,1,16,1.0,2498.993836913447,true,5.0,0.2310200917383571
20,0.75,12,9,1,16,1.0,2498.993836913447,true,2.0,0.040545201053331
20,0.75,12,9,1,16,1.0,2498.993836913447,true,0.0,0.10495342259138382
20,0.75,12,9,1,1,1.0,2498.993836913447,true,4.0,0.02433704303861952
20,0.75,12,9,1,1,1.0,2498.993836913447,true,5.0,0.023841513533192398
20,0.75,12,9,1,1,1.0,2498.993836913447,true,2.0,0.02135326250458974
20,0.75,12,9,1,1,1.0,2498.993836913447,true,0.0,0.035436176520865434
20,0.75,12,9,1,4,1.0,2498.993836913447,true,4.0,0.149361041463502
20,0.75,12,9,1,4,1.0,2498.993836913447,true,5.0,0.20305218708836256
20,0.75,12,9,1,4,1.0,2498.993836913447,true,2.0,0.035264781189586064
20,0.75,12,9,1,4,1.0,2498.993836913447,true,0.0,0.0943675000090792
20,0.75,12,9,1,16,20.0,2498.993836913447,true,4.0,0.7307089896213219
20,0.75,12,9,1,16,20.0,2498.993836913447,true,5.0,0.8265782768563626
20,0.75,12,9,1,16,20.0,2498.993836913447,true,2.0,0.655815500145361
20,0.75,12,9,1,16,20.0,2498.993836913447,true,0.0,0.6824461666353946
20,0.75,12,9,1,1,20.0,2498.993836913447,true,4.0,0.6411159121515134
20,0.75,12,9,1,1,20.0,2498.993836913447,true,5.0,0.6733483992192245
20,0.75,12,9,1,1,20.0,2498.993836913447,true,2.0,0.6060378534649622
20,0.75,12,9,1,1,20.0,2498.993836913447,true,0.0,0.5729508245616288
20,0.75,12,9,1,4,20.0,2498.993836913447,true,4.0,0.6138454381190905
20,0.75,12,9,1,4,20.0,2498.993836913447,true,5.0,0.6673687586114823
20,0.75,12,9,1,4,20.0,2498.993836913447,true,2.0,0.5657963173652776
20,0.75,12,9,1,4,20.0,2498.993836913447,true,0.0,0.5396081949349195
20,0.75,12,9,1,16,0.0,2741.1059834043535,true,4.0,0.014449765631607677
20,0.75,12,9,1,16,0.0,2741.1059834043535,true,5.0,0.03860193263717701
20,0.75,12,9,1,16,0.0,2741.1059834043535,true,2.0,0.013748379271025558
20,0.75,12,9,1,16,0.0,2741.1059834043535,true,0.0,0.04759979686534385
20,0.75,12,9,1,1,0.0,2741.1059834043535,true,4.0,0.01657569829524652
20,0.75,12,9,1,1,0.0,2741.1059834043535,true,5.0,0.002169482301261425
20,0.75,12,9,1,1,0.0,2741.1059834043535,true,2.0,0.01516694731957247
20,0.75,12,9,1,1,0.0,2741.1059834043535,true,0.0,0.014563059234619249
20,0.75,12,9,1,4,0.0,2741.1059834043535,true,4.0,0.00872818113931702
20,0.75,12,9,1,4,0.0,2741.1059834043535,true,5.0,0.02324305522122543
20,0.75,12,9,1,4,0.0,2741.1059834043535,true,2.0,0.005924104540821895
20,0.75,12,9,1,4,0.0,2741.1059834043535,true,0.0,0.03522075332347042
20,0.75,12,9,1,16,1.0,2741.1059834043535,true,4.0,0.22208668600102596
20,0.75,12,9,1,16,1.0,2741.1059834043535,true,5.0,0.2311934498646058
20,0.75,12,9,1,16,1.0,2741.1059834043535,true,2.0,0.04070111089298648
20,0.75,12,9,1,16,1.0,2741.1059834043535,true,0.0,0.10538203294364795
20,0.75,12,9,1,1,1.0,2741.1059834043535,true,4.0,0.0243590729751098
20,0.75,12,9,1,1,1.0,2741.1059834043535,true,5.0,0.023825520559424773
20,0.75,12,9,1,1,1.0,2741.1059834043535,true,2.0,0.021365245450221265
20,0.75,12,9,1,1,1.0,2741.1059834043535,true,0.0,0.03556193690892099
20,0.75,12,9,1,4,1.0,2741.1059834043535,true,4.0,0.14947530755854493
20,0.75,12,9,1,4,1.0,2741.1059834043535,true,5.0,0.2020396201544937
20,0.75,12,9,1,4,1.0,2741.1059834043535,true,2.0,0.03542578198324008
20,0.75,12,9,1,4,1.0,2741.1059834043535,true,0.0,0.0946571156183266
20,0.75,12,9,1,16,20.0,2741.1059834043535,true,4.0,0.7304668194928374
20,0.75,12,9,1,16,20.0,2741.1059834043535,true,5.0,0.8267399168684254
20,0.75,12,9,1,16,20.0,2741.1059834043535,true,2.0,0.6556255168997438
20,0.75,12,9,1,16,20.0,2741.1059834043535,true,0.0,0.6824701998244825
20,0.75,12,9,1,1,20.0,2741.1059834043535,true,4.0,0.6411958727429564
20,0.75,12,9,1,1,20.0,2741.1059834043535,true,5.0,0.6733211292585415
20,0.75,12,9,1,1,20.0,2741.1059834043535,true,2.0,0.6054540226547065
20,0.75,12,9,1,1,20.0,2741.1059834043535,true,0.0,0.5737827580447579
20,0.75,12,9,1,4,20.0,2741.1059834043535,true,4.0,0.6140701022656129
20,0.75,12,9,1,4,20.0,2741.1059834043535,true,5.0,0.6670909501355685
20,0.75,12,9,1,4,20.0,2741.1059834043535,true,2.0,0.5659042483050243
20,0.75,12,9,1,4,20.0,2741.1059834043535,true,0.0,0.5401473557511474
20,0.75,12,9,1,16,0.0,3006.6748870158926,true,4.0,0.016267978548300373
20,0.75,12,9,1,16,0.0,3006.6748870158926,true,5.0,0.03804022311603329
20,0.75,12,9,1,16,0.0,3006.6748870158926,true,2.0,0.012399171491870531
20,0.75,12,9,1,16,0.0,3006.6748870158926,true,0.0,0.03847893971102918
20,0.75,12,9,1,1,0.0,3006.6748870158926,true,4.0,0.014270514303539462
20,0.75,12,9,1,1,0.0,3006.6748870158926,true,5.0,0.0014787087601389889
20,0.75,12,9,1,1,0.0,3006.6748870158926,true,2.0,0.01326863843315304
20,0.75,12,9,1,1,0.0,3006.6748870158926,true,0.0,0.016571939594502868
20,0.75,12,9,1,4,0.0,3006.6748870158926,true,4.0,0.014432134786714942
20,0.75,12,9,1,4,0.0,3006.6748870158926,true,5.0,0.018027824302844435
20,0.75,12,9,1,4,0.0,3006.6748870158926,true,2.0,0.006459159397867874
20,0.75,12,9,1,4,0.0,3006.6748870158926,true,0.0,0.032335047720779594
20,0.75,12,9,1,16,1.0,3006.6748870158926,true,4.0,0.22210598914266697
20,0.75,12,9,1,16,1.0,3006.6748870158926,true,5.0,0.23212469732503685
20,0.75,12,9,1,16,1.0,3006.6748870158926,true,2.0,0.040698160093343975
20,0.75,12,9,1,16,1.0,3006.6748870158926,true,0.0,0.10440872342182367
20,0.75,12,9,1,1,1.0,3006.6748870158926,true,4.0,0.024523397308799186
20,0.75,12,9,1,1,1.0,3006.6748870158926,true,5.0,0.02389757197240295
20,0.75,12,9,1,1,1.0,3006.6748870158926,true,2.0,0.02143774140862859
20,0.75,12,9,1,1,1.0,3006.6748870158926,true,0.0,0.035599699174984185
20,0.75,12,9,1,4,1.0,3006.6748870158926,true,4.0,0.14965521157083783
20,0.75,12,9,1,4,1.0,3006.6748870158926,true,5.0,0.2034848641657079
20,0.75,12,9,1,4,1.0,3006.6748870158926,true,2.0,0.035241722797159876
20,0.75,12,9,1,4,1.0,3006.6748870158926,true,0.0,0.09440916503140277
20,0.75,12,9,1,16,20.0,3006.6748870158926,true,4.0,0.7308728970913494
20,0.75,12,9,1,16,20.0,3006.6748870158926,true,5.0,0.8273070485310673
20,0.75,12,9,1,16,20.0,3006.6748870158926,true,2.0,0.6555981948957826
20,0.75,12,9,1,16,20.0,3006.6748870158926,true,0.0,0.6823529725614459
20,0.75,12,9,1,1,20.0,3006.6748870158926,true,4.0,0.6414700610008771
20,0.75,12,9,1,1,20.0,3006.6748870158926,true,5.0,0.6734630674316304
20,0.75,12,9,1,1,20.0,3006.6748870158926,true,2.0,0.606063526227947
20,0.75,12,9,1,1,20.0,3006.6748870158926,true,0.0,0.5737793077247042
20,0.75,12,9,1,4,20.0,3006.6748870158926,true,4.0,0.6143550104778295
20,0.75,12,9,1,4,20.0,3006.6748870158926,true,5.0,0.6674004040390458
20,0.75,12,9,1,4,20.0,3006.6748870158926,true,2.0,0.566360917558338
20,0.75,12,9,1,4,20.0,3006.6748870158926,true,0.0,0.5399356360837436
20,0.75,12,9,1,16,0.0,3297.973128709369,true,4.0,0.016255577673560333
20,0.75,12,9,1,16,0.0,3297.973128709369,true,5.0,0.024588144593241833
20,0.75,12,9,1,16,0.0,3297.973128709369,true,2.0,0.011150929828980659
20,0.75,12,9,1,16,0.0,3297.973128709369,true,0.0,0.04971124117879858
20,0.75,12,9,1,1,0.0,3297.973128709369,true,4.0,0.016141834923971882
20,0.75,12,9,1,1,0.0,3297.973128709369,true,5.0,-0.00014524446847781318
20,0.75,12,9,1,1,0.0,3297.973128709369,true,2.0,0.013589783612930485
20,0.75,12,9,1,1,0.0,3297.973128709369,true,0.0,0.016259936877987765
20,0.75,12,9,1,4,0.0,3297.973128709369,true,4.0,0.016335741055779777
20,0.75,12,9,1,4,0.0,3297.973128709369,true,5.0,0.020172677999636533
20,0.75,12,9,1,4,0.0,3297.973128709369,true,2.0,0.010280291432866191
20,0.75,12,9,1,4,0.0,3297.973128709369,true,0.0,0.025886305021714972
20,0.75,12,9,1,16,1.0,3297.973128709369,true,4.0,0.2219724580663433
20,0.75,12,9,1,16,1.0,3297.973128709369,true,5.0,0.23161887796967656
20,0.75,12,9,1,16,1.0,3297.973128709369,true,2.0,0.040403710528455025
20,0.75,12,9,1,16,1.0,3297.973128709369,true,0.0,0.10504429446242332
20,0.75,12,9,1,1,1.0,3297.973128709369,true,4.0,0.024626732978168125
20,0.75,12,9,1,1,1.0,3297.973128709369,true,5.0,0.023821173084830744
20,0.75,12,9,1,1,1.0,3297.973128709369,true,2.0,0.021383644529681386
20,0.75,12,9,1,1,1.0,3297.973128709369,true,0.0,0.035327353012356025
20,0.75,12,9,1,4,1.0,3297.973128709369,true,4.0,0.14922620061492747
20,0.75,12,9,1,4,1.0,3297.973128709369,true,5.0,0.20424010689089106
20,0.75,12,9,1,4,1.0,3297.973128709369,true,2.0,0.03508597377051061
20,0.75,12,9,1,4,1.0,3297.973128709369,true,0.0,0.09460630819792668
20,0.75,12,9,1,16,20.0,3297.973128709369,true,4.0,0.731165848340632
20,0.75,12,9,1,16,20.0,3297.973128709369,true,5.0,0.827086624095427
20,0.75,12,9,1,16,20.0,3297.973128709369,true,2.0,0.6554807286357475
20,0.75,12,9,1,16,20.0,3297.973128709369,true,0.0,0.6828683368155585
20,0.75,12,9,1,1,20.0,3297.973128709369,true,4.0,0.6411167343868985
20,0.75,12,9,1,1,20.0,3297.973128709369,true,5.0,0.6735715927086187
20,0.75,12,9,1,1,20.0,3297.973128709369,true,2.0,0.6057233633564515
20,0.75,12,9,1,1,20.0,3297.973128709369,true,0.0,0.5735110291189635
20,0.75,12,9,1,4,20.0,3297.973128709369,true,4.0,0.6141887913399136
20,0.75,12,9,1,4,20.0,3297.973128709369,true,5.0,0.6670242724187153
20,0.75,12,9,1,4,20.0,3297.973128709369,true,2.0,0.5661975076600096
20,0.75,12,9,1,4,20.0,3297.973128709369,true,0.0,0.5396920267819443
20,0.75,12,9,1,16,0.0,3617.493465841282,true,4.0,0.012224481858074553
20,0.75,12,9,1,16,0.0,3617.493465841282,true,5.0,0.01343961544565391
20,0.75,12,9,1,16,0.0,3617.493465841282,true,2.0,0.0077472598229050005
20,0.75,12,9,1,16,0.0,3617.493465841282,true,0.0,0.04961138669778344
20,0.75,12,9,1,1,0.0,3617.493465841282,true,4.0,0.019690119560978207
20,0.75,12,9,1,1,0.0,3617.493465841282,true,5.0,0.005627311490825197
20,0.75,12,9,1,1,0.0,3617.493465841282,true,2.0,0.018103095342706585
20,0.75,12,9,1,1,0.0,3617.493465841282,true,0.0,0.021822322704229694
20,0.75,12,9,1,4,0.0,3617.493465841282,true,4.0,0.01532470212706721
20,0.75,12,9,1,4,0.0,3617.493465841282,true,5.0,0.0028335216474173097
20,0.75,12,9,1,4,0.0,3617.493465841282,true,2.0,0.009864811709991558
20,0.75,12,9,1,4,0.0,3617.493465841282,true,0.0,0.024364746321039243
20,0.75,12,9,1,16,1.0,3617.493465841282,true,4.0,0.22217976343047446
20,0.75,12,9,1,16,1.0,3617.493465841282,true,5.0,0.23109979237020448
20,0.75,12,9,1,16,1.0,3617.493465841282,true,2.0,0.04068645026456529
20,0.75,12,9,1,16,1.0,3617.493465841282,true,0.0,0.10483229875108804
20,0.75,12,9,1,1,1.0,3617.493465841282,true,4.0,0.02443724355049385
20,0.75,12,9,1,1,1.0,3617.493465841282,true,5.0,0.023648099255737066
20,0.75,12,9,1,1,1.0,3617.493465841282,true,2.0,0.021326711603055024
20,0.75,12,9,1,1,1.0,3617.493465841282,true,0.0,0.03554556581426743
20,0.75,12,9,1,4,1.0,3617.493465841282,true,4.0,0.14987835647782968
20,0.75,12,9,1,4,1.0,3617.493465841282,true,5.0,0.20592666056234737
20,0.75,12,9,1,4,1.0,3617.493465841282,true,2.0,0.03538254470071265
20,0.75,12,9,1,4,1.0,3617.493465841282,true,0.0,0.09462405747306768
20,0.75,12,9,1,16,20.0,3617.493465841282,true,4.0,0.7310164351491601
20,0.75,12,9,1,16,20.0,3617.493465841282,true,5.0,0.8271489129072297
20,0.75,12,9,1,16,20.0,3617.493465841282,true,2.0,0.6551682069983766
20,0.75,12,9,1,16,20.0,3617.493465841282,true,0.0,0.682614485632714
20,0.75,12,9,1,1,20.0,3617.493465841282,true,4.0,0.6408489967597165
20,0.75,12,9,1,1,20.0,3617.493465841282,true,5.0,0.6732771720938151
20,0.75,12,9,1,1,20.0,3617.493465841282,true,2.0,0.6059320813414584
20,0.75,12,9,1,1,20.0,3617.493465841282,true,0.0,0.57275418193638
20,0.75,12,9,1,4,20.0,3617.493465841282,true,4.0,0.6138844689085049
20,0.75,12,9,1,4,20.0,3617.493465841282,true,5.0,0.6664913444444477
20,0.75,12,9,1,4,20.0,3617.493465841282,true,2.0,0.566201099853424
20,0.75,12,9,1,4,20.0,3617.493465841282,true,0.0,0.5394797073183952
20,0.75,12,9,1,16,0.0,3967.9701637003805,true,4.0,0.014039244583513839
20,0.75,12,9,1,16,0.0,3967.9701637003805,true,5.0,0.014632318552589474
20,0.75,12,9,1,16,0.0,3967.9701637003805,true,2.0,0.00690318962545112
20,0.75,12,9,1,16,0.0,3967.9701637003805,true,0.0,0.044112853387798294
20,0.75,12,9,1,1,0.0,3967.9701637003805,true,4.0,0.01922716683193431
20,0.75,12,9,1,1,0.0,3967.9701637003805,true,5.0,0.00884337351031846
20,0.75,12,9,1,1,0.0,3967.9701637003805,true,2.0,0.019690229804716942
20,0.75,12,9,1,1,0.0,3967.9701637003805,true,0.0,0.026093036760065566
20,0.75,12,9,1,4,0.0,3967.9701637003805,true,4.0,0.017215062623330505
20,0.75,12,9,1,4,0.0,3967.9701637003805,true,5.0,0.01931577740102292
20,0.75,12,9,1,4,0.0,3967.9701637003805,true,2.0,0.012845534608201958
20,0.75,12,9,1,4,0.0,3967.9701637003805,true,0.0,0.019318170156947714
20,0.75,12,9,1,16,1.0,3967.9701637003805,true,4.0,0.22242808682339646
20,0.75,12,9,1,16,1.0,3967.9701637003805,true,5.0,0.23091394139031027
20,0.75,12,9,1,16,1.0,3967.9701637003805,true,2.0,0.04063264845241598
20,0.75,12,9,1,16,1.0,3967.9701637003805,true,0.0,0.10526374474201276
20,0.75,12,9,1,1,1.0,3967.9701637003805,true,4.0,0.02449467090163189
20,0.75,12,9,1,1,1.0,3967.9701637003805,true,5.0,0.02373097300553306
20,0.75,12,9,1,1,1.0,3967.9701637003805,true,2.0,0.021348539744951787
20,0.75,12,9,1,1,1.0,3967.9701637003805,true,0.0,0.03551654101078026
20,0.75,12,9,1,4,1.0,3967.9701637003805,true,4.0,0.15017548200002648
20,0.75,12,9,1,4,1.0,3967.9701637003805,true,5.0,0.20598945056590034
20,0.75,12,9,1,4,1.0,3967.9701637003805,true,2.0,0.035233024398733846
20,0.75,12,9,1,4,1.0,3967.9701637003805,true,0.0,0.0945011595153092
20,0.75,12,9,1,16,20.0,3967.9701637003805,true,4.0,0.7305347125099592
20,0.75,12,9,1,16,20.0,3967.9701637003805,true,5.0,0.8280302697914038
20,0.75,12,9,1,16,20.0,3967.9701637003805,true,2.0,0.6552819560759133
20,0.75,12,9,1,16,20.0,3967.9701637003805,true,0.0,0.6822167546379744
20,0.75,12,9,1,1,20.0,3967.9701637003805,true,4.0,0.6404695407982549
20,0.75,12,9,1,1,20.0,3967.9701637003805,true,5.0,0.6732846240597551
20,0.75,12,9,1,1,20.0,3967.9701637003805,true,2.0,0.6055243982509328
20,0.75,12,9,1,1,20.0,3967.9701637003805,true,0.0,0.5730093222005073
20,0.75,12,9,1,4,20.0,3967.9701637003805,true,4.0,0.6132871621596221
20,0.75,12,9,1,4,20.0,3967.9701637003805,true,5.0,0.6664790604876729
20,0.75,12,9,1,4,20.0,3967.9701637003805,true,2.0,0.5663014124705058
20,0.75,12,9,1,4,20.0,3967.9701637003805,true,0.0,0.5394052445434595
20,0.75,12,9,1,16,0.0,4352.402393726184,true,4.0,0.02035822829198968
20,0.75,12,9,1,16,0.0,4352.402393726184,true,5.0,0.02994377950057546
20,0.75,12,9,1,16,0.0,4352.402393726184,true,2.0,0.00944532645433784
20,0.75,12,9,1,16,0.0,4352.402393726184,true,0.0,0.03723631384444539
20,0.75,12,9,1,1,0.0,4352.402393726184,true,4.0,0.022083516463090053
20,0.75,12,9,1,1,0.0,4352.402393726184,true,5.0,0.00952131510984115
20,0.75,12,9,1,1,0.0,4352.402393726184,true,2.0,0.019930560666100376
20,0.75,12,9,1,1,0.0,4352.402393726184,true,0.0,0.039133732111997034
20,0.75,12,9,1,4,0.0,4352.402393726184,true,4.0,0.01996491018816625
20,0.75,12,9,1,4,0.0,4352.402393726184,true,5.0,0.01801938406608498
20,0.75,12,9,1,4,0.0,4352.402393726184,true,2.0,0.010662040557531224
20,0.75,12,9,1,4,0.0,4352.402393726184,true,0.0,0.013899543108218025
20,0.75,12,9,1,16,1.0,4352.402393726184,true,4.0,0.22228383396561496
20,0.75,12,9,1,16,1.0,4352.402393726184,true,5.0,0.23131927337112873
20,0.75,12,9,1,16,1.0,4352.402393726184,true,2.0,0.04048204728230471
20,0.75,12,9,1,16,1.0,4352.402393726184,true,0.0,0.10571653839458843
20,0.75,12,9,1,1,1.0,4352.402393726184,true,4.0,0.024644507287809918
20,0.75,12,9,1,1,1.0,4352.402393726184,true,5.0,0.024048564982509086
20,0.75,12,9,1,1,1.0,4352.402393726184,true,2.0,0.02162134577453105
20,0.75,12,9,1,1,1.0,4352.402393726184,true,0.0,0.03579504855878467
20,0.75,12,9,1,4,1.0,4352.402393726184,true,4.0,0.1500859756070109
20,0.75,12,9,1,4,1.0,4352.402393726184,true,5.0,0.20550713315704042
20,0.75,12,9,1,4,1.0,4352.402393726184,true,2.0,0.035332912394356125
20,0.75,12,9,1,4,1.0,4352.402393726184,true,0.0,0.09458356382990005
20,0.75,12,9,1,16,20.0,4352.402393726184,true,4.0,0.7308480603015377
20,0.75,12,9,1,16,20.0,4352.402393726184,true,5.0,0.828120116788713
20,0.75,12,9,1,16,20.0,4352.402393726184,true,2.0,0.6552953410106616
20,0.75,12,9,1,16,20.0,4352.402393726184,true,0.0,0.6818839584446291
20,0.75,12,9,1,1,20.0,4352.402393726184,true,4.0,0.6401847716634617
20,0.75,12,9,1,1,20.0,4352.402393726184,true,5.0,0.673583018582605
20,0.75,12,9,1,1,20.0,4352.402393726184,true,2.0,0.6050703588909699
20,0.75,12,9,1,1,20.0,4352.402393726184,true,0.0,0.5725455949512674
20,0.75,12,9,1,4,20.0,4352.402393726184,true,4.0,0.6129017214446855
20,0.75,12,9,1,4,20.0,4352.402393726184,true,5.0,0.666560036541109
20,0.75,12,9,1,4,20.0,4352.402393726184,true,2.0,0.5659291854549526
20,0.75,12,9,1,4,20.0,4352.402393726184,true,0.0,0.5394055499204456
20,0.75,12,9,1,16,0.0,4774.0798986370155,true,4.0,0.01590519415919269
20,0.75,12,9,1,16,0.0,4774.0798986370155,true,5.0,0.02965604248535959
20,0.75,12,9,1,16,0.0,4774.0798986370155,true,2.0,0.007257277310064171
20,0.75,12,9,1,16,0.0,4774.0798986370155,true,0.0,0.03158744926173025
20,0.75,12,9,1,1,0.0,4774.0798986370155,true,4.0,0.021493787114710696
20,0.75,12,9,1,1,0.0,4774.0798986370155,true,5.0,0.005478056175098022
20,0.75,12,9,1,1,0.0,4774.0798986370155,true,2.0,0.01761244816321332
20,0.75,12,9,1,1,0.0,4774.0798986370155,true,0.0,0.03865858619972427
20,0.75,12,9,1,4,0.0,4774.0798986370155,true,4.0,0.01883976308509417
20,0.75,12,9,1,4,0.0,4774.0798986370155,true,5.0,0.019067704984958755
20,0.75,12,9,1,4,0.0,4774.0798986370155,true,2.0,0.007610231886628171
20,0.75,12,9,1,4,0.0,4774.0798986370155,true,0.0,0.014215014543860713
20,0.75,12,9,1,16,1.0,4774.0798986370155,true,4.0,0.2223960411493868
20,0.75,12,9,1,16,1.0,4774.0798986370155,true,5.0,0.23211605695932197
20,0.75,12,9,1,16,1.0,4774.0798986370155,true,2.0,0.040982318262229575
20,0.75,12,9,1,16,1.0,4774.0798986370155,true,0.0,0.1048628308965414
20,0.75,12,9,1,1,1.0,4774.0798986370155,true,4.0,0.02447395414825047
20,0.75,12,9,1,1,1.0,4774.0798986370155,true,5.0,0.024081862206205673
20,0.75,12,9,1,1,1.0,4774.0798986370155,true,2.0,0.021725554836316743
20,0.75,12,9,1,1,1.0,4774.0798986370155,true,0.0,0.036022505036427434
20,0.75,12,9,1,4,1.0,4774.0798986370155,true,4.0,0.14941313559782407
20,0.75,12,9,1,4,1.0,4774.0798986370155,true,5.0,0.2045918660579241
20,0.75,12,9,1,4,1.0,4774.0798986370155,true,2.0,0.03533518954282671
20,0.75,12,9,1,4,1.0,4774.0798986370155,true,0.0,0.09481950086160036
20,0.75,12,9,1,16,20.0,4774.0798986370155,true,4.0,0.7310064445918103
20,0.75,12,9,1,16,20.0,4774.0798986370155,true,5.0,0.8284151295776278
20,0.75,12,9,1,16,20.0,4774.0798986370155,true,2.0,0.6555629602337725
20,0.75,12,9,1,16,20.0,4774.0798986370155,true,0.0,0.682129204722372
20,0.75,12,9,1,1,20.0,4774.0798986370155,true,4.0,0.6402862716886586
20,0.75,12,9,1,1,20.0,4774.0798986370155,true,5.0,0.6736040939760475
20,0.75,12,9,1,1,20.0,4774.0798986370155,true,2.0,0.6054008621442701
20,0.75,12,9,1,1,20.0,4774.0798986370155,true,0.0,0.5727024084223945
20,0.75,12,9,1,4,20.0,4774.0798986370155,true,4.0,0.612948596120505
20,0.75,12,9,1,4,20.0,4774.0798986370155,true,5.0,0.6665050675444334
20,0.75,12,9,1,4,20.0,4774.0798986370155,true,2.0,0.5655981955489807
20,0.75,12,9,1,4,20.0,4774.0798986370155,true,0.0,0.5388198541843567
20,0.75,12,9,1,16,0.0,5236.611144094477,true,4.0,0.010222903548737047
20,0.75,12,9,1,16,0.0,5236.611144094477,true,5.0,0.016327110795111826
20,0.75,12,9,1,16,0.0,5236.611144094477,true,2.0,0.006407432056827829
20,0.75,12,9,1,16,0.0,5236.611144094477,true,0.0,0.01772246262755372
20,0.75,12,9,1,1,0.0,5236.611144094477,true,4.0,0.021840602070679716
20,0.75,12,9,1,1,0.0,5236.611144094477,true,5.0,0.005303408933045541
20,0.75,12,9,1,1,0.0,5236.611144094477,true,2.0,0.016145696085499307
20,0.75,12,9,1,1,0.0,5236.611144094477,true,0.0,0.03391461291921668
20,0.75,12,9,1,4,0.0,5236.611144094477,true,4.0,0.02267002236952545
20,0.75,12,9,1,4,0.0,5236.611144094477,true,5.0,0.02410959956111336
20,0.75,12,9,1,4,0.0,5236.611144094477,true,2.0,0.009804780387167627
20,0.75,12,9,1,4,0.0,5236.611144094477,true,0.0,0.020122688195339654
20,0.75,12,9,1,16,1.0,5236.611144094477,true,4.0,0.22217137957785035
20,0.75,12,9,1,16,1.0,5236.611144094477,true,5.0,0.23064274938841187
20,0.75,12,9,1,16,1.0,5236.611144094477,true,2.0,0.04098916090656925
20,0.75,12,9,1,16,1.0,5236.611144094477,true,0.0,0.10453291198143003
20,0.75,12,9,1,1,1.0,5236.611144094477,true,4.0,0.024402647423167535
20,0.75,12,9,1,1,1.0,5236.611144094477,true,5.0,0.024297786923744038
20,0.75,12,9,1,1,1.0,5236.611144094477,true,2.0,0.021898437813998434
20,0.75,12,9,1,1,1.0,5236.611144094477,true,0.0,0.03649146656673678
20,0.75,12,9,1,4,1.0,5236.611144094477,true,4.0,0.1494650715194848
20,0.75,12,9,1,4,1.0,5236.611144094477,true,5.0,0.20434296339210822
20,0.75,12,9,1,4,1.0,5236.611144094477,true,2.0,0.03552745247565869
20,0.75,12,9,1,4,1.0,5236.611144094477,true,0.0,0.09491004896930721
20,0.75,12,9,1,16,20.0,5236.611144094477,true,4.0,0.7309410398383812
20,0.75,12,9,1,16,20.0,5236.611144094477,true,5.0,0.8288400343682437
20,0.75,12,9,1,16,20.0,5236.611144094477,true,2.0,0.6555047729434941
20,0.75,12,9,1,16,20.0,5236.611144094477,true,0.0,0.6830306995506424
20,0.75,12,9,1,1,20.0,5236.611144094477,true,4.0,0.6402377453533882
20,0.75,12,9,1,1,20.0,5236.611144094477,true,5.0,0.6741412090870846
20,0.75,12,9,1,1,20.0,5236.611144094477,true,2.0,0.6043845969794707
20,0.75,12,9,1,1,20.0,5236.611144094477,true,0.0,0.573590479286004
20,0.75,12,9,1,4,20.0,5236.611144094477,true,4.0,0.6130225984470562
20,0.75,12,9,1,4,20.0,5236.611144094477,true,5.0,0.6668792225665576
20,0.75,12,9,1,4,20.0,5236.611144094477,true,2.0,0.5655535410411175
20,0.75,12,9,1,4,20.0,5236.611144094477,true,0.0,0.5392300773463855
20,0.75,12,9,1,16,0.0,5743.954197809586,true,4.0,0.009646808530188197
20,0.75,12,9,1,16,0.0,5743.954197809586,true,5.0,0.021650133049423054
20,0.75,12,9,1,16,0.0,5743.954197809586,true,2.0,0.0050575752449583235
20,0.75,12,9,1,16,0.0,5743.954197809586,true,0.0,0.014813034614569676
20,0.75,12,9,1,1,0.0,5743.954197809586,true,4.0,0.01844435422025416
20,0.75,12,9,1,1,0.0,5743.954197809586,true,5.0,0.0012059482985194265
20,0.75,12,9,1,1,0.0,5743.954197809586,true,2.0,0.012605615576906964
20,0.75,12,9,1,1,0.0,5743.954197809586,true,0.0,0.03135888691847682
20,0.75,12,9,1,4,0.0,5743.954197809586,true,4.0,0.023135770608832443
20,0.75,12,9,1,4,0.0,5743.954197809586,true,5.0,0.010002927615571608
20,0.75,12,9,1,4,0.0,5743.954197809586,true,2.0,0.006711789829693112
20,0.75,12,9,1,4,0.0,5743.954197809586,true,0.0,0.016347393292982057
20,0.75,12,9,1,16,1.0,5743.954197809586,true,4.0,0.22225522867827163
20,0.75,12,9,1,16,1.0,5743.954197809586,true,5.0,0.23150562785764198
20,0.75,12,9,1,16,1.0,5743.954197809586,true,2.0,0.04096566542842181
20,0.75,12,9,1,16,1.0,5743.954197809586,true,0.0,0.10457848737622621
20,0.75,12,9,1,1,1.0,5743.954197809586,true,4.0,0.024064440403951805
20,0.75,12,9,1,1,1.0,5743.954197809586,true,5.0,0.023438712743188046
20,0.75,12,9,1,1,1.0,5743.954197809586,true,2.0,0.021526624292262275
20,0.75,12,9,1,1,1.0,5743.954197809586,true,0.0,0.036790134460722074
20,0.75,12,9,1,4,1.0,5743.954197809586,true,4.0,0.14938666765576292
20,0.75,12,9,1,4,1.0,5743.954197809586,true,5.0,0.20409128859797454
20,0.75,12,9,1,4,1.0,5743.954197809586,true,2.0,0.03567825146652792
20,0.75,12,9,1,4,1.0,5743.954197809586,true,0.0,0.09421616157948602
20,0.75,12,9,1,16,20.0,5743.954197809586,true,4.0,0.7308345271149139
20,0.75,12,9,1,16,20.0,5743.954197809586,true,5.0,0.8285527573557119
20,0.75,12,9,1,16,20.0,5743.954197809586,true,2.0,0.6554869129941672
20,0.75,12,9,1,16,20.0,5743.954197809586,true,0.0,0.6823463936552164
20,0.75,12,9,1,1,20.0,5743.954197809586,true,4.0,0.640468816057746
20,0.75,12,9,1,1,20.0,5743.954197809586,true,5.0,0.6739873856043151
20,0.75,12,9,1,1,20.0,5743.954197809586,true,2.0,0.6048051254937121
20,0.75,12,9,1,1,20.0,5743.954197809586,true,0.0,0.5740217267306511
20,0.75,12,9,1,4,20.0,5743.954197809586,true,4.0,0.6126741816767117
20,0.75,12,9,1,4,20.0,5743.954197809586,true,5.0,0.6668169678042316
20,0.75,12,9,1,4,20.0,5743.954197809586,true,2.0,0.5657924356732185
20,0.75,12,9,1,4,20.0,5743.954197809586,true,0.0,0.5398241923736964
20,0.75,12,9,1,16,0.0,6300.450600335654,true,4.0,0.013460652621671655
20,0.75,12,9,1,16,0.0,6300.450600335654,true,5.0,0.025553200174255664
20,0.75,12,9,1,16,0.0,6300.450600335654,true,2.0,0.007450137227005468
20,0.75,12,9,1,16,0.0,6300.450600335654,true,0.0,0.010165049959244507
20,0.75,12,9,1,1,0.0,6300.450600335654,true,4.0,0.018156351046656985
20,0.75,12,9,1,1,0.0,6300.450600335654,true,5.0,0.0023867538698134206
20,0.75,12,9,1,1,0.0,6300.450600335654,true,2.0,0.0126500509107861
20,0.75,12,9,1,1,0.0,6300.450600335654,true,0.0,0.03259944307925914
20,0.75,12,9,1,4,0.0,6300.450600335654,true,4.0,0.025555533085596875
20,0.75,12,9,1,4,0.0,6300.450600335654,true,5.0,0.017670897795782636
20,0.75,12,9,1,4,0.0,6300.450600335654,true,2.0,0.007612495661103579
20,0.75,12,9,1,4,0.0,6300.450600335654,true,0.0,0.017240079729082026
20,0.75,12,9,1,16,1.0,6300.450600335654,true,4.0,0.22258659696501085
20,0.75,12,9,1,16,1.0,6300.450600335654,true,5.0,0.2323195733392541
20,0.75,12,9,1,16,1.0,6300.450600335654,true,2.0,0.04078941173045611
20,0.75,12,9,1,16,1.0,6300.450600335654,true,0.0,0.10425087475412816
20,0.75,12,9,1,1,1.0,6300.450600335654,true,4.0,0.02391102314471124
20,0.75,12,9,1,1,1.0,6300.450600335654,true,5.0,0.023170205774070925
20,0.75,12,9,1,1,1.0,6300.450600335654,true,2.0,0.02147439824043001
20,0.75,12,9,1,1,1.0,6300.450600335654,true,0.0,0.03618761718915333
20,0.75,12,9,1,4,1.0,6300.450600335654,true,4.0,0.14953992067398417
20,0.75,12,9,1,4,1.0,6300.450600335654,true,5.0,0.20445408566115433
20,0.75,12,9,1,4,1.0,6300.450600335654,true,2.0,0.035626863696927066
20,0.75,12,9,1,4,1.0,6300.450600335654,true,0.0,0.0934934362765809
20,0.75,12,9,1,16,20.0,6300.450600335654,true,4.0,0.73044423881551
20,0.75,12,9,1,16,20.0,6300.450600335654,true,5.0,0.8283500237287942
20,0.75,12,9,1,16,20.0,6300.450600335654,true,2.0,0.6551993259537727
20,0.75,12,9,1,16,20.0,6300.450600335654,true,0.0,0.6833223448320669
20,0.75,12,9,1,1,20.0,6300.450600335654,true,4.0,0.6406745885710391
20,0.75,12,9,1,1,20.0,6300.450600335654,true,5.0,0.6745754093510377
20,0.75,12,9,1,1,20.0,6300.450600335654,true,2.0,0.6047120113024261
20,0.75,12,9,1,1,20.0,6300.450600335654,true,0.0,0.5740050200527405
20,0.75,12,9,1,4,20.0,6300.450600335654,true,4.0,0.6129314417140969
20,0.75,12,9,1,4,20.0,6300.450600335654,true,5.0,0.6672603524431834
20,0.75,12,9,1,4,20.0,6300.450600335654,true,2.0,0.5656799936840387
20,0.75,12,9,1,4,20.0,6300.450600335654,true,0.0,0.5396194157453468
20,0.75,12,9,1,16,0.0,6910.862517393936,true,4.0,0.01413973375779787
20,0.75,12,9,1,16,0.0,6910.862517393936,true,5.0,0.03205632868500741
20,0.75,12,9,1,16,0.0,6910.862517393936,true,2.0,0.011542895139827336
20,0.75,12,9,1,16,0.0,6910.862517393936,true,0.0,0.02370793366031314
20,0.75,12,9,1,1,0.0,6910.862517393936,true,4.0,0.015558021562150201
20,0.75,12,9,1,1,0.0,6910.862517393936,true,5.0,0.00045640189740306874
20,0.75,12,9,1,1,0.0,6910.862517393936,true,2.0,0.010972261325930915
20,0.75,12,9,1,1,0.0,6910.862517393936,true,0.0,0.031057594763003505
20,0.75,12,9,1,4,0.0,6910.862517393936,true,4.0,0.026859020999153833
20,0.75,12,9,1,4,0.0,6910.862517393936,true,5.0,0.020795026302190857
20,0.75,12,9,1,4,0.0,6910.862517393936,true,2.0,0.011043871596102189
20,0.75,12,9,1,4,0.0,6910.862517393936,true,0.0,0.020388577923744582
20,0.75,12,9,1,16,1.0,6910.862517393936,true,4.0,0.222941378794419
20,0.75,12,9,1,16,1.0,6910.862517393936,true,5.0,0.23351778998738676
20,0.75,12,9,1,16,1.0,6910.862517393936,true,2.0,0.040621925003499856
20,0.75,12,9,1,16,1.0,6910.862517393936,true,0.0,0.10327381236059327
20,0.75,12,9,1,1,1.0,6910.862517393936,true,4.0,0.023966958275515173
20,0.75,12,9,1,1,1.0,6910.862517393936,true,5.0,0.02343572825055533
20,0.75,12,9,1,1,1.0,6910.862517393936,true,2.0,0.021448202202796078
20,0.75,12,9,1,1,1.0,6910.862517393936,true,0.0,0.036324046651486246
20,0.75,12,9,1,4,1.0,6910.862517393936,true,4.0,0.14963185378309266
20,0.75,12,9,1,4,1.0,6910.862517393936,true,5.0,0.2037488377569409
20,0.75,12,9,1,4,1.0,6910.862517393936,true,2.0,0.03551536685363891
20,0.75,12,9,1,4,1.0,6910.862517393936,true,0.0,0.09342328277486174
20,0.75,12,9,1,16,20.0,6910.862517393936,true,4.0,0.730290757271391
20,0.75,12,9,1,16,20.0,6910.862517393936,true,5.0,0.827981922028197
20,0.75,12,9,1,16,20.0,6910.862517393936,true,2.0,0.65530410424726
20,0.75,12,9,1,16,20.0,6910.862517393936,true,0.0,0.683966114964074
20,0.75,12,9,1,1,20.0,6910.862517393936,true,4.0,0.6403290625483087
20,0.75,12,9,1,1,20.0,6910.862517393936,true,5.0,0.6737631660460491
20,0.75,12,9,1,1,20.0,6910.862517393936,true,2.0,0.604854003761483
20,0.75,12,9,1,1,20.0,6910.862517393936,true,0.0,0.5737135045981198
20,0.75,12,9,1,4,20.0,6910.862517393936,true,4.0,0.612989319701638
20,0.75,12,9,1,4,20.0,6910.862517393936,true,5.0,0.6672901042835995
20,0.75,12,9,1,4,20.0,6910.862517393936,true,2.0,0.5657770646458797
20,0.75,12,9,1,4,20.0,6910.862517393936,true,0.0,0.5397712171814618
20,0.75,12,9,1,16,0.0,7580.413491659797,true,4.0,0.013619272994204899
20,0.75,12,9,1,16,0.0,7580.413491659797,true,5.0,0.024956092911443736
20,0.75,12,9,1,16,0.0,7580.413491659797,true,2.0,0.013102238981951184
20,0.75,12,9,1,16,0.0,7580.413491659797,true,0.0,0.023688119849234614
20,0.75,12,9,1,1,0.0,7580.413491659797,true,4.0,0.015790471341850184
20,0.75,12,9,1,1,0.0,7580.413491659797,true,5.0,0.0058219844909817705
20,0.75,12,9,1,1,0.0,7580.413491659797,true,2.0,0.014554002803533557
20,0.75,12,9,1,1,0.0,7580.413491659797,true,0.0,0.03353778825792116
20,0.75,12,9,1,4,0.0,7580.413491659797,true,4.0,0.025332851514466213
20,0.75,12,9,1,4,0.0,7580.413491659797,true,5.0,0.014917265693041332
20,0.75,12,9,1,4,0.0,7580.413491659797,true,2.0,0.012215456000019791
20,0.75,12,9,1,4,0.0,7580.413491659797,true,0.0,0.01658047009548064
20,0.75,12,9,1,16,1.0,7580.413491659797,true,4.0,0.2234499086984428
20,0.75,12,9,1,16,1.0,7580.413491659797,true,5.0,0.23432064010934178
20,0.75,12,9,1,16,1.0,7580.413491659797,true,2.0,0.040592879629938565
20,0.75,12,9,1,16,1.0,7580.413491659797,true,0.0,0.10362424333076324
20,0.75,12,9,1,1,1.0,7580.413491659797,true,4.0,0.024164848022957267
20,0.75,12,9,1,1,1.0,7580.413491659797,true,5.0,0.023616460372613994
20,0.75,12,9,1,1,1.0,7580.413491659797,true,2.0,0.021581009097667306
20,0.75,12,9,1,1,1.0,7580.413491659797,true,0.0,0.03601719302251639
20,0.75,12,9,1,4,1.0,7580.413491659797,true,4.0,0.15038860522375322
20,0.75,12,9,1,4,1.0,7580.413491659797,true,5.0,0.20457387077567196
20,0.75,12,9,1,4,1.0,7580.413491659797,true,2.0,0.03564347404436717
20,0.75,12,9,1,4,1.0,7580.413491659797,true,0.0,0.09483027146499799
20,0.75,12,9,1,16,20.0,7580.413491659797,true,4.0,0.729954675097285
20,0.75,12,9,1,16,20.0,7580.413491659797,true,5.0,0.8283767527633057
20,0.75,12,9,1,16,20.0,7580.413491659797,true,2.0,0.6547280081818264
20,0.75,12,9,1,16,20.0,7580.413491659797,true,0.0,0.6839630194311306
20,0.75,12,9,1,1,20.0,7580.413491659797,true,4.0,0.6407351321414716
20,0.75,12,9,1,1,20.0,7580.413491659797,true,5.0,0.6733002779888605
20,0.75,12,9,1,1,20.0,7580.413491659797,true,2.0,0.6045134364091463
20,0.75,12,9,1,1,20.0,7580.413491659797,true,0.0,0.5736832824673431
20,0.75,12,9,1,4,20.0,7580.413491659797,true,4.0,0.6136608849331793
20,0.75,12,9,1,4,20.0,7580.413491659797,true,5.0,0.6674851616815721
20,0.75,12,9,1,4,20.0,7580.413491659797,true,2.0,0.5659580727480794
20,0.75,12,9,1,4,20.0,7580.413491659797,true,0.0,0.5397169331465119
20,0.75,12,9,1,16,0.0,8314.83314273874,true,4.0,0.01299304522999282
20,0.75,12,9,1,16,0.0,8314.83314273874,true,5.0,0.02548063832304738
20,0.75,12,9,1,16,0.0,8314.83314273874,true,2.0,0.0144515099061253
20,0.75,12,9,1,16,0.0,8314.83314273874,true,0.0,0.03192741392096983
20,0.75,12,9,1,1,0.0,8314.83314273874,true,4.0,0.01361430977302466
20,0.75,12,9,1,1,0.0,8314.83314273874,true,5.0,0.008035549234923667
20,0.75,12,9,1,1,0.0,8314.83314273874,true,2.0,0.01472259234743124
20,0.75,12,9,1,1,0.0,8314.83314273874,true,0.0,0.03248923403714783
20,0.75,12,9,1,4,0.0,8314.83314273874,true,4.0,0.030342389320425288
20,0.75,12,9,1,4,0.0,8314.83314273874,true,5.0,0.023210164974413326
20,0.75,12,9,1,4,0.0,8314.83314273874,true,2.0,0.012304622389621555
20,0.75,12,9,1,4,0.0,8314.83314273874,true,0.0,0.02152586874997838
20,0.75,12,9,1,16,1.0,8314.83314273874,true,4.0,0.22292702835685413
20,0.75,12,9,1,16,1.0,8314.83314273874,true,5.0,0.23319773354878456
20,0.75,12,9,1,16,1.0,8314.83314273874,true,2.0,0.04052151981796285
20,0.75,12,9,1,16,1.0,8314.83314273874,true,0.0,0.10367388379613393
20,0.75,12,9,1,1,1.0,8314.83314273874,true,4.0,0.024211191572924395
20,0.75,12,9,1,1,1.0,8314.83314273874,true,5.0,0.023342502597138208
20,0.75,12,9,1,1,1.0,8314.83314273874,true,2.0,0.021579100084241354
20,0.75,12,9,1,1,1.0,8314.83314273874,true,0.0,0.03622185938170526
20,0.75,12,9,1,4,1.0,8314.83314273874,true,4.0,0.15058827995302448
20,0.75,12,9,1,4,1.0,8314.83314273874,true,5.0,0.2053064905798042
20,0.75,12,9,1,4,1.0,8314.83314273874,true,2.0,0.035648179748757336
20,0.75,12,9,1,4,1.0,8314.83314273874,true,0.0,0.0953818770067324
20,0.75,12,9,1,16,20.0,8314.83314273874,true,4.0,0.7293828489750953
20,0.75,12,9,1,16,20.0,8314.83314273874,true,5.0,0.8282740237467643
20,0.75,12,9,1,16,20.0,8314.83314273874,true,2.0,0.6539956275538608
20,0.75,12,9,1,16,20.0,8314.83314273874,true,0.0,0.6836411069530511
20,0.75,12,9,1,1,20.0,8314.83314273874,true,4.0,0.6408031481202977
20,0.75,12,9,1,1,20.0,8314.83314273874,true,5.0,0.6729765685511332
20,0.75,12,9,1,1,20.0,8314.83314273874,true,2.0,0.6047623909791688
20,0.75,12,9,1,1,20.0,8314.83314273874,true,0.0,0.5738895745330942
20,0.75,12,9,1,4,20.0,8314.83314273874,true,4.0,0.614046940818874
20,0.75,12,9,1,4,20.0,8314.83314273874,true,5.0,0.6673942913546889
20,0.75,12,9,1,4,20.0,8314.83314273874,true,2.0,0.566337593818641
20,0.75,12,9,1,4,20.0,8314.83314273874,true,0.0,0.5399355186653004
20,0.75,12,9,1,16,0.0,9120.406197848244,true,4.0,0.01985011082269202
20,0.75,12,9,1,16,0.0,9120.406197848244,true,5.0,0.030813284134284285
20,0.75,12,9,1,16,0.0,9120.406197848244,true,2.0,0.014219181335151569
20,0.75,12,9,1,16,0.0,9120.406197848244,true,0.0,0.02940299681879356
20,0.75,12,9,1,1,0.0,9120.406197848244,true,4.0,0.012753267315908458
20,0.75,12,9,1,1,0.0,9120.406197848244,true,5.0,0.007450030335704861
20,0.75,12,9,1,1,0.0,9120.406197848244,true,2.0,0.013062668710108378
20,0.75,12,9,1,1,0.0,9120.406197848244,true,0.0,0.031303284969767795
20,0.75,12,9,1,4,0.0,9120.406197848244,true,4.0,0.02921206108456833
20,0.75,12,9,1,4,0.0,9120.406197848244,true,5.0,0.011936050054656021
20,0.75,12,9,1,4,0.0,9120.406197848244,true,2.0,0.01055181781959117
20,0.75,12,9,1,4,0.0,9120.406197848244,true,0.0,0.02056664868203069
20,0.75,12,9,1,16,1.0,9120.406197848244,true,4.0,0.22314761728187094
20,0.75,12,9,1,16,1.0,9120.406197848244,true,5.0,0.23370230637363504
20,0.75,12,9,1,16,1.0,9120.406197848244,true,2.0,0.0406866406149207
20,0.75,12,9,1,16,1.0,9120.406197848244,true,0.0,0.10488929587488817
20,0.75,12,9,1,1,1.0,9120.406197848244,true,4.0,0.024172062203971983
20,0.75,12,9,1,1,1.0,9120.406197848244,true,5.0,0.023237381469270083
20,0.75,12,9,1,1,1.0,9120.406197848244,true,2.0,0.02164172279236071
20,0.75,12,9,1,1,1.0,9120.406197848244,true,0.0,0.036591647566617154
20,0.75,12,9,1,4,1.0,9120.406197848244,true,4.0,0.1499189536601123
20,0.75,12,9,1,4,1.0,9120.406197848244,true,5.0,0.2044560476364385
20,0.75,12,9,1,4,1.0,9120.406197848244,true,2.0,0.03553421227153871
20,0.75,12,9,1,4,1.0,9120.406197848244,true,0.0,0.09508388123031347
20,0.75,12,9,1,16,20.0,9120.406197848244,true,4.0,0.7292447911065671
20,0.75,12,9,1,16,20.0,9120.406197848244,true,5.0,0.8280824841232876
20,0.75,12,9,1,16,20.0,9120.406197848244,true,2.0,0.6535977991164356
20,0.75,12,9,1,16,20.0,9120.406197848244,true,0.0,0.6822881044859048
20,0.75,12,9,1,1,20.0,9120.406197848244,true,4.0,0.6403173602295061
20,0.75,12,9,1,1,20.0,9120.406197848244,true,5.0,0.6731000080159177
20,0.75,12,9,1,1,20.0,9120.406197848244,true,2.0,0.6044430119575899
20,0.75,12,9,1,1,20.0,9120.406197848244,true,0.0,0.5731965983544831
20,0.75,12,9,1,4,20.0,9120.406197848244,true,4.0,0.6140457156502025
20,0.75,12,9,1,4,20.0,9120.406197848244,true,5.0,0.6675570473413338
20,0.75,12,9,1,4,20.0,9120.406197848244,true,2.0,0.5661781884115052
20,0.75,12,9,1,4,20.0,9120.406197848244,true,0.0,0.5398193410622071
20,0.75,12,9,1,16,0.0,10004.026272781033,true,4.0,0.014767278173364269
20,0.75,12,9,1,16,0.0,10004.026272781033,true,5.0,0.02205963560103954
20,0.75,12,9,1,16,0.0,10004.026272781033,true,2.0,0.010201628139663589
20,0.75,12,9,1,16,0.0,10004.026272781033,true,0.0,0.029761566649828076
20,0.75,12,9,1,1,0.0,10004.026272781033,true,4.0,0.01244295326308243
20,0.75,12,9,1,1,0.0,10004.026272781033,true,5.0,0.007083597453429121
20,0.75,12,9,1,1,0.0,10004.026272781033,true,2.0,0.010564724301747718
20,0.75,12,9,1,1,0.0,10004.026272781033,true,0.0,0.028742023223768527
20,0.75,12,9,1,4,0.0,10004.026272781033,true,4.0,0.025878822133465002
20,0.75,12,9,1,4,0.0,10004.026272781033,true,5.0,0.0091119944543872
20,0.75,12,9,1,4,0.0,10004.026272781033,true,2.0,0.008327158039475903
20,0.75,12,9,1,4,0.0,10004.026272781033,true,0.0,0.0328691099635507
20,0.75,12,9,1,16,1.0,10004.026272781033,true,4.0,0.22327358426372904
20,0.75,12,9,1,16,1.0,10004.026272781033,true,5.0,0.23436874076855793
20,0.75,12,9,1,16,1.0,10004.026272781033,true,2.0,0.04044377261944281
20,0.75,12,9,1,16,1.0,10004.026272781033,true,0.0,0.10494592832510012
20,0.75,12,9,1,1,1.0,10004.026272781033,true,4.0,0.023801584744719773
20,0.75,12,9,1,1,1.0,10004.026272781033,true,5.0,0.02287201387422312
20,0.75,12,9,1,1,1.0,10004.026272781033,true,2.0,0.02158276066830894
20,0.75,12,9,1,1,1.0,10004.026272781033,true,0.0,0.03639566152940784
20,0.75,12,9,1,4,1.0,10004.026272781033,true,4.0,0.14972773477128395
20,0.75,12,9,1,4,1.0,10004.026272781033,true,5.0,0.20402459744800489
20,0.75,12,9,1,4,1.0,10004.026272781033,true,2.0,0.03535475885695102
20,0.75,12,9,1,4,1.0,10004.026272781033,true,0.0,0.0954805798018827
20,0.75,12,9,1,16,20.0,10004.026272781033,true,4.0,0.7293296801689844
20,0.75,12,9,1,16,20.0,10004.026272781033,true,5.0,0.8279086508423645
20,0.75,12,9,1,16,20.0,10004.026272781033,true,2.0,0.6538603736658941
20,0.75,12,9,1,16,20.0,10004.026272781033,true,0.0,0.6830153184227709
20,0.75,12,9,1,1,20.0,10004.026272781033,true,4.0,0.6407185233688714
20,0.75,12,9,1,1,20.0,10004.026272781033,true,5.0,0.6732425478893009
20,0.75,12,9,1,1,20.0,10004.026272781033,true,2.0,0.6048481152942412
20,0.75,12,9,1,1,20.0,10004.026272781033,true,0.0,0.5736067286473103
20,0.75,12,9,1,4,20.0,10004.026272781033,true,4.0,0.6140740545284904
20,0.75,12,9,1,4,20.0,10004.026272781033,true,5.0,0.6677961929207057
20,0.75,12,9,1,4,20.0,10004.026272781033,true,2.0,0.5666416291095818
20,0.75,12,9,1,4,20.0,10004.026272781033,true,0.0,0.5396313274888028
20,0.75,12,9,1,16,0.0,10973.254863374914,true,4.0,0.013902878864303964
20,0.75,12,9,1,16,0.0,10973.254863374914,true,5.0,0.014135688342217984
20,0.75,12,9,1,16,0.0,10973.254863374914,true,2.0,0.008105368903818076
20,0.75,12,9,1,16,0.0,10973.254863374914,true,0.0,0.02156078837680705
20,0.75,12,9,1,1,0.0,10973.254863374914,true,4.0,0.00753516579960616
20,0.75,12,9,1,1,0.0,10973.254863374914,true,5.0,0.0006870052245049311
20,0.75,12,9,1,1,0.0,10973.254863374914,true,2.0,0.006667733117334418
20,0.75,12,9,1,1,0.0,10973.254863374914,true,0.0,0.02666616917016719
20,0.75,12,9,1,4,0.0,10973.254863374914,true,4.0,0.03110243747802294
20,0.75,12,9,1,4,0.0,10973.254863374914,true,5.0,0.0027269047483965965
20,0.75,12,9,1,4,0.0,10973.254863374914,true,2.0,0.010961768199039186
20,0.75,12,9,1,4,0.0,10973.254863374914,true,0.0,0.03999539994485694
20,0.75,12,9,1,16,1.0,10973.254863374914,true,4.0,0.22316994713879765
20,0.75,12,9,1,16,1.0,10973.254863374914,true,5.0,0.23418000135567058
20,0.75,12,9,1,16,1.0,10973.254863374914,true,2.0,0.04020700423899661
20,0.75,12,9,1,16,1.0,10973.254863374914,true,0.0,0.10421492616858612
20,0.75,12,9,1,1,1.0,10973.254863374914,true,4.0,0.023971712095149447
20,0.75,12,9,1,1,1.0,10973.254863374914,true,5.0,0.023132294321586915
20,0.75,12,9,1,1,1.0,10973.254863374914,true,2.0,0.021638073606823984
20,0.75,12,9,1,1,1.0,10973.254863374914,true,0.0,0.03663704851802451
20,0.75,12,9,1,4,1.0,10973.254863374914,true,4.0,0.1499581438254493
20,0.75,12,9,1,4,1.0,10973.254863374914,true,5.0,0.20423224223941266
20,0.75,12,9,1,4,1.0,10973.254863374914,true,2.0,0.035355847188230406
20,0.75,12,9,1,4,1.0,10973.254863374914,true,0.0,0.09541577386209799
20,0.75,12,9,1,16,20.0,10973.254863374914,true,4.0,0.72982347015767
20,0.75,12,9,1,16,20.0,10973.254863374914,true,5.0,0.8284221391923839
20,0.75,12,9,1,16,20.0,10973.254863374914,true,2.0,0.654120270821426
20,0.75,12,9,1,16,20.0,10973.254863374914,true,0.0,0.6831474628107721
20,0.75,12,9,1,1,20.0,10973.254863374914,true,4.0,0.6408959357943335
20,0.75,12,9,1,1,20.0,10973.254863374914,true,5.0,0.6737616922689438
20,0.75,12,9,1,1,20.0,10973.254863374914,true,2.0,0.6051794838109829
20,0.75,12,9,1,1,20.0,10973.254863374914,true,0.0,0.5739625753160256
20,0.75,12,9,1,4,20.0,10973.254863374914,true,4.0,0.6136375138594087
20,0.75,12,9,1,4,20.0,10973.254863374914,true,5.0,0.6670238833128033
20,0.75,12,9,1,4,20.0,10973.254863374914,true,2.0,0.5665140742398959
20,0.75,12,9,1,4,20.0,10973.254863374914,true,0.0,0.5396285331468189
20,0.75,12,9,1,16,0.0,12036.386052303704,true,4.0,0.008418670595921409
20,0.75,12,9,1,16,0.0,12036.386052303704,true,5.0,0.007355368654799331
20,0.75,12,9,1,16,0.0,12036.386052303704,true,2.0,0.00619329814925428
20,0.75,12,9,1,16,0.0,12036.386052303704,true,0.0,0.01888341285929654
20,0.75,12,9,1,1,0.0,12036.386052303704,true,4.0,0.007321429050992592
20,0.75,12,9,1,1,0.0,12036.386052303704,true,5.0,0.0022185364825440274
20,0.75,12,9,1,1,0.0,12036.386052303704,true,2.0,0.004759332176265488
20,0.75,12,9,1,1,0.0,12036.386052303704,true,0.0,0.02413650954139359
20,0.75,12,9,1,4,0.0,12036.386052303704,true,4.0,0.027755841410848844
20,0.75,12,9,1,4,0.0,12036.386052303704,true,5.0,0.0002973081208277964
20,0.75,12,9,1,4,0.0,12036.386052303704,true,2.0,0.01247835348968451
20,0.75,12,9,1,4,0.0,12036.386052303704,true,0.0,0.041350236127030746
20,0.75,12,9,1,16,1.0,12036.386052303704,true,4.0,0.2228124801615058
20,0.75,12,9,1,16,1.0,12036.386052303704,true,5.0,0.23316037103875187
20,0.75,12,9,1,16,1.0,12036.386052303704,true,2.0,0.04017169364886855
20,0.75,12,9,1,16,1.0,12036.386052303704,true,0.0,0.1045714730050738
20,0.75,12,9,1,1,1.0,12036.386052303704,true,4.0,0.023922769274698583
20,0.75,12,9,1,1,1.0,12036.386052303704,true,5.0,0.02303195583355102
20,0.75,12,9,1,1,1.0,12036.386052303704,true,2.0,0.02150956746212152
20,0.75,12,9,1,1,1.0,12036.386052303704,true,0.0,0.03672457906083795
20,0.75,12,9,1,4,1.0,12036.386052303704,true,4.0,0.15019158575632743
20,0.75,12,9,1,4,1.0,12036.386052303704,true,5.0,0.20493450024397689
20,0.75,12,9,1,4,1.0,12036.386052303704,true,2.0,0.03526368926119905
20,0.75,12,9,1,4,1.0,12036.386052303704,true,0.0,0.0958337424108913
20,0.75,12,9,1,16,20.0,12036.386052303704,true,4.0,0.7302597509400575
20,0.75,12,9,1,16,20.0,12036.386052303704,true,5.0,0.8281902691224836
20,0.75,12,9,1,16,20.0,12036.386052303704,true,2.0,0.6537729220119741
20,0.75,12,9,1,16,20.0,12036.386052303704,true,0.0,0.6830471216371135
20,0.75,12,9,1,1,20.0,12036.386052303704,true,4.0,0.6415419136173016
20,0.75,12,9,1,1,20.0,12036.386052303704,true,5.0,0.6736421498619224
20,0.75,12,9,1,1,20.0,12036.386052303704,true,2.0,0.6061792474866815
20,0.75,12,9,1,1,20.0,12036.386052303704,true,0.0,0.5741739802394578
20,0.75,12,9,1,4,20.0,12036.386052303704,true,4.0,0.6134654026259905
20,0.75,12,9,1,4,20.0,12036.386052303704,true,5.0,0.6668327241817752
20,0.75,12,9,1,4,20.0,12036.386052303704,true,2.0,0.5658068326623469
20,0.75,12,9,1,4,20.0,12036.386052303704,true,0.0,0.540574277578146
20,0.75,12,9,1,16,0.0,13202.517484910899,true,4.0,0.013891273593433964
20,0.75,12,9,1,16,0.0,13202.517484910899,true,5.0,-0.0031051966914700368
20,0.75,12,9,1,16,0.0,13202.517484910899,true,2.0,0.0058438126240138045
20,0.75,12,9,1,16,0.0,13202.517484910899,true,0.0,0.020010206703393464
20,0.75,12,9,1,1,0.0,13202.517484910899,true,4.0,0.00826754346744814
20,0.75,12,9,1,1,0.0,13202.517484910899,true,5.0,0.0038500917303790692
20,0.75,12,9,1,1,0.0,13202.517484910899,true,2.0,0.0030908166524746647
20,0.75,12,9,1,1,0.0,13202.517484910899,true,0.0,0.026235647933759588
20,0.75,12,9,1,4,0.0,13202.517484910899,true,4.0,0.023590232862435438
20,0.75,12,9,1,4,0.0,13202.517484910899,true,5.0,0.003478005930048655
20,0.75,12,9,1,4,0.0,13202.517484910899,true,2.0,0.009956986538540298
20,0.75,12,9,1,4,0.0,13202.517484910899,true,0.0,0.044231255811016126
20,0.75,12,9,1,16,1.0,13202.517484910899,true,4.0,0.2227899131495685
20,0.75,12,9,1,16,1.0,13202.517484910899,true,5.0,0.23268639916586195
20,0.75,12,9,1,16,1.0,13202.517484910899,true,2.0,0.04031241736373851
20,0.75,12,9,1,16,1.0,13202.517484910899,true,0.0,0.10445498437323014
20,0.75,12,9,1,1,1.0,13202.517484910899,true,4.0,0.024131514458977436
20,0.75,12,9,1,1,1.0,13202.517484910899,true,5.0,0.023102621996557424
20,0.75,12,9,1,1,1.0,13202.517484910899,true,2.0,0.021718762698254904
20,0.75,12,9,1,1,1.0,13202.517484910899,true,0.0,0.03701990025648476
20,0.75,12,9,1,4,1.0,13202.517484910899,true,4.0,0.15020921875051982
20,0.75,12,9,1,4,1.0,13202.517484910899,true,5.0,0.2045931827898914
20,0.75,12,9,1,4,1.0,13202.517484910899,true,2.0,0.035202713660371684
20,0.75,12,9,1,4,1.0,13202.517484910899,true,0.0,0.0961456127074261
20,0.75,12,9,1,16,20.0,13202.517484910899,true,4.0,0.7304849850276938
20,0.75,12,9,1,16,20.0,13202.517484910899,true,5.0,0.8278194577049834
20,0.75,12,9,1,16,20.0,13202.517484910899,true,2.0,0.6538527803760699
20,0.75,12,9,1,16,20.0,13202.517484910899,true,0.0,0.6830652850756114
20,0.75,12,9,1,1,20.0,13202.517484910899,true,4.0,0.6410677292021477
20,0.75,12,9,1,1,20.0,13202.517484910899,true,5.0,0.6738617418535615
20,0.75,12,9,1,1,20.0,13202.517484910899,true,2.0,0.6058199835148579
20,0.75,12,9,1,1,20.0,13202.517484910899,true,0.0,0.5737092302699206
20,0.75,12,9,1,4,20.0,13202.517484910899,true,4.0,0.6136128369677576
20,0.75,12,9,1,4,20.0,13202.517484910899,true,5.0,0.6669910112309433
20,0.75,12,9,1,4,20.0,13202.517484910899,true,2.0,0.5661728614440037
20,0.75,12,9,1,4,20.0,13202.517484910899,true,0.0,0.5408058834283507
20,0.75,12,9,1,16,0.0,14481.628221455807,true,4.0,0.017333484120953518
20,0.75,12,9,1,16,0.0,14481.628221455807,true,5.0,0.00279947644455872
20,0.75,12,9,1,16,0.0,14481.628221455807,true,2.0,0.0061982313701049885
20,0.75,12,9,1,16,0.0,14481.628221455807,true,0.0,0.01913603941166304
20,0.75,12,9,1,1,0.0,14481.628221455807,true,4.0,0.009786746996388295
20,0.75,12,9,1,1,0.0,14481.628221455807,true,5.0,0.007073298966392844
20,0.75,12,9,1,1,0.0,14481.628221455807,true,2.0,0.005109400358249233
20,0.75,12,9,1,1,0.0,14481.628221455807,true,0.0,0.024917709496860622
20,0.75,12,9,1,4,0.0,14481.628221455807,true,4.0,0.022613803955808597
20,0.75,12,9,1,4,0.0,14481.628221455807,true,5.0,-0.001288669547517587
20,0.75,12,9,1,4,0.0,14481.628221455807,true,2.0,0.00943357776938051
20,0.75,12,9,1,4,0.0,14481.628221455807,true,0.0,0.03810878468830741
20,0.75,12,9,1,16,1.0,14481.628221455807,true,4.0,0.22228339694281807
20,0.75,12,9,1,16,1.0,14481.628221455807,true,5.0,0.2324758876249776
20,0.75,12,9,1,16,1.0,14481.628221455807,true,2.0,0.04043824586344781
20,0.75,12,9,1,16,1.0,14481.628221455807,true,0.0,0.10507531750704822
20,0.75,12,9,1,1,1.0,14481.628221455807,true,4.0,0.024138642002420038
20,0.75,12,9,1,1,1.0,14481.628221455807,true,5.0,0.023193694759462626
20,0.75,12,9,1,1,1.0,14481.628221455807,true,2.0,0.021629569546705755
20,0.75,12,9,1,1,1.0,14481.628221455807,true,0.0,0.036924555283732195
20,0.75,12,9,1,4,1.0,14481.628221455807,true,4.0,0.1501647843383866
20,0.75,12,9,1,4,1.0,14481.628221455807,true,5.0,0.20433304319825762
20,0.75,12,9,1,4,1.0,14481.628221455807,true,2.0,0.03533616753919029
20,0.75,12,9,1,4,1.0,14481.628221455807,true,0.0,0.09572622711766891
20,0.75,12,9,1,16,20.0,14481.628221455807,true,4.0,0.7300903020171714
20,0.75,12,9,1,16,20.0,14481.628221455807,true,5.0,0.8279526366974754
20,0.75,12,9,1,16,20.0,14481.628221455807,true,2.0,0.6533014575771661
20,0.75,12,9,1,16,20.0,14481.628221455807,true,0.0,0.6832654594386056
20,0.75,12,9,1,1,20.0,14481.628221455807,true,4.0,0.6409263310284251
20,0.75,12,9,1,1,20.0,14481.628221455807,true,5.0,0.6742137831872974
20,0.75,12,9,1,1,20.0,14481.628221455807,true,2.0,0.6056874605960173
20,0.75,12,9,1,1,20.0,14481.628221455807,true,0.0,0.5735321308778495
20,0.75,12,9,1,4,20.0,14481.628221455807,true,4.0,0.6136071202179543
20,0.75,12,9,1,4,20.0,14481.628221455807,true,5.0,0.6680498688353456
20,0.75,12,9,1,4,20.0,14481.628221455807,true,2.0,0.5662181457239258
20,0.75,12,9,1,4,20.0,14481.628221455807,true,0.0,0.5405244058328771
20,0.75,12,9,1,16,0.0,15884.664131984688,true,4.0,0.02018139333779244
20,0.75,12,9,1,16,0.0,15884.664131984688,true,5.0,0.01317312688791424
20,0.75,12,9,1,16,0.0,15884.664131984688,true,2.0,0.007622050304987793
20,0.75,12,9,1,16,0.0,15884.664131984688,true,0.0,0.029263074249724134
20,0.75,12,9,1,1,0.0,15884.664131984688,true,4.0,0.01104418046527293
20,0.75,12,9,1,1,0.0,15884.664131984688,true,5.0,0.00588909601985538
20,0.75,12,9,1,1,0.0,15884.664131984688,true,2.0,0.006671300257886604
20,0.75,12,9,1,1,0.0,15884.664131984688,true,0.0,0.021668557926512896
20,0.75,12,9,1,4,0.0,15884.664131984688,true,4.0,0.020191340021244696
20,0.75,12,9,1,4,0.0,15884.664131984688,true,5.0,0.0024468759284833035
20,0.75,12,9,1,4,0.0,15884.664131984688,true,2.0,0.012787605236638577
20,0.75,12,9,1,4,0.0,15884.664131984688,true,0.0,0.041082285535055316
20,0.75,12,9,1,16,1.0,15884.664131984688,true,4.0,0.2230347450399905
20,0.75,12,9,1,16,1.0,15884.664131984688,true,5.0,0.23331502149544336
20,0.75,12,9,1,16,1.0,15884.664131984688,true,2.0,0.04077111272431786
20,0.75,12,9,1,16,1.0,15884.664131984688,true,0.0,0.10487346368288614
20,0.75,12,9,1,1,1.0,15884.664131984688,true,4.0,0.024029511019998617
20,0.75,12,9,1,1,1.0,15884.664131984688,true,5.0,0.023225317765683706
20,0.75,12,9,1,1,1.0,15884.664131984688,true,2.0,0.02142402424099038
20,0.75,12,9,1,1,1.0,15884.664131984688,true,0.0,0.03663744290914503
20,0.75,12,9,1,4,1.0,15884.664131984688,true,4.0,0.1501537109252111
20,0.75,12,9,1,4,1.0,15884.664131984688,true,5.0,0.20466549415029306
20,0.75,12,9,1,4,1.0,15884.664131984688,true,2.0,0.03535034348419588
20,0.75,12,9,1,4,1.0,15884.664131984688,true,0.0,0.09666302886896348
20,0.75,12,9,1,16,20.0,15884.664131984688,true,4.0,0.7297281671965212
20,0.75,12,9,1,16,20.0,15884.664131984688,true,5.0,0.8280799445496491
20,0.75,12,9,1,16,20.0,15884.664131984688,true,2.0,0.6542941083723178
20,0.75,12,9,1,16,20.0,15884.664131984688,true,0.0,0.682446908435915
20,0.75,12,9,1,1,20.0,15884.664131984688,true,4.0,0.6408360776678451
20,0.75,12,9,1,1,20.0,15884.664131984688,true,5.0,0.6738503142272427
20,0.75,12,9,1,1,20.0,15884.664131984688,true,2.0,0.6056184520182375
20,0.75,12,9,1,1,20.0,15884.664131984688,true,0.0,0.573047544920215
20,0.75,12,9,1,4,20.0,15884.664131984688,true,4.0,0.613759755114356
20,0.75,12,9,1,4,20.0,15884.664131984688,true,5.0,0.66825613918321
20,0.75,12,9,1,4,20.0,15884.664131984688,true,2.0,0.5657336702837557
20,0.75,12,9,1,4,20.0,15884.664131984688,true,0.0,0.5406682548392032
20,0.75,12,9,1,16,0.0,17423.631564586278,true,4.0,0.01942419024924073
20,0.75,12,9,1,16,0.0,17423.631564586278,true,5.0,0.00880034216958614
20,0.75,12,9,1,16,0.0,17423.631564586278,true,2.0,0.0066216059874078395
20,0.75,12,9,1,16,0.0,17423.631564586278,true,0.0,0.02055500165105855
20,0.75,12,9,1,1,0.0,17423.631564586278,true,4.0,0.010429046998128237
20,0.75,12,9,1,1,0.0,17423.631564586278,true,5.0,0.005326475568897482
20,0.75,12,9,1,1,0.0,17423.631564586278,true,2.0,0.007059357620037191
20,0.75,12,9,1,1,0.0,17423.631564586278,true,0.0,0.023378165846125443
20,0.75,12,9,1,4,0.0,17423.631564586278,true,4.0,0.020486239660891074
20,0.75,12,9,1,4,0.0,17423.631564586278,true,5.0,0.0018641852769754848
20,0.75,12,9,1,4,0.0,17423.631564586278,true,2.0,0.011457355534891595
20,0.75,12,9,1,4,0.0,17423.631564586278,true,0.0,0.03653107700491403
20,0.75,12,9,1,16,1.0,17423.631564586278,true,4.0,0.22299331828706312
20,0.75,12,9,1,16,1.0,17423.631564586278,true,5.0,0.23226621841107917
20,0.75,12,9,1,16,1.0,17423.631564586278,true,2.0,0.04095141098174817
20,0.75,12,9,1,16,1.0,17423.631564586278,true,0.0,0.1045514341909937
20,0.75,12,9,1,1,1.0,17423.631564586278,true,4.0,0.023988817317412665
20,0.75,12,9,1,1,1.0,17423.631564586278,true,5.0,0.022921177836675164
20,0.75,12,9,1,1,1.0,17423.631564586278,true,2.0,0.021388974026097803
20,0.75,12,9,1,1,1.0,17423.631564586278,true,0.0,0.037017559098211514
20,0.75,12,9,1,4,1.0,17423.631564586278,true,4.0,0.14998851345663292
20,0.75,12,9,1,4,1.0,17423.631564586278,true,5.0,0.20393410998001488
20,0.75,12,9,1,4,1.0,17423.631564586278,true,2.0,0.03550217914192826
20,0.75,12,9,1,4,1.0,17423.631564586278,true,0.0,0.09742606591135188
20,0.75,12,9,1,16,20.0,17423.631564586278,true,4.0,0.7296952134449256
20,0.75,12,9,1,16,20.0,17423.631564586278,true,5.0,0.8281213569075613
20,0.75,12,9,1,16,20.0,17423.631564586278,true,2.0,0.6541833022710014
20,0.75,12,9,1,16,20.0,17423.631564586278,true,0.0,0.6820612441675432
20,0.75,12,9,1,1,20.0,17423.631564586278,true,4.0,0.6405604090731838
20,0.75,12,9,1,1,20.0,17423.631564586278,true,5.0,0.6740157835410244
20,0.75,12,9,1,1,20.0,17423.631564586278,true,2.0,0.6058326778497781
20,0.75,12,9,1,1,20.0,17423.631564586278,true,0.0,0.5727582202070313
20,0.75,12,9,1,4,20.0,17423.631564586278,true,4.0,0.6140755558372694
20,0.75,12,9,1,4,20.0,17423.631564586278,true,5.0,0.6677006704587674
20,0.75,12,9,1,4,20.0,17423.631564586278,true,2.0,0.5659931538625467
20,0.75,12,9,1,4,20.0,17423.631564586278,true,0.0,0.5404132912687571
20,0.75,12,9,1,16,0.0,19111.700088588346,true,4.0,0.017842377919864615
20,0.75,12,9,1,16,0.0,19111.700088588346,true,5.0,0.012637675346114315
20,0.75,12,9,1,16,0.0,19111.700088588346,true,2.0,0.00896561147050556
20,0.75,12,9,1,16,0.0,19111.700088588346,true,0.0,0.0343210945892704
20,0.75,12,9,1,1,0.0,19111.700088588346,true,4.0,0.009083664761238104
20,0.75,12,9,1,1,0.0,19111.700088588346,true,5.0,0.0021677144337210576
20,0.75,12,9,1,1,0.0,19111.700088588346,true,2.0,0.007040448281052593
20,0.75,12,9,1,1,0.0,19111.700088588346,true,0.0,0.022937027301225984
20,0.75,12,9,1,4,0.0,19111.700088588346,true,4.0,0.01809521308433256
20,0.75,12,9,1,4,0.0,19111.700088588346,true,5.0,-0.0029903802651705708
20,0.75,12,9,1,4,0.0,19111.700088588346,true,2.0,0.009563815939168071
20,0.75,12,9,1,4,0.0,19111.700088588346,true,0.0,0.03987699219372094
20,0.75,12,9,1,16,1.0,19111.700088588346,true,4.0,0.22301130480344863
20,0.75,12,9,1,16,1.0,19111.700088588346,true,5.0,0.23136407842330808
20,0.75,12,9,1,16,1.0,19111.700088588346,true,2.0,0.040802096858530534
20,0.75,12,9,1,16,1.0,19111.700088588346,true,0.0,0.10368556550783026
20,0.75,12,9,1,1,1.0,19111.700088588346,true,4.0,0.02417169829264538
20,0.75,12,9,1,1,1.0,19111.700088588346,true,5.0,0.023279038098808776
20,0.75,12,9,1,1,1.0,19111.700088588346,true,2.0,0.021516328881165295
20,0.75,12,9,1,1,1.0,19111.700088588346,true,0.0,0.037244979459976145
20,0.75,12,9,1,4,1.0,19111.700088588346,true,4.0,0.1498055776409562
20,0.75,12,9,1,4,1.0,19111.700088588346,true,5.0,0.20368074250248186
20,0.75,12,9,1,4,1.0,19111.700088588346,true,2.0,0.035647824221037745
20,0.75,12,9,1,4,1.0,19111.700088588346,true,0.0,0.0965277279003182
20,0.75,12,9,1,16,20.0,19111.700088588346,true,4.0,0.7295626658463847
20,0.75,12,9,1,16,20.0,19111.700088588346,true,5.0,0.8277278571029576
20,0.75,12,9,1,16,20.0,19111.700088588346,true,2.0,0.6540570529015773
20,0.75,12,9,1,16,20.0,19111.700088588346,true,0.0,0.6824158589873537
20,0.75,12,9,1,1,20.0,19111.700088588346,true,4.0,0.6405490397269665
20,0.75,12,9,1,1,20.0,19111.700088588346,true,5.0,0.6744953012685888
20,0.75,12,9,1,1,20.0,19111.700088588346,true,2.0,0.6053851777496787
20,0.75,12,9,1,1,20.0,19111.700088588346,true,0.0,0.5730456084582916
20,0.75,12,9,1,4,20.0,19111.700088588346,true,4.0,0.6141432993363384
20,0.75,12,9,1,4,20.0,19111.700088588346,true,5.0,0.6670001291071519
20,0.75,12,9,1,4,20.0,19111.700088588346,true,2.0,0.5664066456014342
20,0.75,12,9,1,4,20.0,19111.700088588346,true,0.0,0.5408789068164421
20,0.75,12,9,1,16,0.0,20963.315191910748,true,4.0,0.01875605211301774
20,0.75,12,9,1,16,0.0,20963.315191910748,true,5.0,0.03125491978565129
20,0.75,12,9,1,16,0.0,20963.315191910748,true,2.0,0.008784343015872888
20,0.75,12,9,1,16,0.0,20963.315191910748,true,0.0,0.019312318185496533
20,0.75,12,9,1,1,0.0,20963.315191910748,true,4.0,0.009088820855680574
20,0.75,12,9,1,1,0.0,20963.315191910748,true,5.0,-0.003032603000130979
20,0.75,12,9,1,1,0.0,20963.315191910748,true,2.0,0.005501701210312435
20,0.75,12,9,1,1,0.0,20963.315191910748,true,0.0,0.0171016547132998
20,0.75,12,9,1,4,0.0,20963.315191910748,true,4.0,0.022215446026838732
20,0.75,12,9,1,4,0.0,20963.315191910748,true,5.0,-0.0032791767042728128
20,0.75,12,9,1,4,0.0,20963.315191910748,true,2.0,0.011973025401714193
20,0.75,12,9,1,4,0.0,20963.315191910748,true,0.0,0.03488980098956532
20,0.75,12,9,1,16,1.0,20963.315191910748,true,4.0,0.22287521821822256
20,0.75,12,9,1,16,1.0,20963.315191910748,true,5.0,0.23135841463925227
20,0.75,12,9,1,16,1.0,20963.315191910748,true,2.0,0.04038679844816099
20,0.75,12,9,1,16,1.0,20963.315191910748,true,0.0,0.10506138169069587
20,0.75,12,9,1,1,1.0,20963.315191910748,true,4.0,0.024418768717930504
20,0.75,12,9,1,1,1.0,20963.315191910748,true,5.0,0.023795490102085867
20,0.75,12,9,1,1,1.0,20963.315191910748,true,2.0,0.021735128779017458
20,0.75,12,9,1,1,1.0,20963.315191910748,true,0.0,0.037384289183796694
20,0.75,12,9,1,4,1.0,20963.315191910748,true,4.0,0.1494604686683348
20,0.75,12,9,1,4,1.0,20963.315191910748,true,5.0,0.20340529571546434
20,0.75,12,9,1,4,1.0,20963.315191910748,true,2.0,0.035382480330456705
20,0.75,12,9,1,4,1.0,20963.315191910748,true,0.0,0.09661222204785792
20,0.75,12,9,1,16,20.0,20963.315191910748,true,4.0,0.7294816108518958
20,0.75,12,9,1,16,20.0,20963.315191910748,true,5.0,0.8278528570003182
20,0.75,12,9,1,16,20.0,20963.315191910748,true,2.0,0.6542055969146094
20,0.75,12,9,1,16,20.0,20963.315191910748,true,0.0,0.6828407925095985
20,0.75,12,9,1,1,20.0,20963.315191910748,true,4.0,0.6406469375718991
20,0.75,12,9,1,1,20.0,20963.315191910748,true,5.0,0.6745062094773472
20,0.75,12,9,1,1,20.0,20963.315191910748,true,2.0,0.6054078299176668
20,0.75,12,9,1,1,20.0,20963.315191910748,true,0.0,0.5727018972258936
20,0.75,12,9,1,4,20.0,20963.315191910748,true,4.0,0.6140595716522985
20,0.75,12,9,1,4,20.0,20963.315191910748,true,5.0,0.6660996789918227
20,0.75,12,9,1,4,20.0,20963.315191910748,true,2.0,0.5663420543136869
20,0.75,12,9,1,4,20.0,20963.315191910748,true,0.0,0.5405501715029335
20,0.75,12,9,1,16,0.0,22994.32189697242,true,4.0,0.01514582293214779
20,0.75,12,9,1,16,0.0,22994.32189697242,true,5.0,0.02874768366064897
20,0.75,12,9,1,16,0.0,22994.32189697242,true,2.0,0.008910272085739695
20,0.75,12,9,1,16,0.0,22994.32189697242,true,0.0,0.024617792944555586
20,0.75,12,9,1,1,0.0,22994.32189697242,true,4.0,0.013143487661748478
20,0.75,12,9,1,1,0.0,22994.32189697242,true,5.0,0.0006366593282439141
20,0.75,12,9,1,1,0.0,22994.32189697242,true,2.0,0.005056458487806053
20,0.75,12,9,1,1,0.0,22994.32189697242,true,0.0,0.018154178897485343
20,0.75,12,9,1,4,0.0,22994.32189697242,true,4.0,0.0197525478307765
20,0.75,12,9,1,4,0.0,22994.32189697242,true,5.0,0.0026764648641546835
20,0.75,12,9,1,4,0.0,22994.32189697242,true,2.0,0.006652619142740577
20,0.75,12,9,1,4,0.0,22994.32189697242,true,0.0,0.035695561325422516
20,0.75,12,9,1,16,1.0,22994.32189697242,true,4.0,0.22265738146765257
20,0.75,12,9,1,16,1.0,22994.32189697242,true,5.0,0.23096609310780417
20,0.75,12,9,1,16,1.0,22994.32189697242,true,2.0,0.0403940019448601
20,0.75,12,9,1,16,1.0,22994.32189697242,true,0.0,0.10455853421228709
20,0.75,12,9,1,1,1.0,22994.32189697242,true,4.0,0.024476119115113736
20,0.75,12,9,1,1,1.0,22994.32189697242,true,5.0,0.023908465448876672
20,0.75,12,9,1,1,1.0,22994.32189697242,true,2.0,0.021931393506587248
20,0.75,12,9,1,1,1.0,22994.32189697242,true,0.0,0.03752594007469161
20,0.75,12,9,1,4,1.0,22994.32189697242,true,4.0,0.14942555154674586
20,0.75,12,9,1,4,1.0,22994.32189697242,true,5.0,0.20438052766554887
20,0.75,12,9,1,4,1.0,22994.32189697242,true,2.0,0.03543165063807932
20,0.75,12,9,1,4,1.0,22994.32189697242,true,0.0,0.09603221747989084
20,0.75,12,9,1,16,20.0,22994.32189697242,true,4.0,0.7294667408110758
20,0.75,12,9,1,16,20.0,22994.32189697242,true,5.0,0.8281119480740088
20,0.75,12,9,1,16,20.0,22994.32189697242,true,2.0,0.6541182869929665
20,0.75,12,9,1,16,20.0,22994.32189697242,true,0.0,0.6828767253202649
20,0.75,12,9,1,1,20.0,22994.32189697242,true,4.0,0.6410772566858216
20,0.75,12,9,1,1,20.0,22994.32189697242,true,5.0,0.6746003745439754
20,0.75,12,9,1,1,20.0,22994.32189697242,true,2.0,0.605804768281169
20,0.75,12,9,1,1,20.0,22994.32189697242,true,0.0,0.5729156085324593
20,0.75,12,9,1,4,20.0,22994.32189697242,true,4.0,0.6135540375904656
20,0.75,12,9,1,4,20.0,22994.32189697242,true,5.0,0.6660007409085725
20,0.75,12,9,1,4,20.0,22994.32189697242,true,2.0,0.5664669127841843
20,0.75,12,9,1,4,20.0,22994.32189697242,true,0.0,0.5415865876615065
20,0.75,12,9,1,16,0.0,25222.100352982918,true,4.0,0.012995473034518173
20,0.75,12,9,1,16,0.0,25222.100352982918,true,5.0,0.024476511177773674
20,0.75,12,9,1,16,0.0,25222.100352982918,true,2.0,0.01286867645991353
20,0.75,12,9,1,16,0.0,25222.100352982918,true,0.0,0.038857024117818745
20,0.75,12,9,1,1,0.0,25222.100352982918,true,4.0,0.010907553580987172
20,0.75,12,9,1,1,0.0,25222.100352982918,true,5.0,-0.004641730528399843
20,0.75,12,9,1,1,0.0,25222.100352982918,true,2.0,0.0008524146995715572
20,0.75,12,9,1,1,0.0,25222.100352982918,true,0.0,0.0194022751053756
20,0.75,12,9,1,4,0.0,25222.100352982918,true,4.0,0.023414434526258007
20,0.75,12,9,1,4,0.0,25222.100352982918,true,5.0,0.0019044110271631133
20,0.75,12,9,1,4,0.0,25222.100352982918,true,2.0,0.009472970172582511
20,0.75,12,9,1,4,0.0,25222.100352982918,true,0.0,0.038915667268506954
20,0.75,12,9,1,16,1.0,25222.100352982918,true,4.0,0.2230965252178815
20,0.75,12,9,1,16,1.0,25222.100352982918,true,5.0,0.23103818080437996
20,0.75,12,9,1,16,1.0,25222.100352982918,true,2.0,0.04067842077810245
20,0.75,12,9,1,16,1.0,25222.100352982918,true,0.0,0.10426694503524525
20,0.75,12,9,1,1,1.0,25222.100352982918,true,4.0,0.024565524413953238
20,0.75,12,9,1,1,1.0,25222.100352982918,true,5.0,0.023827007069036947
20,0.75,12,9,1,1,1.0,25222.100352982918,true,2.0,0.022059885920593502
20,0.75,12,9,1,1,1.0,25222.100352982918,true,0.0,0.037424998770113224
20,0.75,12,9,1,4,1.0,25222.100352982918,true,4.0,0.14966357807942685
20,0.75,12,9,1,4,1.0,25222.100352982918,true,5.0,0.20349915207139574
20,0.75,12,9,1,4,1.0,25222.100352982918,true,2.0,0.035728156500394806
20,0.75,12,9,1,4,1.0,25222.100352982918,true,0.0,0.09578919533832542
20,0.75,12,9,1,16,20.0,25222.100352982918,true,4.0,0.7296392586573949
20,0.75,12,9,1,16,20.0,25222.100352982918,true,5.0,0.8284813284806599
20,0.75,12,9,1,16,20.0,25222.100352982918,true,2.0,0.6548981099691986
20,0.75,12,9,1,16,20.0,25222.100352982918,true,0.0,0.6833117890015543
20,0.75,12,9,1,1,20.0,25222.100352982918,true,4.0,0.6407756662058055
20,0.75,12,9,1,1,20.0,25222.100352982918,true,5.0,0.6740606214371937
20,0.75,12,9,1,1,20.0,25222.100352982918,true,2.0,0.6060946875945564
20,0.75,12,9,1,1,20.0,25222.100352982918,true,0.0,0.5734476475131721
20,0.75,12,9,1,4,20.0,25222.100352982918,true,4.0,0.6131194538179174
20,0.75,12,9,1,4,20.0,25222.100352982918,true,5.0,0.6661681038464785
20,0.75,12,9,1,4,20.0,25222.100352982918,true,2.0,0.5673050530741364
20,0.75,12,9,1,4,20.0,25222.100352982918,true,0.0,0.5426206975545154
20,0.75,12,9,1,16,0.0,27665.714564937985,true,4.0,0.01619851873838922
20,0.75,12,9,1,16,0.0,27665.714564937985,true,5.0,0.027105886522896083
20,0.75,12,9,1,16,0.0,27665.714564937985,true,2.0,0.010039943452444548
20,0.75,12,9,1,16,0.0,27665.714564937985,true,0.0,0.033073737886361226
20,0.75,12,9,1,1,0.0,27665.714564937985,true,4.0,0.009958699044473442
20,0.75,12,9,1,1,0.0,27665.714564937985,true,5.0,0.0035016189594714153
20,0.75,12,9,1,1,0.0,27665.714564937985,true,2.0,0.0021130481243489077
20,0.75,12,9,1,1,0.0,27665.714564937985,true,0.0,0.018995350032285814
20,0.75,12,9,1,4,0.0,27665.714564937985,true,4.0,0.020766614209434524
20,0.75,12,9,1,4,0.0,27665.714564937985,true,5.0,-0.0003237512190908655
20,0.75,12,9,1,4,0.0,27665.714564937985,true,2.0,0.012672938267710045
20,0.75,12,9,1,4,0.0,27665.714564937985,true,0.0,0.03643974407037369
20,0.75,12,9,1,16,1.0,27665.714564937985,true,4.0,0.22320697636806694
20,0.75,12,9,1,16,1.0,27665.714564937985,true,5.0,0.23193968902009984
20,0.75,12,9,1,16,1.0,27665.714564937985,true,2.0,0.040725452353630585
20,0.75,12,9,1,16,1.0,27665.714564937985,true,0.0,0.10431198209590037
20,0.75,12,9,1,1,1.0,27665.714564937985,true,4.0,0.024732848153737323
20,0.75,12,9,1,1,1.0,27665.714564937985,true,5.0,0.023734489876685524
20,0.75,12,9,1,1,1.0,27665.714564937985,true,2.0,0.022090810735538376
20,0.75,12,9,1,1,1.0,27665.714564937985,true,0.0,0.03714279846552159
20,0.75,12,9,1,4,1.0,27665.714564937985,true,4.0,0.15011728209430825
20,0.75,12,9,1,4,1.0,27665.714564937985,true,5.0,0.20454996046938637
20,0.75,12,9,1,4,1.0,27665.714564937985,true,2.0,0.03572834573157428
20,0.75,12,9,1,4,1.0,27665.714564937985,true,0.0,0.09473102840907092
20,0.75,12,9,1,16,20.0,27665.714564937985,true,4.0,0.7298313895008797
20,0.75,12,9,1,16,20.0,27665.714564937985,true,5.0,0.8282568003022751
20,0.75,12,9,1,16,20.0,27665.714564937985,true,2.0,0.6551574893836932
20,0.75,12,9,1,16,20.0,27665.714564937985,true,0.0,0.683090430304809
20,0.75,12,9,1,1,20.0,27665.714564937985,true,4.0,0.6408130709980279
20,0.75,12,9,1,1,20.0,27665.714564937985,true,5.0,0.6744705776867893
20,0.75,12,9,1,1,20.0,27665.714564937985,true,2.0,0.6062077009415634
20,0.75,12,9,1,1,20.0,27665.714564937985,true,0.0,0.5737255776170495
20,0.75,12,9,1,4,20.0,27665.714564937985,true,4.0,0.6130953838379009
20,0.75,12,9,1,4,20.0,27665.714564937985,true,5.0,0.665770100055642
20,0.75,12,9,1,4,20.0,27665.714564937985,true,2.0,0.5667208747373401
20,0.75,12,9,1,4,20.0,27665.714564937985,true,0.0,0.5427952898907185
20,0.75,12,9,1,16,0.0,30346.075532052204,true,4.0,0.013228943848024036
20,0.75,12,9,1,16,0.0,30346.075532052204,true,5.0,0.011551279236945107
20,0.75,12,9,1,16,0.0,30346.075532052204,true,2.0,0.010832198062223611
20,0.75,12,9,1,16,0.0,30346.075532052204,true,0.0,0.029573450760213206
20,0.75,12,9,1,1,0.0,30346.075532052204,true,4.0,0.009064679089570322
20,0.75,12,9,1,1,0.0,30346.075532052204,true,5.0,9.59930290312219e-5
20,0.75,12,9,1,1,0.0,30346.075532052204,true,2.0,0.0022810117290823634
20,0.75,12,9,1,1,0.0,30346.075532052204,true,0.0,0.011585821976771276
20,0.75,12,9,1,4,0.0,30346.075532052204,true,4.0,0.019358977350109958
20,0.75,12,9,1,4,0.0,30346.075532052204,true,5.0,0.0053703542452036976
20,0.75,12,9,1,4,0.0,30346.075532052204,true,2.0,0.012582624186032457
20,0.75,12,9,1,4,0.0,30346.075532052204,true,0.0,0.03454350411893493
20,0.75,12,9,1,16,1.0,30346.075532052204,true,4.0,0.2230421333859158
20,0.75,12,9,1,16,1.0,30346.075532052204,true,5.0,0.23185161666394768
20,0.75,12,9,1,16,1.0,30346.075532052204,true,2.0,0.04076059764789086
20,0.75,12,9,1,16,1.0,30346.075532052204,true,0.0,0.10462309135865595
20,0.75,12,9,1,1,1.0,30346.075532052204,true,4.0,0.024857184731748264
20,0.75,12,9,1,1,1.0,30346.075532052204,true,5.0,0.023835739838714114
20,0.75,12,9,1,1,1.0,30346.075532052204,true,2.0,0.022101343093473055
20,0.75,12,9,1,1,1.0,30346.075532052204,true,0.0,0.03743233792645697
20,0.75,12,9,1,4,1.0,30346.075532052204,true,4.0,0.14993415233688115
20,0.75,12,9,1,4,1.0,30346.075532052204,true,5.0,0.20330047696301792
20,0.75,12,9,1,4,1.0,30346.075532052204,true,2.0,0.035607834231841204
20,0.75,12,9,1,4,1.0,30346.075532052204,true,0.0,0.0947392907724414
20,0.75,12,9,1,16,20.0,30346.075532052204,true,4.0,0.7301730035603168
20,0.75,12,9,1,16,20.0,30346.075532052204,true,5.0,0.828522236252613
20,0.75,12,9,1,16,20.0,30346.075532052204,true,2.0,0.6550889138223049
20,0.75,12,9,1,16,20.0,30346.075532052204,true,0.0,0.6823699514932667
20,0.75,12,9,1,1,20.0,30346.075532052204,true,4.0,0.640553788330325
20,0.75,12,9,1,1,20.0,30346.075532052204,true,5.0,0.6740676623861973
20,0.75,12,9,1,1,20.0,30346.075532052204,true,2.0,0.6059258806900034
20,0.75,12,9,1,1,20.0,30346.075532052204,true,0.0,0.574154467209852
20,0.75,12,9,1,4,20.0,30346.075532052204,true,4.0,0.6128178586511317
20,0.75,12,9,1,4,20.0,30346.075532052204,true,5.0,0.6658924844350229
20,0.75,12,9,1,4,20.0,30346.075532052204,true,2.0,0.5665454303663161
20,0.75,12,9,1,4,20.0,30346.075532052204,true,0.0,0.5430613777204153
20,0.75,12,9,1,16,0.0,33286.12019167204,true,4.0,0.011371551605871432
20,0.75,12,9,1,16,0.0,33286.12019167204,true,5.0,0.007379901921750097
20,0.75,12,9,1,16,0.0,33286.12019167204,true,2.0,0.010175438789658856
20,0.75,12,9,1,16,0.0,33286.12019167204,true,0.0,0.029752326729657278
20,0.75,12,9,1,1,0.0,33286.12019167204,true,4.0,0.011331524150218274
20,0.75,12,9,1,1,0.0,33286.12019167204,true,5.0,0.0014674960642065942
20,0.75,12,9,1,1,0.0,33286.12019167204,true,2.0,0.00463168940817012
20,0.75,12,9,1,1,0.0,33286.12019167204,true,0.0,0.013972264367767067
20,0.75,12,9,1,4,0.0,33286.12019167204,true,4.0,0.01847332484942148
20,0.75,12,9,1,4,0.0,33286.12019167204,true,5.0,0.0072265986987788515
20,0.75,12,9,1,4,0.0,33286.12019167204,true,2.0,0.015798016048795733
20,0.75,12,9,1,4,0.0,33286.12019167204,true,0.0,0.03589876546836747
20,0.75,12,9,1,16,1.0,33286.12019167204,true,4.0,0.22315118038102222
20,0.75,12,9,1,16,1.0,33286.12019167204,true,5.0,0.23221444679305037
20,0.75,12,9,1,16,1.0,33286.12019167204,true,2.0,0.041029191469346804
20,0.75,12,9,1,16,1.0,33286.12019167204,true,0.0,0.1038299827900636
20,0.75,12,9,1,1,1.0,33286.12019167204,true,4.0,0.024802753913346492
20,0.75,12,9,1,1,1.0,33286.12019167204,true,5.0,0.023717807879667818
20,0.75,12,9,1,1,1.0,33286.12019167204,true,2.0,0.022092133822847804
20,0.75,12,9,1,1,1.0,33286.12019167204,true,0.0,0.03736694577888691
20,0.75,12,9,1,4,1.0,33286.12019167204,true,4.0,0.1496038197418284
20,0.75,12,9,1,4,1.0,33286.12019167204,true,5.0,0.2037657367366446
20,0.75,12,9,1,4,1.0,33286.12019167204,true,2.0,0.03573207559027896
20,0.75,12,9,1,4,1.0,33286.12019167204,true,0.0,0.09384767436512935
20,0.75,12,9,1,16,20.0,33286.12019167204,true,4.0,0.7298613970122223
20,0.75,12,9,1,16,20.0,33286.12019167204,true,5.0,0.8287659736323081
20,0.75,12,9,1,16,20.0,33286.12019167204,true,2.0,0.6534649863074969
20,0.75,12,9,1,16,20.0,33286.12019167204,true,0.0,0.6827026174849639
20,0.75,12,9,1,1,20.0,33286.12019167204,true,4.0,0.6409234238309948
20,0.75,12,9,1,1,20.0,33286.12019167204,true,5.0,0.6748051599378176
20,0.75,12,9,1,1,20.0,33286.12019167204,true,2.0,0.6061486077314334
20,0.75,12,9,1,1,20.0,33286.12019167204,true,0.0,0.5739395303765208
20,0.75,12,9,1,4,20.0,33286.12019167204,true,4.0,0.6130134790531436
20,0.75,12,9,1,4,20.0,33286.12019167204,true,5.0,0.6659711608390109
20,0.75,12,9,1,4,20.0,33286.12019167204,true,2.0,0.5664584574251772
20,0.75,12,9,1,4,20.0,33286.12019167204,true,0.0,0.5424065316944232
20,0.75,12,9,1,16,0.0,36511.007699963746,true,4.0,0.015422003987267181
20,0.75,12,9,1,16,0.0,36511.007699963746,true,5.0,0.007856647683740305
20,0.75,12,9,1,16,0.0,36511.007699963746,true,2.0,0.008960129295105434
20,0.75,12,9,1,16,0.0,36511.007699963746,true,0.0,0.025369786344212355
20,0.75,12,9,1,1,0.0,36511.007699963746,true,4.0,0.009636388747941985
20,0.75,12,9,1,1,0.0,36511.007699963746,true,5.0,0.00023910041234116686
20,0.75,12,9,1,1,0.0,36511.007699963746,true,2.0,0.0006645401014303942
20,0.75,12,9,1,1,0.0,36511.007699963746,true,0.0,0.008192903556998775
20,0.75,12,9,1,4,0.0,36511.007699963746,true,4.0,0.01767051937467264
20,0.75,12,9,1,4,0.0,36511.007699963746,true,5.0,0.02294199448682368
20,0.75,12,9,1,4,0.0,36511.007699963746,true,2.0,0.014371289229472062
20,0.75,12,9,1,4,0.0,36511.007699963746,true,0.0,0.031900794467409024
20,0.75,12,9,1,16,1.0,36511.007699963746,true,4.0,0.223374699528309
20,0.75,12,9,1,16,1.0,36511.007699963746,true,5.0,0.23303391886453137
20,0.75,12,9,1,16,1.0,36511.007699963746,true,2.0,0.04116855023945
20,0.75,12,9,1,16,1.0,36511.007699963746,true,0.0,0.10418495476567254
20,0.75,12,9,1,1,1.0,36511.007699963746,true,4.0,0.02479369086416143
20,0.75,12,9,1,1,1.0,36511.007699963746,true,5.0,0.02377784680372898
20,0.75,12,9,1,1,1.0,36511.007699963746,true,2.0,0.021903642414925154
20,0.75,12,9,1,1,1.0,36511.007699963746,true,0.0,0.03702370516991293
20,0.75,12,9,1,4,1.0,36511.007699963746,true,4.0,0.14935931463986118
20,0.75,12,9,1,4,1.0,36511.007699963746,true,5.0,0.20428947545849288
20,0.75,12,9,1,4,1.0,36511.007699963746,true,2.0,0.035930091935208276
20,0.75,12,9,1,4,1.0,36511.007699963746,true,0.0,0.09391565474835106
20,0.75,12,9,1,16,20.0,36511.007699963746,true,4.0,0.7297347848077076
20,0.75,12,9,1,16,20.0,36511.007699963746,true,5.0,0.8291142765319067
20,0.75,12,9,1,16,20.0,36511.007699963746,true,2.0,0.6537278379966087
20,0.75,12,9,1,16,20.0,36511.007699963746,true,0.0,0.6833536795065892
20,0.75,12,9,1,1,20.0,36511.007699963746,true,4.0,0.6408979331343213
20,0.75,12,9,1,1,20.0,36511.007699963746,true,5.0,0.6745372276148688
20,0.75,12,9,1,1,20.0,36511.007699963746,true,2.0,0.605754046817376
20,0.75,12,9,1,1,20.0,36511.007699963746,true,0.0,0.5746176791612656
20,0.75,12,9,1,4,20.0,36511.007699963746,true,4.0,0.6132811107946567
20,0.75,12,9,1,4,20.0,36511.007699963746,true,5.0,0.6657679256809114
20,0.75,12,9,1,4,20.0,36511.007699963746,true,2.0,0.5657590727673785
20,0.75,12,9,1,4,20.0,36511.007699963746,true,0.0,0.5420475839483715
20,0.75,12,9,1,16,0.0,40048.33472903009,true,4.0,0.013775186761206936
20,0.75,12,9,1,16,0.0,40048.33472903009,true,5.0,0.003301826689219872
20,0.75,12,9,1,16,0.0,40048.33472903009,true,2.0,0.013113192054173713
20,0.75,12,9,1,16,0.0,40048.33472903009,true,0.0,0.03524156529659384
20,0.75,12,9,1,1,0.0,40048.33472903009,true,4.0,0.008416991230485836
20,0.75,12,9,1,1,0.0,40048.33472903009,true,5.0,-0.004530662807306301
20,0.75,12,9,1,1,0.0,40048.33472903009,true,2.0,0.00017536092244694972
20,0.75,12,9,1,1,0.0,40048.33472903009,true,0.0,0.010023840212121032
20,0.75,12,9,1,4,0.0,40048.33472903009,true,4.0,0.023560054780915385
20,0.75,12,9,1,4,0.0,40048.33472903009,true,5.0,0.02926588130951176
20,0.75,12,9,1,4,0.0,40048.33472903009,true,2.0,0.013291366798387909
20,0.75,12,9,1,4,0.0,40048.33472903009,true,0.0,0.042248907119713325
20,0.75,12,9,1,16,1.0,40048.33472903009,true,4.0,0.2234960947180197
20,0.75,12,9,1,16,1.0,40048.33472903009,true,5.0,0.23369178924162154
20,0.75,12,9,1,16,1.0,40048.33472903009,true,2.0,0.04148886924288082
20,0.75,12,9,1,16,1.0,40048.33472903009,true,0.0,0.10490216098468792
20,0.75,12,9,1,1,1.0,40048.33472903009,true,4.0,0.024575457523170266
20,0.75,12,9,1,1,1.0,40048.33472903009,true,5.0,0.023378358098371004
20,0.75,12,9,1,1,1.0,40048.33472903009,true,2.0,0.021558704275471855
20,0.75,12,9,1,1,1.0,40048.33472903009,true,0.0,0.03689700326287949
20,0.75,12,9,1,4,1.0,40048.33472903009,true,4.0,0.1494202052936312
20,0.75,12,9,1,4,1.0,40048.33472903009,true,5.0,0.204335577999872
20,0.75,12,9,1,4,1.0,40048.33472903009,true,2.0,0.03562679272012571
20,0.75,12,9,1,4,1.0,40048.33472903009,true,0.0,0.09338166032336297
20,0.75,12,9,1,16,20.0,40048.33472903009,true,4.0,0.7296887162055298
20,0.75,12,9,1,16,20.0,40048.33472903009,true,5.0,0.8291202485954637
20,0.75,12,9,1,16,20.0,40048.33472903009,true,2.0,0.6540226568949871
20,0.75,12,9,1,16,20.0,40048.33472903009,true,0.0,0.6833650932190253
20,0.75,12,9,1,1,20.0,40048.33472903009,true,4.0,0.6407088156479532
20,0.75,12,9,1,1,20.0,40048.33472903009,true,5.0,0.67437194100794
20,0.75,12,9,1,1,20.0,40048.33472903009,true,2.0,0.6063244859785982
20,0.75,12,9,1,1,20.0,40048.33472903009,true,0.0,0.5744816715005595
20,0.75,12,9,1,4,20.0,40048.33472903009,true,4.0,0.6132497727872217
20,0.75,12,9,1,4,20.0,40048.33472903009,true,5.0,0.6658833012288964
20,0.75,12,9,1,4,20.0,40048.33472903009,true,2.0,0.5663751928000356
20,0.75,12,9,1,4,20.0,40048.33472903009,true,0.0,0.5412913782241575
20,0.75,12,9,1,16,0.0,43928.37162284166,true,4.0,0.01628586858477229
20,0.75,12,9,1,16,0.0,43928.37162284166,true,5.0,0.0003612881692900979
20,0.75,12,9,1,16,0.0,43928.37162284166,true,2.0,0.018119906866685066
20,0.75,12,9,1,16,0.0,43928.37162284166,true,0.0,0.02724510886852209
20,0.75,12,9,1,1,0.0,43928.37162284166,true,4.0,0.006511752007652031
20,0.75,12,9,1,1,0.0,43928.37162284166,true,5.0,-0.006289837767921776
20,0.75,12,9,1,1,0.0,43928.37162284166,true,2.0,0.00011044455629906172
20,0.75,12,9,1,1,0.0,43928.37162284166,true,0.0,0.009068609530989041
20,0.75,12,9,1,4,0.0,43928.37162284166,true,4.0,0.019742431419683095
20,0.75,12,9,1,4,0.0,43928.37162284166,true,5.0,0.02627116838458852
20,0.75,12,9,1,4,0.0,43928.37162284166,true,2.0,0.012521143194137552
20,0.75,12,9,1,4,0.0,43928.37162284166,true,0.0,0.04726358674204076
20,0.75,12,9,1,16,1.0,43928.37162284166,true,4.0,0.22342363845369037
20,0.75,12,9,1,16,1.0,43928.37162284166,true,5.0,0.23419129231223862
20,0.75,12,9,1,16,1.0,43928.37162284166,true,2.0,0.04117454241493854
20,0.75,12,9,1,16,1.0,43928.37162284166,true,0.0,0.10546814359017115
20,0.75,12,9,1,1,1.0,43928.37162284166,true,4.0,0.024624742781376243
20,0.75,12,9,1,1,1.0,43928.37162284166,true,5.0,0.023234676561853407
20,0.75,12,9,1,1,1.0,43928.37162284166,true,2.0,0.021794865233150447
20,0.75,12,9,1,1,1.0,43928.37162284166,true,0.0,0.03695871120972556
20,0.75,12,9,1,4,1.0,43928.37162284166,true,4.0,0.1488915727276096
20,0.75,12,9,1,4,1.0,43928.37162284166,true,5.0,0.20460139920214598
20,0.75,12,9,1,4,1.0,43928.37162284166,true,2.0,0.03589692176718138
20,0.75,12,9,1,4,1.0,43928.37162284166,true,0.0,0.09267590228098985
20,0.75,12,9,1,16,20.0,43928.37162284166,true,4.0,0.7292429140591438
20,0.75,12,9,1,16,20.0,43928.37162284166,true,5.0,0.8290945450752308
20,0.75,12,9,1,16,20.0,43928.37162284166,true,2.0,0.6534021445162164
20,0.75,12,9,1,16,20.0,43928.37162284166,true,0.0,0.6838677431858856
20,0.75,12,9,1,1,20.0,43928.37162284166,true,4.0,0.6408205091208788
20,0.75,12,9,1,1,20.0,43928.37162284166,true,5.0,0.6742742934074698
20,0.75,12,9,1,1,20.0,43928.37162284166,true,2.0,0.6066053361677459
20,0.75,12,9,1,1,20.0,43928.37162284166,true,0.0,0.5750535335991802
20,0.75,12,9,1,4,20.0,43928.37162284166,true,4.0,0.6127449931477591
20,0.75,12,9,1,4,20.0,43928.37162284166,true,5.0,0.6661669056217178
20,0.75,12,9,1,4,20.0,43928.37162284166,true,2.0,0.5661571432903868
20,0.75,12,9,1,4,20.0,43928.37162284166,true,0.0,0.540903382566384
20,0.75,12,9,1,16,0.0,48184.32143286301,true,4.0,0.019953734784597936
20,0.75,12,9,1,16,0.0,48184.32143286301,true,5.0,0.009341240434294094
20,0.75,12,9,1,16,0.0,48184.32143286301,true,2.0,0.018753065194695336
20,0.75,12,9,1,16,0.0,48184.32143286301,true,0.0,0.023849006925795793
20,0.75,12,9,1,1,0.0,48184.32143286301,true,4.0,0.005180567021065426
20,0.75,12,9,1,1,0.0,48184.32143286301,true,5.0,-0.006180378737406276
20,0.75,12,9,1,1,0.0,48184.32143286301,true,2.0,-0.0007709576014656277
20,0.75,12,9,1,1,0.0,48184.32143286301,true,0.0,0.016532495145703218
20,0.75,12,9,1,4,0.0,48184.32143286301,true,4.0,0.019950792794806993
20,0.75,12,9,1,4,0.0,48184.32143286301,true,5.0,0.02941996626157927
20,0.75,12,9,1,4,0.0,48184.32143286301,true,2.0,0.012934905760411976
20,0.75,12,9,1,4,0.0,48184.32143286301,true,0.0,0.046608157667070466
20,0.75,12,9,1,16,1.0,48184.32143286301,true,4.0,0.22368575032871757
20,0.75,12,9,1,16,1.0,48184.32143286301,true,5.0,0.2358654039627624
20,0.75,12,9,1,16,1.0,48184.32143286301,true,2.0,0.04127330050705881
20,0.75,12,9,1,16,1.0,48184.32143286301,true,0.0,0.10499003850462715
20,0.75,12,9,1,1,1.0,48184.32143286301,true,4.0,0.024422104866486972
20,0.75,12,9,1,1,1.0,48184.32143286301,true,5.0,0.023210107718528886
20,0.75,12,9,1,1,1.0,48184.32143286301,true,2.0,0.02175627610360113
20,0.75,12,9,1,1,1.0,48184.32143286301,true,0.0,0.03673281979037544
20,0.75,12,9,1,4,1.0,48184.32143286301,true,4.0,0.14892823478949538
20,0.75,12,9,1,4,1.0,48184.32143286301,true,5.0,0.20451254867928015
20,0.75,12,9,1,4,1.0,48184.32143286301,true,2.0,0.03583626203421748
20,0.75,12,9,1,4,1.0,48184.32143286301,true,0.0,0.09359046332133988
20,0.75,12,9,1,16,20.0,48184.32143286301,true,4.0,0.7292157971421714
20,0.75,12,9,1,16,20.0,48184.32143286301,true,5.0,0.8283723989005797
20,0.75,12,9,1,16,20.0,48184.32143286301,true,2.0,0.6531373105894495
20,0.75,12,9,1,16,20.0,48184.32143286301,true,0.0,0.6845642011412585
20,0.75,12,9,1,1,20.0,48184.32143286301,true,4.0,0.6403643556447499
20,0.75,12,9,1,1,20.0,48184.32143286301,true,5.0,0.6741331031517999
20,0.75,12,9,1,1,20.0,48184.32143286301,true,2.0,0.606350307462421
20,0.75,12,9,1,1,20.0,48184.32143286301,true,0.0,0.5741318217702037
20,0.75,12,9,1,4,20.0,48184.32143286301,true,4.0,0.6132216696596983
20,0.75,12,9,1,4,20.0,48184.32143286301,true,5.0,0.6664795331343287
20,0.75,12,9,1,4,20.0,48184.32143286301,true,2.0,0.5662644088005897
20,0.75,12,9,1,4,20.0,48184.32143286301,true,0.0,0.5416375873749388
20,0.75,12,9,1,16,0.0,52852.60405004918,true,4.0,0.02228228460230453
20,0.75,12,9,1,16,0.0,52852.60405004918,true,5.0,0.008313409896187422
20,0.75,12,9,1,16,0.0,52852.60405004918,true,2.0,0.01862094489553708
20,0.75,12,9,1,16,0.0,52852.60405004918,true,0.0,0.02256633525341566
20,0.75,12,9,1,1,0.0,52852.60405004918,true,4.0,0.006842495095244623
20,0.75,12,9,1,1,0.0,52852.60405004918,true,5.0,0.0013299669633703391
20,0.75,12,9,1,1,0.0,52852.60405004918,true,2.0,0.0010936224994758659
20,0.75,12,9,1,1,0.0,52852.60405004918,true,0.0,0.015078146852443857
20,0.75,12,9,1,4,0.0,52852.60405004918,true,4.0,0.02330304586836996
20,0.75,12,9,1,4,0.0,52852.60405004918,true,5.0,0.03757059935944094
20,0.75,12,9,1,4,0.0,52852.60405004918,true,2.0,0.010515374252897754
20,0.75,12,9,1,4,0.0,52852.60405004918,true,0.0,0.04416076019777626
20,0.75,12,9,1,16,1.0,52852.60405004918,true,4.0,0.22378661694340998
20,0.75,12,9,1,16,1.0,52852.60405004918,true,5.0,0.235781894121086
20,0.75,12,9,1,16,1.0,52852.60405004918,true,2.0,0.04108270141529707
20,0.75,12,9,1,16,1.0,52852.60405004918,true,0.0,0.10421398352573377
20,0.75,12,9,1,1,1.0,52852.60405004918,true,4.0,0.024217632162873464
20,0.75,12,9,1,1,1.0,52852.60405004918,true,5.0,0.023002488431905325
20,0.75,12,9,1,1,1.0,52852.60405004918,true,2.0,0.021619616125174223
20,0.75,12,9,1,1,1.0,52852.60405004918,true,0.0,0.03646053075155656
20,0.75,12,9,1,4,1.0,52852.60405004918,true,4.0,0.14892819845876037
20,0.75,12,9,1,4,1.0,52852.60405004918,true,5.0,0.20427318688852594
20,0.75,12,9,1,4,1.0,52852.60405004918,true,2.0,0.03569743576394689
20,0.75,12,9,1,4,1.0,52852.60405004918,true,0.0,0.09453841191406936
20,0.75,12,9,1,16,20.0,52852.60405004918,true,4.0,0.7297022809584652
20,0.75,12,9,1,16,20.0,52852.60405004918,true,5.0,0.8276180450509221
20,0.75,12,9,1,16,20.0,52852.60405004918,true,2.0,0.6523129375361859
20,0.75,12,9,1,16,20.0,52852.60405004918,true,0.0,0.6842305616215982
20,0.75,12,9,1,1,20.0,52852.60405004918,true,4.0,0.6405220332280066
20,0.75,12,9,1,1,20.0,52852.60405004918,true,5.0,0.674760735506552
20,0.75,12,9,1,1,20.0,52852.60405004918,true,2.0,0.6067596132395735
20,0.75,12,9,1,1,20.0,52852.60405004918,true,0.0,0.5739636805353174
20,0.75,12,9,1,4,20.0,52852.60405004918,true,4.0,0.613251484477584
20,0.75,12,9,1,4,20.0,52852.60405004918,true,5.0,0.6662329237404807
20,0.75,12,9,1,4,20.0,52852.60405004918,true,2.0,0.5662821361090302
20,0.75,12,9,1,4,20.0,52852.60405004918,true,0.0,0.5417007486964442
20,0.75,12,9,1,16,0.0,57973.16786464272,true,4.0,0.02016750184265296
20,0.75,12,9,1,16,0.0,57973.16786464272,true,5.0,0.008276710061135976
20,0.75,12,9,1,16,0.0,57973.16786464272,true,2.0,0.018900040412307348
20,0.75,12,9,1,16,0.0,57973.16786464272,true,0.0,0.028695362131925292
20,0.75,12,9,1,1,0.0,57973.16786464272,true,4.0,0.009696947450686506
20,0.75,12,9,1,1,0.0,57973.16786464272,true,5.0,-0.0015776501950569182
20,0.75,12,9,1,1,0.0,57973.16786464272,true,2.0,0.0010427366695999311
20,0.75,12,9,1,1,0.0,57973.16786464272,true,0.0,0.01348695917923591
20,0.75,12,9,1,4,0.0,57973.16786464272,true,4.0,0.02507867631481601
20,0.75,12,9,1,4,0.0,57973.16786464272,true,5.0,0.04120520772286684
20,0.75,12,9,1,4,0.0,57973.16786464272,true,2.0,0.006121934801962549
20,0.75,12,9,1,4,0.0,57973.16786464272,true,0.0,0.05374958773820133
20,0.75,12,9,1,16,1.0,57973.16786464272,true,4.0,0.22416912138676404
20,0.75,12,9,1,16,1.0,57973.16786464272,true,5.0,0.23561160924174585
20,0.75,12,9,1,16,1.0,57973.16786464272,true,2.0,0.04116022215686879
20,0.75,12,9,1,16,1.0,57973.16786464272,true,0.0,0.10419360742056753
20,0.75,12,9,1,1,1.0,57973.16786464272,true,4.0,0.024141096124847994
20,0.75,12,9,1,1,1.0,57973.16786464272,true,5.0,0.023196271220402576
20,0.75,12,9,1,1,1.0,57973.16786464272,true,2.0,0.021567707421521802
20,0.75,12,9,1,1,1.0,57973.16786464272,true,0.0,0.03666723824949936
20,0.75,12,9,1,4,1.0,57973.16786464272,true,4.0,0.14912416286492372
20,0.75,12,9,1,4,1.0,57973.16786464272,true,5.0,0.20431993175562627
20,0.75,12,9,1,4,1.0,57973.16786464272,true,2.0,0.03544183723870426
20,0.75,12,9,1,4,1.0,57973.16786464272,true,0.0,0.09462232568120767
20,0.75,12,9,1,16,20.0,57973.16786464272,true,4.0,0.7295256604978569
20,0.75,12,9,1,16,20.0,57973.16786464272,true,5.0,0.8280629655286557
20,0.75,12,9,1,16,20.0,57973.16786464272,true,2.0,0.65256644484861
20,0.75,12,9,1,16,20.0,57973.16786464272,true,0.0,0.6842102263006621
20,0.75,12,9,1,1,20.0,57973.16786464272,true,4.0,0.6402593136386999
20,0.75,12,9,1,1,20.0,57973.16786464272,true,5.0,0.674265173286004
20,0.75,12,9,1,1,20.0,57973.16786464272,true,2.0,0.6068820218290202
20,0.75,12,9,1,1,20.0,57973.16786464272,true,0.0,0.5737437930516894
20,0.75,12,9,1,4,20.0,57973.16786464272,true,4.0,0.6129879311265807
20,0.75,12,9,1,4,20.0,57973.16786464272,true,5.0,0.665780511147987
20,0.75,12,9,1,4,20.0,57973.16786464272,true,2.0,0.5658139789212338
20,0.75,12,9,1,4,20.0,57973.16786464272,true,0.0,0.541529246315437
20,0.75,12,9,1,16,0.0,63589.83162077371,true,4.0,0.014718911026596476
20,0.75,12,9,1,16,0.0,63589.83162077371,true,5.0,0.011934896972990243
20,0.75,12,9,1,16,0.0,63589.83162077371,true,2.0,0.020577432598492266
20,0.75,12,9,1,16,0.0,63589.83162077371,true,0.0,0.025203653838265012
20,0.75,12,9,1,1,0.0,63589.83162077371,true,4.0,0.00892518494041769
20,0.75,12,9,1,1,0.0,63589.83162077371,true,5.0,-0.00029427200690061554
20,0.75,12,9,1,1,0.0,63589.83162077371,true,2.0,0.0005315237610983331
20,0.75,12,9,1,1,0.0,63589.83162077371,true,0.0,0.01089496447654835
20,0.75,12,9,1,4,0.0,63589.83162077371,true,4.0,0.028835704287636786
20,0.75,12,9,1,4,0.0,63589.83162077371,true,5.0,0.04959253892382874
20,0.75,12,9,1,4,0.0,63589.83162077371,true,2.0,0.009819774355098973
20,0.75,12,9,1,4,0.0,63589.83162077371,true,0.0,0.05601219237213286
20,0.75,12,9,1,16,1.0,63589.83162077371,true,4.0,0.22405219261698545
20,0.75,12,9,1,16,1.0,63589.83162077371,true,5.0,0.23552234453319829
20,0.75,12,9,1,16,1.0,63589.83162077371,true,2.0,0.04121961118517217
20,0.75,12,9,1,16,1.0,63589.83162077371,true,0.0,0.10434300841401951
20,0.75,12,9,1,1,1.0,63589.83162077371,true,4.0,0.024087089446623237
20,0.75,12,9,1,1,1.0,63589.83162077371,true,5.0,0.02320414022721465
20,0.75,12,9,1,1,1.0,63589.83162077371,true,2.0,0.021542249757468095
20,0.75,12,9,1,1,1.0,63589.83162077371,true,0.0,0.036693660736938166
20,0.75,12,9,1,4,1.0,63589.83162077371,true,4.0,0.14935699638987784
20,0.75,12,9,1,4,1.0,63589.83162077371,true,5.0,0.20345415075382794
20,0.75,12,9,1,4,1.0,63589.83162077371,true,2.0,0.035371877922355875
20,0.75,12,9,1,4,1.0,63589.83162077371,true,0.0,0.0952124297996121
20,0.75,12,9,1,16,20.0,63589.83162077371,true,4.0,0.7295784484440697
20,0.75,12,9,1,16,20.0,63589.83162077371,true,5.0,0.8273488840500387
20,0.75,12,9,1,16,20.0,63589.83162077371,true,2.0,0.6525903169204038
20,0.75,12,9,1,16,20.0,63589.83162077371,true,0.0,0.684674609585012
20,0.75,12,9,1,1,20.0,63589.83162077371,true,4.0,0.6408768104804031
20,0.75,12,9,1,1,20.0,63589.83162077371,true,5.0,0.6746650413825888
20,0.75,12,9,1,1,20.0,63589.83162077371,true,2.0,0.6070957065470679
20,0.75,12,9,1,1,20.0,63589.83162077371,true,0.0,0.5741141029275131
20,0.75,12,9,1,4,20.0,63589.83162077371,true,4.0,0.6122502343738832
20,0.75,12,9,1,4,20.0,63589.83162077371,true,5.0,0.6657013341851689
20,0.75,12,9,1,4,20.0,63589.83162077371,true,2.0,0.5656178171547638
20,0.75,12,9,1,4,20.0,63589.83162077371,true,0.0,0.5405608223545112
20,0.75,12,9,1,16,0.0,69750.65939124809,true,4.0,0.01648066850791778
20,0.75,12,9,1,16,0.0,69750.65939124809,true,5.0,0.0048839399861201095
20,0.75,12,9,1,16,0.0,69750.65939124809,true,2.0,0.018604920461301015
20,0.75,12,9,1,16,0.0,69750.65939124809,true,0.0,0.018848861160265806
20,0.75,12,9,1,1,0.0,69750.65939124809,true,4.0,0.007700289248934903
20,0.75,12,9,1,1,0.0,69750.65939124809,true,5.0,-0.001814913221458581
20,0.75,12,9,1,1,0.0,69750.65939124809,true,2.0,0.0028837383802741996
20,0.75,12,9,1,1,0.0,69750.65939124809,true,0.0,0.011260808595456506
20,0.75,12,9,1,4,0.0,69750.65939124809,true,4.0,0.0262264914030954
20,0.75,12,9,1,4,0.0,69750.65939124809,true,5.0,0.039435812047561705
20,0.75,12,9,1,4,0.0,69750.65939124809,true,2.0,0.008048374259143627
20,0.75,12,9,1,4,0.0,69750.65939124809,true,0.0,0.05027783250803832
20,0.75,12,9,1,16,1.0,69750.65939124809,true,4.0,0.22369093839776374
20,0.75,12,9,1,16,1.0,69750.65939124809,true,5.0,0.23510358619194224
20,0.75,12,9,1,16,1.0,69750.65939124809,true,2.0,0.040962971710537976
20,0.75,12,9,1,16,1.0,69750.65939124809,true,0.0,0.10373960904015606
20,0.75,12,9,1,1,1.0,69750.65939124809,true,4.0,0.023966538188101315
20,0.75,12,9,1,1,1.0,69750.65939124809,true,5.0,0.02308779600952455
20,0.75,12,9,1,1,1.0,69750.65939124809,true,2.0,0.0214307360379904
20,0.75,12,9,1,1,1.0,69750.65939124809,true,0.0,0.0361941860848692
20,0.75,12,9,1,4,1.0,69750.65939124809,true,4.0,0.14971163443419017
20,0.75,12,9,1,4,1.0,69750.65939124809,true,5.0,0.2049388429120583
20,0.75,12,9,1,4,1.0,69750.65939124809,true,2.0,0.03521212164912277
20,0.75,12,9,1,4,1.0,69750.65939124809,true,0.0,0.09547643771162022
20,0.75,12,9,1,16,20.0,69750.65939124809,true,4.0,0.7294194687883264
20,0.75,12,9,1,16,20.0,69750.65939124809,true,5.0,0.8272953195532915
20,0.75,12,9,1,16,20.0,69750.65939124809,true,2.0,0.6525371633602365
20,0.75,12,9,1,16,20.0,69750.65939124809,true,0.0,0.6844568004514717
20,0.75,12,9,1,1,20.0,69750.65939124809,true,4.0,0.6407086881990638
20,0.75,12,9,1,1,20.0,69750.65939124809,true,5.0,0.674102050225365
20,0.75,12,9,1,1,20.0,69750.65939124809,true,2.0,0.6072399949773415
20,0.75,12,9,1,1,20.0,69750.65939124809,true,0.0,0.5740987306288723
20,0.75,12,9,1,4,20.0,69750.65939124809,true,4.0,0.6121944874224974
20,0.75,12,9,1,4,20.0,69750.65939124809,true,5.0,0.6650952832761078
20,0.75,12,9,1,4,20.0,69750.65939124809,true,2.0,0.5651299310853346
20,0.75,12,9,1,4,20.0,69750.65939124809,true,0.0,0.5404609036464434
20,0.75,12,9,1,16,0.0,76508.37188133932,true,4.0,0.013462427162832555
20,0.75,12,9,1,16,0.0,76508.37188133932,true,5.0,0.011981994556985452
20,0.75,12,9,1,16,0.0,76508.37188133932,true,2.0,0.014199517102140076
20,0.75,12,9,1,16,0.0,76508.37188133932,true,0.0,0.022665443337316987
20,0.75,12,9,1,1,0.0,76508.37188133932,true,4.0,0.004878934775075707
20,0.75,12,9,1,1,0.0,76508.37188133932,true,5.0,-0.0030602068657676674
20,0.75,12,9,1,1,0.0,76508.37188133932,true,2.0,0.0023236155803749363
20,0.75,12,9,1,1,0.0,76508.37188133932,true,0.0,0.015575763846279018
20,0.75,12,9,1,4,0.0,76508.37188133932,true,4.0,0.02166805268691594
20,0.75,12,9,1,4,0.0,76508.37188133932,true,5.0,0.026341449782471993
20,0.75,12,9,1,4,0.0,76508.37188133932,true,2.0,0.009935907390272029
20,0.75,12,9,1,4,0.0,76508.37188133932,true,0.0,0.046233454437467854
20,0.75,12,9,1,16,1.0,76508.37188133932,true,4.0,0.22377750685875467
20,0.75,12,9,1,16,1.0,76508.37188133932,true,5.0,0.2348715097943834
20,0.75,12,9,1,16,1.0,76508.37188133932,true,2.0,0.040975335310405585
20,0.75,12,9,1,16,1.0,76508.37188133932,true,0.0,0.1035966796194559
20,0.75,12,9,1,1,1.0,76508.37188133932,true,4.0,0.023976781428836587
20,0.75,12,9,1,1,1.0,76508.37188133932,true,5.0,0.023230009036731846
20,0.75,12,9,1,1,1.0,76508.37188133932,true,2.0,0.021294200396639717
20,0.75,12,9,1,1,1.0,76508.37188133932,true,0.0,0.035877052944676635
20,0.75,12,9,1,4,1.0,76508.37188133932,true,4.0,0.14932752333618446
20,0.75,12,9,1,4,1.0,76508.37188133932,true,5.0,0.2045744096974006
20,0.75,12,9,1,4,1.0,76508.37188133932,true,2.0,0.035308100580612546
20,0.75,12,9,1,4,1.0,76508.37188133932,true,0.0,0.09558359983511476
20,0.75,12,9,1,16,20.0,76508.37188133932,true,4.0,0.7293514565477082
20,0.75,12,9,1,16,20.0,76508.37188133932,true,5.0,0.8276459419864693
20,0.75,12,9,1,16,20.0,76508.37188133932,true,2.0,0.6526416861170622
20,0.75,12,9,1,16,20.0,76508.37188133932,true,0.0,0.6838301837512168
20,0.75,12,9,1,1,20.0,76508.37188133932,true,4.0,0.6407191035647857
20,0.75,12,9,1,1,20.0,76508.37188133932,true,5.0,0.6745115598139997
20,0.75,12,9,1,1,20.0,76508.37188133932,true,2.0,0.607218345214534
20,0.75,12,9,1,1,20.0,76508.37188133932,true,0.0,0.5745150341297074
20,0.75,12,9,1,4,20.0,76508.37188133932,true,4.0,0.6125716578851285
20,0.75,12,9,1,4,20.0,76508.37188133932,true,5.0,0.6658206696154843
20,0.75,12,9,1,4,20.0,76508.37188133932,true,2.0,0.5647420228142456
20,0.75,12,9,1,4,20.0,76508.37188133932,true,0.0,0.5406831830366717
20,0.75,12,9,1,16,0.0,83920.79758127409,true,4.0,0.01429340295498899
20,0.75,12,9,1,16,0.0,83920.79758127409,true,5.0,0.011096694390247077
20,0.75,12,9,1,16,0.0,83920.79758127409,true,2.0,0.01343291789543979
20,0.75,12,9,1,16,0.0,83920.79758127409,true,0.0,0.025691056449526472
20,0.75,12,9,1,1,0.0,83920.79758127409,true,4.0,0.006339150357491631
20,0.75,12,9,1,1,0.0,83920.79758127409,true,5.0,0.003337779325237528
20,0.75,12,9,1,1,0.0,83920.79758127409,true,2.0,0.005364964179588172
20,0.75,12,9,1,1,0.0,83920.79758127409,true,0.0,0.016614546639798496
20,0.75,12,9,1,4,0.0,83920.79758127409,true,4.0,0.022639397257645858
20,0.75,12,9,1,4,0.0,83920.79758127409,true,5.0,0.022658484439031446
20,0.75,12,9,1,4,0.0,83920.79758127409,true,2.0,0.008703372651813528
20,0.75,12,9,1,4,0.0,83920.79758127409,true,0.0,0.04555749606499134
20,0.75,12,9,1,16,1.0,83920.79758127409,true,4.0,0.22347622764810274
20,0.75,12,9,1,16,1.0,83920.79758127409,true,5.0,0.23404465041147157
20,0.75,12,9,1,16,1.0,83920.79758127409,true,2.0,0.04092602248934093
20,0.75,12,9,1,16,1.0,83920.79758127409,true,0.0,0.1034967034480334
20,0.75,12,9,1,1,1.0,83920.79758127409,true,4.0,0.024160997015383812
20,0.75,12,9,1,1,1.0,83920.79758127409,true,5.0,0.023279891771471797
20,0.75,12,9,1,1,1.0,83920.79758127409,true,2.0,0.02136004438420761
20,0.75,12,9,1,1,1.0,83920.79758127409,true,0.0,0.03606184716577522
20,0.75,12,9,1,4,1.0,83920.79758127409,true,4.0,0.14906451877440674
20,0.75,12,9,1,4,1.0,83920.79758127409,true,5.0,0.2040413240311936
20,0.75,12,9,1,4,1.0,83920.79758127409,true,2.0,0.03493468346272461
20,0.75,12,9,1,4,1.0,83920.79758127409,true,0.0,0.09490667306826638
20,0.75,12,9,1,16,20.0,83920.79758127409,true,4.0,0.7299698260031383
20,0.75,12,9,1,16,20.0,83920.79758127409,true,5.0,0.8283983895026872
20,0.75,12,9,1,16,20.0,83920.79758127409,true,2.0,0.6522424921483966
20,0.75,12,9,1,16,20.0,83920.79758127409,true,0.0,0.6833824343955974
20,0.75,12,9,1,1,20.0,83920.79758127409,true,4.0,0.6406262175195087
20,0.75,12,9,1,1,20.0,83920.79758127409,true,5.0,0.6740925493584646
20,0.75,12,9,1,1,20.0,83920.79758127409,true,2.0,0.6074780200151684
20,0.75,12,9,1,1,20.0,83920.79758127409,true,0.0,0.5741387622267369
20,0.75,12,9,1,4,20.0,83920.79758127409,true,4.0,0.6127720500815655
20,0.75,12,9,1,4,20.0,83920.79758127409,true,5.0,0.6654877056862509
20,0.75,12,9,1,4,20.0,83920.79758127409,true,2.0,0.5648209685333844
20,0.75,12,9,1,4,20.0,83920.79758127409,true,0.0,0.540823965588972
20,0.75,12,9,1,16,0.0,92051.36762810797,true,4.0,0.01389232102187843
20,0.75,12,9,1,16,0.0,92051.36762810797,true,5.0,0.010537177834254419
20,0.75,12,9,1,16,0.0,92051.36762810797,true,2.0,0.013783312123082436
20,0.75,12,9,1,16,0.0,92051.36762810797,true,0.0,0.027396206523318308
20,0.75,12,9,1,1,0.0,92051.36762810797,true,4.0,0.009967769870861584
20,0.75,12,9,1,1,0.0,92051.36762810797,true,5.0,0.005705609541904346
20,0.75,12,9,1,1,0.0,92051.36762810797,true,2.0,0.007583795278348507
20,0.75,12,9,1,1,0.0,92051.36762810797,true,0.0,0.01528458167507543
20,0.75,12,9,1,4,0.0,92051.36762810797,true,4.0,0.019011575683922678
20,0.75,12,9,1,4,0.0,92051.36762810797,true,5.0,0.014310312143578186
20,0.75,12,9,1,4,0.0,92051.36762810797,true,2.0,0.01029223261963403
20,0.75,12,9,1,4,0.0,92051.36762810797,true,0.0,0.04306770216553879
20,0.75,12,9,1,16,1.0,92051.36762810797,true,4.0,0.2234938908081541
20,0.75,12,9,1,16,1.0,92051.36762810797,true,5.0,0.2354496156120365
20,0.75,12,9,1,16,1.0,92051.36762810797,true,2.0,0.04043407938853615
20,0.75,12,9,1,16,1.0,92051.36762810797,true,0.0,0.10481461393369429
20,0.75,12,9,1,1,1.0,92051.36762810797,true,4.0,0.02428835521865163
20,0.75,12,9,1,1,1.0,92051.36762810797,true,5.0,0.023510588359452363
20,0.75,12,9,1,1,1.0,92051.36762810797,true,2.0,0.021389778940026492
20,0.75,12,9,1,1,1.0,92051.36762810797,true,0.0,0.035917106591477704
20,0.75,12,9,1,4,1.0,92051.36762810797,true,4.0,0.14917605792473748
20,0.75,12,9,1,4,1.0,92051.36762810797,true,5.0,0.2042798185910675
20,0.75,12,9,1,4,1.0,92051.36762810797,true,2.0,0.035450021177816725
20,0.75,12,9,1,4,1.0,92051.36762810797,true,0.0,0.0949032132175403
20,0.75,12,9,1,16,20.0,92051.36762810797,true,4.0,0.730060772526256
20,0.75,12,9,1,16,20.0,92051.36762810797,true,5.0,0.8288165961621536
20,0.75,12,9,1,16,20.0,92051.36762810797,true,2.0,0.6523121974250584
20,0.75,12,9,1,16,20.0,92051.36762810797,true,0.0,0.6825046554619439
20,0.75,12,9,1,1,20.0,92051.36762810797,true,4.0,0.6407464927939175
20,0.75,12,9,1,1,20.0,92051.36762810797,true,5.0,0.6743499091720168
20,0.75,12,9,1,1,20.0,92051.36762810797,true,2.0,0.6072225390274292
20,0.75,12,9,1,1,20.0,92051.36762810797,true,0.0,0.5742885998218764
20,0.75,12,9,1,4,20.0,92051.36762810797,true,4.0,0.61309610290696
20,0.75,12,9,1,4,20.0,92051.36762810797,true,5.0,0.6660210495245732
20,0.75,12,9,1,4,20.0,92051.36762810797,true,2.0,0.5650916463293678
20,0.75,12,9,1,4,20.0,92051.36762810797,true,0.0,0.5408951259773237
20,0.75,12,9,1,16,0.0,100969.65861172714,true,4.0,0.012626189669857091
20,0.75,12,9,1,16,0.0,100969.65861172714,true,5.0,0.00751547872364712
20,0.75,12,9,1,16,0.0,100969.65861172714,true,2.0,0.009774536689973449
20,0.75,12,9,1,16,0.0,100969.65861172714,true,0.0,0.03587263340780402
20,0.75,12,9,1,1,0.0,100969.65861172714,true,4.0,0.00829215179468313
20,0.75,12,9,1,1,0.0,100969.65861172714,true,5.0,0.005013254646543706
20,0.75,12,9,1,1,0.0,100969.65861172714,true,2.0,0.009461473940388095
20,0.75,12,9,1,1,0.0,100969.65861172714,true,0.0,0.013383936100391678
20,0.75,12,9,1,4,0.0,100969.65861172714,true,4.0,0.01769557322837743
20,0.75,12,9,1,4,0.0,100969.65861172714,true,5.0,0.01508927654508207
20,0.75,12,9,1,4,0.0,100969.65861172714,true,2.0,0.008008318547685113
20,0.75,12,9,1,4,0.0,100969.65861172714,true,0.0,0.044154115247200594
20,0.75,12,9,1,16,1.0,100969.65861172714,true,4.0,0.22334089114220568
20,0.75,12,9,1,16,1.0,100969.65861172714,true,5.0,0.23593145835817955
20,0.75,12,9,1,16,1.0,100969.65861172714,true,2.0,0.04059767824414802
20,0.75,12,9,1,16,1.0,100969.65861172714,true,0.0,0.10604971358306998
20,0.75,12,9,1,1,1.0,100969.65861172714,true,4.0,0.02432731489397279
20,0.75,12,9,1,1,1.0,100969.65861172714,true,5.0,0.02347491455030509
20,0.75,12,9,1,1,1.0,100969.65861172714,true,2.0,0.021534973071890687
20,0.75,12,9,1,1,1.0,100969.65861172714,true,0.0,0.03576742682673576
20,0.75,12,9,1,4,1.0,100969.65861172714,true,4.0,0.14932017915789478
20,0.75,12,9,1,4,1.0,100969.65861172714,true,5.0,0.20425939391343353
20,0.75,12,9,1,4,1.0,100969.65861172714,true,2.0,0.03500039585213674
20,0.75,12,9,1,4,1.0,100969.65861172714,true,0.0,0.09396534201709274
20,0.75,12,9,1,16,20.0,100969.65861172714,true,4.0,0.7296883643749674
20,0.75,12,9,1,16,20.0,100969.65861172714,true,5.0,0.8289651062038129
20,0.75,12,9,1,16,20.0,100969.65861172714,true,2.0,0.6528216443842242
20,0.75,12,9,1,16,20.0,100969.65861172714,true,0.0,0.6821745399257162
20,0.75,12,9,1,1,20.0,100969.65861172714,true,4.0,0.6409249768452886
20,0.75,12,9,1,1,20.0,100969.65861172714,true,5.0,0.6738894488848788
20,0.75,12,9,1,1,20.0,100969.65861172714,true,2.0,0.6069502711343709
20,0.75,12,9,1,1,20.0,100969.65861172714,true,0.0,0.5738381990467514
20,0.75,12,9,1,4,20.0,100969.65861172714,true,4.0,0.6126862564063624
20,0.75,12,9,1,4,20.0,100969.65861172714,true,5.0,0.6660504941151287
20,0.75,12,9,1,4,20.0,100969.65861172714,true,2.0,0.5647671809639541
20,0.75,12,9,1,4,20.0,100969.65861172714,true,0.0,0.5407053879726432
20,0.75,12,9,1,16,0.0,110751.98796998308,true,4.0,0.00978494997698871
20,0.75,12,9,1,16,0.0,110751.98796998308,true,5.0,0.005273860080290709
20,0.75,12,9,1,16,0.0,110751.98796998308,true,2.0,0.008936472032795552
20,0.75,12,9,1,16,0.0,110751.98796998308,true,0.0,0.04158661147310431
20,0.75,12,9,1,1,0.0,110751.98796998308,true,4.0,0.008140354726309421
20,0.75,12,9,1,1,0.0,110751.98796998308,true,5.0,0.0061391432043053275
20,0.75,12,9,1,1,0.0,110751.98796998308,true,2.0,0.01003199635536023
20,0.75,12,9,1,1,0.0,110751.98796998308,true,0.0,0.012206368034939153
20,0.75,12,9,1,4,0.0,110751.98796998308,true,4.0,0.029024634472128975
20,0.75,12,9,1,4,0.0,110751.98796998308,true,5.0,0.029460499291973728
20,0.75,12,9,1,4,0.0,110751.98796998308,true,2.0,0.011337476265948354
20,0.75,12,9,1,4,0.0,110751.98796998308,true,0.0,0.049529473359503876
20,0.75,12,9,1,16,1.0,110751.98796998308,true,4.0,0.22356897359926747
20,0.75,12,9,1,16,1.0,110751.98796998308,true,5.0,0.23529594636898957
20,0.75,12,9,1,16,1.0,110751.98796998308,true,2.0,0.04119021994106156
20,0.75,12,9,1,16,1.0,110751.98796998308,true,0.0,0.10619194582347741
20,0.75,12,9,1,1,1.0,110751.98796998308,true,4.0,0.02406152686867794
20,0.75,12,9,1,1,1.0,110751.98796998308,true,5.0,0.02344666663858591
20,0.75,12,9,1,1,1.0,110751.98796998308,true,2.0,0.021333778971153496
20,0.75,12,9,1,1,1.0,110751.98796998308,true,0.0,0.035751323072297676
20,0.75,12,9,1,4,1.0,110751.98796998308,true,4.0,0.14902326330274795
20,0.75,12,9,1,4,1.0,110751.98796998308,true,5.0,0.2038128793287304
20,0.75,12,9,1,4,1.0,110751.98796998308,true,2.0,0.034969869021764036
20,0.75,12,9,1,4,1.0,110751.98796998308,true,0.0,0.09320874027685186
20,0.75,12,9,1,16,20.0,110751.98796998308,true,4.0,0.7300432063617653
20,0.75,12,9,1,16,20.0,110751.98796998308,true,5.0,0.8288364202751741
20,0.75,12,9,1,16,20.0,110751.98796998308,true,2.0,0.6527780465443963
20,0.75,12,9,1,16,20.0,110751.98796998308,true,0.0,0.682387302854074
20,0.75,12,9,1,1,20.0,110751.98796998308,true,4.0,0.640531934628927
20,0.75,12,9,1,1,20.0,110751.98796998308,true,5.0,0.6740872208496358
20,0.75,12,9,1,1,20.0,110751.98796998308,true,2.0,0.6064183957088503
20,0.75,12,9,1,1,20.0,110751.98796998308,true,0.0,0.573589801222871
20,0.75,12,9,1,4,20.0,110751.98796998308,true,4.0,0.6130812068883128
20,0.75,12,9,1,4,20.0,110751.98796998308,true,5.0,0.6659696749920716
20,0.75,12,9,1,4,20.0,110751.98796998308,true,2.0,0.5655537960964765
20,0.75,12,9,1,4,20.0,110751.98796998308,true,0.0,0.5409344966885744
20,0.75,12,9,1,16,0.0,121482.06706800396,true,4.0,0.00830827962963909
20,0.75,12,9,1,16,0.0,121482.06706800396,true,5.0,-0.00020031055508439675
20,0.75,12,9,1,16,0.0,121482.06706800396,true,2.0,0.00745104524663962
20,0.75,12,9,1,16,0.0,121482.06706800396,true,0.0,0.041643110004277076
20,0.75,12,9,1,1,0.0,121482.06706800396,true,4.0,0.009263298136244713
20,0.75,12,9,1,1,0.0,121482.06706800396,true,5.0,0.008274754645420278
20,0.75,12,9,1,1,0.0,121482.06706800396,true,2.0,0.012772748797375607
20,0.75,12,9,1,1,0.0,121482.06706800396,true,0.0,0.011222759585023095
20,0.75,12,9,1,4,0.0,121482.06706800396,true,4.0,0.027630098942011926
20,0.75,12,9,1,4,0.0,121482.06706800396,true,5.0,0.03298995421335392
20,0.75,12,9,1,4,0.0,121482.06706800396,true,2.0,0.011769540412200862
20,0.75,12,9,1,4,0.0,121482.06706800396,true,0.0,0.05414459563016724
20,0.75,12,9,1,16,1.0,121482.06706800396,true,4.0,0.22360519980500776
20,0.75,12,9,1,16,1.0,121482.06706800396,true,5.0,0.23443026163296093
20,0.75,12,9,1,16,1.0,121482.06706800396,true,2.0,0.04126556217753089
20,0.75,12,9,1,16,1.0,121482.06706800396,true,0.0,0.10583100563124308
20,0.75,12,9,1,1,1.0,121482.06706800396,true,4.0,0.024161502812763698
20,0.75,12,9,1,1,1.0,121482.06706800396,true,5.0,0.023332056758833795
20,0.75,12,9,1,1,1.0,121482.06706800396,true,2.0,0.021261062046761137
20,0.75,12,9,1,1,1.0,121482.06706800396,true,0.0,0.035639206683297876
20,0.75,12,9,1,4,1.0,121482.06706800396,true,4.0,0.14923184003366913
20,0.75,12,9,1,4,1.0,121482.06706800396,true,5.0,0.20349485809986556
20,0.75,12,9,1,4,1.0,121482.06706800396,true,2.0,0.034751574963012934
20,0.75,12,9,1,4,1.0,121482.06706800396,true,0.0,0.09353986552541978
20,0.75,12,9,1,16,20.0,121482.06706800396,true,4.0,0.7308057915308676
20,0.75,12,9,1,16,20.0,121482.06706800396,true,5.0,0.8296826769496608
20,0.75,12,9,1,16,20.0,121482.06706800396,true,2.0,0.6532435460479368
20,0.75,12,9,1,16,20.0,121482.06706800396,true,0.0,0.6816559890755137
20,0.75,12,9,1,1,20.0,121482.06706800396,true,4.0,0.6406248377231886
20,0.75,12,9,1,1,20.0,121482.06706800396,true,5.0,0.6746765989228716
20,0.75,12,9,1,1,20.0,121482.06706800396,true,2.0,0.6064568375584826
20,0.75,12,9,1,1,20.0,121482.06706800396,true,0.0,0.5739890095015062
20,0.75,12,9,1,4,20.0,121482.06706800396,true,4.0,0.613238700167437
20,0.75,12,9,1,4,20.0,121482.06706800396,true,5.0,0.6656126938107906
20,0.75,12,9,1,4,20.0,121482.06706800396,true,2.0,0.565493866018473
20,0.75,12,9,1,4,20.0,121482.06706800396,true,0.0,0.5413603877704626
20,0.75,12,9,1,16,0.0,133251.7175503413,true,4.0,0.013706223259834177
20,0.75,12,9,1,16,0.0,133251.7175503413,true,5.0,-0.007103810048497076
20,0.75,12,9,1,16,0.0,133251.7175503413,true,2.0,0.008075325806805578
20,0.75,12,9,1,16,0.0,133251.7175503413,true,0.0,0.0452561052155535
20,0.75,12,9,1,1,0.0,133251.7175503413,true,4.0,0.009148121756239537
20,0.75,12,9,1,1,0.0,133251.7175503413,true,5.0,0.01478599175014103
20,0.75,12,9,1,1,0.0,133251.7175503413,true,2.0,0.01579409022877524
20,0.75,12,9,1,1,0.0,133251.7175503413,true,0.0,0.01478597436737324
20,0.75,12,9,1,4,0.0,133251.7175503413,true,4.0,0.026241132606455667
20,0.75,12,9,1,4,0.0,133251.7175503413,true,5.0,0.028953776089116035
20,0.75,12,9,1,4,0.0,133251.7175503413,true,2.0,0.009267264483204477
20,0.75,12,9,1,4,0.0,133251.7175503413,true,0.0,0.04572530739982732
20,0.75,12,9,1,16,1.0,133251.7175503413,true,4.0,0.2236613578828237
20,0.75,12,9,1,16,1.0,133251.7175503413,true,5.0,0.2345460606936485
20,0.75,12,9,1,16,1.0,133251.7175503413,true,2.0,0.04114134515170907
20,0.75,12,9,1,16,1.0,133251.7175503413,true,0.0,0.10489128217193457
20,0.75,12,9,1,1,1.0,133251.7175503413,true,4.0,0.024322152053194962
20,0.75,12,9,1,1,1.0,133251.7175503413,true,5.0,0.023557358391044454
20,0.75,12,9,1,1,1.0,133251.7175503413,true,2.0,0.02129619796218284
20,0.75,12,9,1,1,1.0,133251.7175503413,true,0.0,0.0353576500514163
20,0.75,12,9,1,4,1.0,133251.7175503413,true,4.0,0.1493526950901652
20,0.75,12,9,1,4,1.0,133251.7175503413,true,5.0,0.20402602235893172
20,0.75,12,9,1,4,1.0,133251.7175503413,true,2.0,0.03492759656087378
20,0.75,12,9,1,4,1.0,133251.7175503413,true,0.0,0.09362234002266591
20,0.75,12,9,1,16,20.0,133251.7175503413,true,4.0,0.7306998121016574
20,0.75,12,9,1,16,20.0,133251.7175503413,true,5.0,0.8297907894213893
20,0.75,12,9,1,16,20.0,133251.7175503413,true,2.0,0.6530418484915425
20,0.75,12,9,1,16,20.0,133251.7175503413,true,0.0,0.6818736201707619
20,0.75,12,9,1,1,20.0,133251.7175503413,true,4.0,0.6411685626298771
20,0.75,12,9,1,1,20.0,133251.7175503413,true,5.0,0.6747592984527181
20,0.75,12,9,1,1,20.0,133251.7175503413,true,2.0,0.6064147324324469
20,0.75,12,9,1,1,20.0,133251.7175503413,true,0.0,0.5746341084073072
20,0.75,12,9,1,4,20.0,133251.7175503413,true,4.0,0.6133144824833859
20,0.75,12,9,1,4,20.0,133251.7175503413,true,5.0,0.6658910355414773
20,0.75,12,9,1,4,20.0,133251.7175503413,true,2.0,0.565209165047929
20,0.75,12,9,1,4,20.0,133251.7175503413,true,0.0,0.5411148586693127
20,0.75,12,9,1,16,0.0,146161.65709607466,true,4.0,0.01726776288053048
20,0.75,12,9,1,16,0.0,146161.65709607466,true,5.0,0.01152761475406868
20,0.75,12,9,1,16,0.0,146161.65709607466,true,2.0,0.010333231011530787
20,0.75,12,9,1,16,0.0,146161.65709607466,true,0.0,0.04550990482768775
20,0.75,12,9,1,1,0.0,146161.65709607466,true,4.0,0.009522870094667395
20,0.75,12,9,1,1,0.0,146161.65709607466,true,5.0,0.015796914685217867
20,0.75,12,9,1,1,0.0,146161.65709607466,true,2.0,0.014088232125464369
20,0.75,12,9,1,1,0.0,146161.65709607466,true,0.0,0.015304011690713997
20,0.75,12,9,1,4,0.0,146161.65709607466,true,4.0,0.030071764842558687
20,0.75,12,9,1,4,0.0,146161.65709607466,true,5.0,0.040214286398344894
20,0.75,12,9,1,4,0.0,146161.65709607466,true,2.0,0.007591444017934243
20,0.75,12,9,1,4,0.0,146161.65709607466,true,0.0,0.045184661918223804
20,0.75,12,9,1,16,1.0,146161.65709607466,true,4.0,0.22350586346578807
20,0.75,12,9,1,16,1.0,146161.65709607466,true,5.0,0.234758472970696
20,0.75,12,9,1,16,1.0,146161.65709607466,true,2.0,0.04082033891745159
20,0.75,12,9,1,16,1.0,146161.65709607466,true,0.0,0.10470047365683416
20,0.75,12,9,1,1,1.0,146161.65709607466,true,4.0,0.024124177378443426
20,0.75,12,9,1,1,1.0,146161.65709607466,true,5.0,0.023270088379476677
20,0.75,12,9,1,1,1.0,146161.65709607466,true,2.0,0.021049989537139324
20,0.75,12,9,1,1,1.0,146161.65709607466,true,0.0,0.035172953784376446
20,0.75,12,9,1,4,1.0,146161.65709607466,true,4.0,0.14926461677584366
20,0.75,12,9,1,4,1.0,146161.65709607466,true,5.0,0.2045808704668242
20,0.75,12,9,1,4,1.0,146161.65709607466,true,2.0,0.03482652525390771
20,0.75,12,9,1,4,1.0,146161.65709607466,true,0.0,0.09366250243971436
20,0.75,12,9,1,16,20.0,146161.65709607466,true,4.0,0.7305065657932573
20,0.75,12,9,1,16,20.0,146161.65709607466,true,5.0,0.8308659994964299
20,0.75,12,9,1,16,20.0,146161.65709607466,true,2.0,0.6522154684133081
20,0.75,12,9,1,16,20.0,146161.65709607466,true,0.0,0.6821537425153664
20,0.75,12,9,1,1,20.0,146161.65709607466,true,4.0,0.6417963456980319
20,0.75,12,9,1,1,20.0,146161.65709607466,true,5.0,0.6753568011373291
20,0.75,12,9,1,1,20.0,146161.65709607466,true,2.0,0.6067118115526685
20,0.75,12,9,1,1,20.0,146161.65709607466,true,0.0,0.574828673423563
20,0.75,12,9,1,4,20.0,146161.65709607466,true,4.0,0.6135282063249252
20,0.75,12,9,1,4,20.0,146161.65709607466,true,5.0,0.6655780119221604
20,0.75,12,9,1,4,20.0,146161.65709607466,true,2.0,0.5653773860674309
20,0.75,12,9,1,4,20.0,146161.65709607466,true,0.0,0.5414684416736344
20,0.75,12,9,1,16,0.0,160322.3613008944,true,4.0,0.017441446745810482
20,0.75,12,9,1,16,0.0,160322.3613008944,true,5.0,0.004434310643421295
20,0.75,12,9,1,16,0.0,160322.3613008944,true,2.0,0.012097510154291169
20,0.75,12,9,1,16,0.0,160322.3613008944,true,0.0,0.050521092874767116
20,0.75,12,9,1,1,0.0,160322.3613008944,true,4.0,0.009609478194382102
20,0.75,12,9,1,1,0.0,160322.3613008944,true,5.0,0.011777848377110049
20,0.75,12,9,1,1,0.0,160322.3613008944,true,2.0,0.011679236757371588
20,0.75,12,9,1,1,0.0,160322.3613008944,true,0.0,0.012508592299900199
20,0.75,12,9,1,4,0.0,160322.3613008944,true,4.0,0.029811032469577177
20,0.75,12,9,1,4,0.0,160322.3613008944,true,5.0,0.028315265360206586
20,0.75,12,9,1,4,0.0,160322.3613008944,true,2.0,0.004629878803674199
20,0.75,12,9,1,4,0.0,160322.3613008944,true,0.0,0.04321148730302764
20,0.75,12,9,1,16,1.0,160322.3613008944,true,4.0,0.22360754708101935
20,0.75,12,9,1,16,1.0,160322.3613008944,true,5.0,0.2352225727897487
20,0.75,12,9,1,16,1.0,160322.3613008944,true,2.0,0.04081038084165166
20,0.75,12,9,1,16,1.0,160322.3613008944,true,0.0,0.10490428756322577
20,0.75,12,9,1,1,1.0,160322.3613008944,true,4.0,0.023932502739106083
20,0.75,12,9,1,1,1.0,160322.3613008944,true,5.0,0.023205139681229534
20,0.75,12,9,1,1,1.0,160322.3613008944,true,2.0,0.02099487577606508
20,0.75,12,9,1,1,1.0,160322.3613008944,true,0.0,0.0354729118264717
20,0.75,12,9,1,4,1.0,160322.3613008944,true,4.0,0.14947029467107092
20,0.75,12,9,1,4,1.0,160322.3613008944,true,5.0,0.20460487568529295
20,0.75,12,9,1,4,1.0,160322.3613008944,true,2.0,0.034890503041479524
20,0.75,12,9,1,4,1.0,160322.3613008944,true,0.0,0.09381628555698032
20,0.75,12,9,1,16,20.0,160322.3613008944,true,4.0,0.7304745063674285
20,0.75,12,9,1,16,20.0,160322.3613008944,true,5.0,0.8311735755431094
20,0.75,12,9,1,16,20.0,160322.3613008944,true,2.0,0.652997214380482
20,0.75,12,9,1,16,20.0,160322.3613008944,true,0.0,0.6823240365722488
20,0.75,12,9,1,1,20.0,160322.3613008944,true,4.0,0.6420776319873432
20,0.75,12,9,1,1,20.0,160322.3613008944,true,5.0,0.6759906088193113
20,0.75,12,9,1,1,20.0,160322.3613008944,true,2.0,0.6058047258672095
20,0.75,12,9,1,1,20.0,160322.3613008944,true,0.0,0.5741909037624137
20,0.75,12,9,1,4,20.0,160322.3613008944,true,4.0,0.6137365440493473
20,0.75,12,9,1,4,20.0,160322.3613008944,true,5.0,0.6658572831012229
20,0.75,12,9,1,4,20.0,160322.3613008944,true,2.0,0.5646269338942349
20,0.75,12,9,1,4,20.0,160322.3613008944,true,0.0,0.5410016305814356
20,0.75,12,9,1,16,0.0,175855.00906163966,true,4.0,0.019833998270017604
20,0.75,12,9,1,16,0.0,175855.00906163966,true,5.0,0.0025108734572996333
20,0.75,12,9,1,16,0.0,175855.00906163966,true,2.0,0.011927997553972235
20,0.75,12,9,1,16,0.0,175855.00906163966,true,0.0,0.05998000166826999
20,0.75,12,9,1,1,0.0,175855.00906163966,true,4.0,0.010829320562127976
20,0.75,12,9,1,1,0.0,175855.00906163966,true,5.0,0.012087124500965156
20,0.75,12,9,1,1,0.0,175855.00906163966,true,2.0,0.011509835038918033
20,0.75,12,9,1,1,0.0,175855.00906163966,true,0.0,0.010380999221040918
20,0.75,12,9,1,4,0.0,175855.00906163966,true,4.0,0.033284409500043105
20,0.75,12,9,1,4,0.0,175855.00906163966,true,5.0,0.02193195029539728
20,0.75,12,9,1,4,0.0,175855.00906163966,true,2.0,0.009099788478891976
20,0.75,12,9,1,4,0.0,175855.00906163966,true,0.0,0.042755266594248956
20,0.75,12,9,1,16,1.0,175855.00906163966,true,4.0,0.22372038397778035
20,0.75,12,9,1,16,1.0,175855.00906163966,true,5.0,0.23464121366316307
20,0.75,12,9,1,16,1.0,175855.00906163966,true,2.0,0.04086842863278999
20,0.75,12,9,1,16,1.0,175855.00906163966,true,0.0,0.10513925348978702
20,0.75,12,9,1,1,1.0,175855.00906163966,true,4.0,0.02397050921161489
20,0.75,12,9,1,1,1.0,175855.00906163966,true,5.0,0.023391716256657865
20,0.75,12,9,1,1,1.0,175855.00906163966,true,2.0,0.02116241616654587
20,0.75,12,9,1,1,1.0,175855.00906163966,true,0.0,0.03585493078380932
20,0.75,12,9,1,4,1.0,175855.00906163966,true,4.0,0.1494589234848268
20,0.75,12,9,1,4,1.0,175855.00906163966,true,5.0,0.20507999338728714
20,0.75,12,9,1,4,1.0,175855.00906163966,true,2.0,0.034664044223509195
20,0.75,12,9,1,4,1.0,175855.00906163966,true,0.0,0.09393103383561283
20,0.75,12,9,1,16,20.0,175855.00906163966,true,4.0,0.7307840054459456
20,0.75,12,9,1,16,20.0,175855.00906163966,true,5.0,0.831163030485449
20,0.75,12,9,1,16,20.0,175855.00906163966,true,2.0,0.6531672192589995
20,0.75,12,9,1,16,20.0,175855.00906163966,true,0.0,0.682161373918336
20,0.75,12,9,1,1,20.0,175855.00906163966,true,4.0,0.642051062276649
20,0.75,12,9,1,1,20.0,175855.00906163966,true,5.0,0.6757143609436603
20,0.75,12,9,1,1,20.0,175855.00906163966,true,2.0,0.6063759372546434
20,0.75,12,9,1,1,20.0,175855.00906163966,true,0.0,0.573589121535333
20,0.75,12,9,1,4,20.0,175855.00906163966,true,4.0,0.613840383468866
20,0.75,12,9,1,4,20.0,175855.00906163966,true,5.0,0.6661160312741004
20,0.75,12,9,1,4,20.0,175855.00906163966,true,2.0,0.5653095511193281
20,0.75,12,9,1,4,20.0,175855.00906163966,true,0.0,0.5410186633201781
20,0.75,12,9,1,16,0.0,192892.51955333384,true,4.0,0.01877983543923201
20,0.75,12,9,1,16,0.0,192892.51955333384,true,5.0,0.011890653167319708
20,0.75,12,9,1,16,0.0,192892.51955333384,true,2.0,0.010795700076667693
20,0.75,12,9,1,16,0.0,192892.51955333384,true,0.0,0.05276951963941411
20,0.75,12,9,1,1,0.0,192892.51955333384,true,4.0,0.010780893411802732
20,0.75,12,9,1,1,0.0,192892.51955333384,true,5.0,0.006915294653959323
20,0.75,12,9,1,1,0.0,192892.51955333384,true,2.0,0.011733560595002364
20,0.75,12,9,1,1,0.0,192892.51955333384,true,0.0,0.012893645226866278
20,0.75,12,9,1,4,0.0,192892.51955333384,true,4.0,0.03581147756702995
20,0.75,12,9,1,4,0.0,192892.51955333384,true,5.0,0.02293351527310254
20,0.75,12,9,1,4,0.0,192892.51955333384,true,2.0,0.010766851531192358
20,0.75,12,9,1,4,0.0,192892.51955333384,true,0.0,0.046514177480686675
20,0.75,12,9,1,16,1.0,192892.51955333384,true,4.0,0.22365015594329268
20,0.75,12,9,1,16,1.0,192892.51955333384,true,5.0,0.23479755075049547
20,0.75,12,9,1,16,1.0,192892.51955333384,true,2.0,0.04071677169196632
20,0.75,12,9,1,16,1.0,192892.51955333384,true,0.0,0.10529408969512075
20,0.75,12,9,1,1,1.0,192892.51955333384,true,4.0,0.024271185868265273
20,0.75,12,9,1,1,1.0,192892.51955333384,true,5.0,0.02369969989456211
20,0.75,12,9,1,1,1.0,192892.51955333384,true,2.0,0.021379779361955637
20,0.75,12,9,1,1,1.0,192892.51955333384,true,0.0,0.036010424211043814
20,0.75,12,9,1,4,1.0,192892.51955333384,true,4.0,0.14932560619397023
20,0.75,12,9,1,4,1.0,192892.51955333384,true,5.0,0.20477720106405978
20,0.75,12,9,1,4,1.0,192892.51955333384,true,2.0,0.03440289577850051
20,0.75,12,9,1,4,1.0,192892.51955333384,true,0.0,0.09277787265710102
20,0.75,12,9,1,16,20.0,192892.51955333384,true,4.0,0.7308540142425854
20,0.75,12,9,1,16,20.0,192892.51955333384,true,5.0,0.8314307696174162
20,0.75,12,9,1,16,20.0,192892.51955333384,true,2.0,0.6526582898921184
20,0.75,12,9,1,16,20.0,192892.51955333384,true,0.0,0.6822226395408529
20,0.75,12,9,1,1,20.0,192892.51955333384,true,4.0,0.6422714799213146
20,0.75,12,9,1,1,20.0,192892.51955333384,true,5.0,0.6749359335242392
20,0.75,12,9,1,1,20.0,192892.51955333384,true,2.0,0.6064711405473772
20,0.75,12,9,1,1,20.0,192892.51955333384,true,0.0,0.5738987159337878
20,0.75,12,9,1,4,20.0,192892.51955333384,true,4.0,0.6137098924669648
20,0.75,12,9,1,4,20.0,192892.51955333384,true,5.0,0.6666830672553383
20,0.75,12,9,1,4,20.0,192892.51955333384,true,2.0,0.5650445309221184
20,0.75,12,9,1,4,20.0,192892.51955333384,true,0.0,0.5409290404962108
20,0.75,12,9,1,16,0.0,211580.68967254405,true,4.0,0.010828532666935464
20,0.75,12,9,1,16,0.0,211580.68967254405,true,5.0,0.007573183016185995
20,0.75,12,9,1,16,0.0,211580.68967254405,true,2.0,0.010188202230757821
20,0.75,12,9,1,16,0.0,211580.68967254405,true,0.0,0.04718081189337295
20,0.75,12,9,1,1,0.0,211580.68967254405,true,4.0,0.010690464761475877
20,0.75,12,9,1,1,0.0,211580.68967254405,true,5.0,0.006855124253591238
20,0.75,12,9,1,1,0.0,211580.68967254405,true,2.0,0.01119254846689135
20,0.75,12,9,1,1,0.0,211580.68967254405,true,0.0,0.011484379649786982
20,0.75,12,9,1,4,0.0,211580.68967254405,true,4.0,0.039685542787113594
20,0.75,12,9,1,4,0.0,211580.68967254405,true,5.0,0.020818241592642044
20,0.75,12,9,1,4,0.0,211580.68967254405,true,2.0,0.012381912695226257
20,0.75,12,9,1,4,0.0,211580.68967254405,true,0.0,0.043711486446112995
20,0.75,12,9,1,16,1.0,211580.68967254405,true,4.0,0.22356805672281937
20,0.75,12,9,1,16,1.0,211580.68967254405,true,5.0,0.23425810072830133
20,0.75,12,9,1,16,1.0,211580.68967254405,true,2.0,0.040275113971281466
20,0.75,12,9,1,16,1.0,211580.68967254405,true,0.0,0.10563487344023396
20,0.75,12,9,1,1,1.0,211580.68967254405,true,4.0,0.024074623139295797
20,0.75,12,9,1,1,1.0,211580.68967254405,true,5.0,0.023795024579178887
20,0.75,12,9,1,1,1.0,211580.68967254405,true,2.0,0.021209412022148544
20,0.75,12,9,1,1,1.0,211580.68967254405,true,0.0,0.03599455143814809
20,0.75,12,9,1,4,1.0,211580.68967254405,true,4.0,0.14961673261286568
20,0.75,12,9,1,4,1.0,211580.68967254405,true,5.0,0.2048307149075332
20,0.75,12,9,1,4,1.0,211580.68967254405,true,2.0,0.034232014823629336
20,0.75,12,9,1,4,1.0,211580.68967254405,true,0.0,0.09260372347577665
20,0.75,12,9,1,16,20.0,211580.68967254405,true,4.0,0.7312310444562411
20,0.75,12,9,1,16,20.0,211580.68967254405,true,5.0,0.8315653460062659
20,0.75,12,9,1,16,20.0,211580.68967254405,true,2.0,0.6528857326476641
20,0.75,12,9,1,16,20.0,211580.68967254405,true,0.0,0.6821819396392655
20,0.75,12,9,1,1,20.0,211580.68967254405,true,4.0,0.642077733692533
20,0.75,12,9,1,1,20.0,211580.68967254405,true,5.0,0.6750819706590593
20,0.75,12,9,1,1,20.0,211580.68967254405,true,2.0,0.6069522003761076
20,0.75,12,9,1,1,20.0,211580.68967254405,true,0.0,0.574161700075191
20,0.75,12,9,1,4,20.0,211580.68967254405,true,4.0,0.6134636562792259
20,0.75,12,9,1,4,20.0,211580.68967254405,true,5.0,0.6660895844088486
20,0.75,12,9,1,4,20.0,211580.68967254405,true,2.0,0.5646894330462572
20,0.75,12,9,1,4,20.0,211580.68967254405,true,0.0,0.5408546293050638
20,0.75,12,9,1,16,0.0,232079.4416806391,true,4.0,0.012227253332197253
20,0.75,12,9,1,16,0.0,232079.4416806391,true,5.0,0.005516882397150298
20,0.75,12,9,1,16,0.0,232079.4416806391,true,2.0,0.0130099113818969
20,0.75,12,9,1,16,0.0,232079.4416806391,true,0.0,0.03983597950797671
20,0.75,12,9,1,1,0.0,232079.4416806391,true,4.0,0.012671905416607575
20,0.75,12,9,1,1,0.0,232079.4416806391,true,5.0,0.009037086474508215
20,0.75,12,9,1,1,0.0,232079.4416806391,true,2.0,0.012353315670842403
20,0.75,12,9,1,1,0.0,232079.4416806391,true,0.0,0.007555522973789388
20,0.75,12,9,1,4,0.0,232079.4416806391,true,4.0,0.03862690397210963
20,0.75,12,9,1,4,0.0,232079.4416806391,true,5.0,0.01567592855360655
20,0.75,12,9,1,4,0.0,232079.4416806391,true,2.0,0.008249960483544398
20,0.75,12,9,1,4,0.0,232079.4416806391,true,0.0,0.0451371820859678
20,0.75,12,9,1,16,1.0,232079.4416806391,true,4.0,0.22356838167322893
20,0.75,12,9,1,16,1.0,232079.4416806391,true,5.0,0.23389521867769372
20,0.75,12,9,1,16,1.0,232079.4416806391,true,2.0,0.040185939452216816
20,0.75,12,9,1,16,1.0,232079.4416806391,true,0.0,0.10499581290651859
20,0.75,12,9,1,1,1.0,232079.4416806391,true,4.0,0.024025949386090435
20,0.75,12,9,1,1,1.0,232079.4416806391,true,5.0,0.023822200783535627
20,0.75,12,9,1,1,1.0,232079.4416806391,true,2.0,0.02112904361892635
20,0.75,12,9,1,1,1.0,232079.4416806391,true,0.0,0.03585592478009201
20,0.75,12,9,1,4,1.0,232079.4416806391,true,4.0,0.14968359272731094
20,0.75,12,9,1,4,1.0,232079.4416806391,true,5.0,0.20442591705225316
20,0.75,12,9,1,4,1.0,232079.4416806391,true,2.0,0.034217910876446336
20,0.75,12,9,1,4,1.0,232079.4416806391,true,0.0,0.09283300044190597
20,0.75,12,9,1,16,20.0,232079.4416806391,true,4.0,0.7310909682362114
20,0.75,12,9,1,16,20.0,232079.4416806391,true,5.0,0.8311344492893323
20,0.75,12,9,1,16,20.0,232079.4416806391,true,2.0,0.6530626827058182
20,0.75,12,9,1,16,20.0,232079.4416806391,true,0.0,0.6827392312086101
20,0.75,12,9,1,1,20.0,232079.4416806391,true,4.0,0.6414339162141667
20,0.75,12,9,1,1,20.0,232079.4416806391,true,5.0,0.6742508186728137
20,0.75,12,9,1,1,20.0,232079.4416806391,true,2.0,0.6069810325267849
20,0.75,12,9,1,1,20.0,232079.4416806391,true,0.0,0.5740342597371558
20,0.75,12,9,1,4,20.0,232079.4416806391,true,4.0,0.612847063877861
20,0.75,12,9,1,4,20.0,232079.4416806391,true,5.0,0.6661829145369129
20,0.75,12,9,1,4,20.0,232079.4416806391,true,2.0,0.5643333827044236
20,0.75,12,9,1,4,20.0,232079.4416806391,true,0.0,0.5402913037512829
20,0.75,12,9,1,16,0.0,254564.19172352456,true,4.0,0.014092307075280754
20,0.75,12,9,1,16,0.0,254564.19172352456,true,5.0,0.009216067805080042
20,0.75,12,9,1,16,0.0,254564.19172352456,true,2.0,0.011339982255672924
20,0.75,12,9,1,16,0.0,254564.19172352456,true,0.0,0.05257631054379054
20,0.75,12,9,1,1,0.0,254564.19172352456,true,4.0,0.01742208275257329
20,0.75,12,9,1,1,0.0,254564.19172352456,true,5.0,0.015286313738425527
20,0.75,12,9,1,1,0.0,254564.19172352456,true,2.0,0.01711216667220429
20,0.75,12,9,1,1,0.0,254564.19172352456,true,0.0,0.011284939663024742
20,0.75,12,9,1,4,0.0,254564.19172352456,true,4.0,0.035975864828081586
20,0.75,12,9,1,4,0.0,254564.19172352456,true,5.0,0.02462353009089641
20,0.75,12,9,1,4,0.0,254564.19172352456,true,2.0,0.007764714766319086
20,0.75,12,9,1,4,0.0,254564.19172352456,true,0.0,0.04445614863093936
20,0.75,12,9,1,16,1.0,254564.19172352456,true,4.0,0.22332626107871079
20,0.75,12,9,1,16,1.0,254564.19172352456,true,5.0,0.23390441045758142
20,0.75,12,9,1,16,1.0,254564.19172352456,true,2.0,0.04001432042419444
20,0.75,12,9,1,16,1.0,254564.19172352456,true,0.0,0.10553305121544591
20,0.75,12,9,1,1,1.0,254564.19172352456,true,4.0,0.02432337429605872
20,0.75,12,9,1,1,1.0,254564.19172352456,true,5.0,0.02421554523040566
20,0.75,12,9,1,1,1.0,254564.19172352456,true,2.0,0.021265393943420106
20,0.75,12,9,1,1,1.0,254564.19172352456,true,0.0,0.03600798817981012
20,0.75,12,9,1,4,1.0,254564.19172352456,true,4.0,0.14984789413541252
20,0.75,12,9,1,4,1.0,254564.19172352456,true,5.0,0.20539467663899807
20,0.75,12,9,1,4,1.0,254564.19172352456,true,2.0,0.03418876722170288
20,0.75,12,9,1,4,1.0,254564.19172352456,true,0.0,0.09291297713987995
20,0.75,12,9,1,16,20.0,254564.19172352456,true,4.0,0.7309561365721987
20,0.75,12,9,1,16,20.0,254564.19172352456,true,5.0,0.8306327586558244
20,0.75,12,9,1,16,20.0,254564.19172352456,true,2.0,0.6529875557572091
20,0.75,12,9,1,16,20.0,254564.19172352456,true,0.0,0.683096056405625
20,0.75,12,9,1,1,20.0,254564.19172352456,true,4.0,0.6415787880733943
20,0.75,12,9,1,1,20.0,254564.19172352456,true,5.0,0.6741593561335125
20,0.75,12,9,1,1,20.0,254564.19172352456,true,2.0,0.6075900266839244
20,0.75,12,9,1,1,20.0,254564.19172352456,true,0.0,0.5739049493496637
20,0.75,12,9,1,4,20.0,254564.19172352456,true,4.0,0.6128421155611865
20,0.75,12,9,1,4,20.0,254564.19172352456,true,5.0,0.6660907374551014
20,0.75,12,9,1,4,20.0,254564.19172352456,true,2.0,0.5638987862898394
20,0.75,12,9,1,4,20.0,254564.19172352456,true,0.0,0.5398522680377936
20,0.75,12,9,1,16,0.0,279227.35093884706,true,4.0,0.011654945158928603
20,0.75,12,9,1,16,0.0,279227.35093884706,true,5.0,0.01123638687259149
20,0.75,12,9,1,16,0.0,279227.35093884706,true,2.0,0.01166950904586751
20,0.75,12,9,1,16,0.0,279227.35093884706,true,0.0,0.056148974209578734
20,0.75,12,9,1,1,0.0,279227.35093884706,true,4.0,0.017005892400349276
20,0.75,12,9,1,1,0.0,279227.35093884706,true,5.0,0.017410511114639426
20,0.75,12,9,1,1,0.0,279227.35093884706,true,2.0,0.018214523158340663
20,0.75,12,9,1,1,0.0,279227.35093884706,true,0.0,0.01467042932883557
20,0.75,12,9,1,4,0.0,279227.35093884706,true,4.0,0.03625695052700682
20,0.75,12,9,1,4,0.0,279227.35093884706,true,5.0,0.015087525995893348
20,0.75,12,9,1,4,0.0,279227.35093884706,true,2.0,0.010331842414674768
20,0.75,12,9,1,4,0.0,279227.35093884706,true,0.0,0.04130590366896619
20,0.75,12,9,1,16,1.0,279227.35093884706,true,4.0,0.22310232006709596
20,0.75,12,9,1,16,1.0,279227.35093884706,true,5.0,0.23336493090366595
20,0.75,12,9,1,16,1.0,279227.35093884706,true,2.0,0.039861827868198384
20,0.75,12,9,1,16,1.0,279227.35093884706,true,0.0,0.10614651620710676
20,0.75,12,9,1,1,1.0,279227.35093884706,true,4.0,0.02447534635097846
20,0.75,12,9,1,1,1.0,279227.35093884706,true,5.0,0.024374801620435337
20,0.75,12,9,1,1,1.0,279227.35093884706,true,2.0,0.02127850101352247
20,0.75,12,9,1,1,1.0,279227.35093884706,true,0.0,0.03607357767801861
20,0.75,12,9,1,4,1.0,279227.35093884706,true,4.0,0.15012795382253177
20,0.75,12,9,1,4,1.0,279227.35093884706,true,5.0,0.20489292111246074
20,0.75,12,9,1,4,1.0,279227.35093884706,true,2.0,0.034239870826654785
20,0.75,12,9,1,4,1.0,279227.35093884706,true,0.0,0.09238421363996151
20,0.75,12,9,1,16,20.0,279227.35093884706,true,4.0,0.7308687452479282
20,0.75,12,9,1,16,20.0,279227.35093884706,true,5.0,0.8301785588378252
20,0.75,12,9,1,16,20.0,279227.35093884706,true,2.0,0.6535920419864555
20,0.75,12,9,1,16,20.0,279227.35093884706,true,0.0,0.6836107365866938
20,0.75,12,9,1,1,20.0,279227.35093884706,true,4.0,0.6416791443037239
20,0.75,12,9,1,1,20.0,279227.35093884706,true,5.0,0.6735989310846728
20,0.75,12,9,1,1,20.0,279227.35093884706,true,2.0,0.6081274511948774
20,0.75,12,9,1,1,20.0,279227.35093884706,true,0.0,0.5734074072712017
20,0.75,12,9,1,4,20.0,279227.35093884706,true,4.0,0.6127621195435797
20,0.75,12,9,1,4,20.0,279227.35093884706,true,5.0,0.6662755794064213
20,0.75,12,9,1,4,20.0,279227.35093884706,true,2.0,0.5643210090742896
20,0.75,12,9,1,4,20.0,279227.35093884706,true,0.0,0.540174894196203
20,0.75,12,9,1,16,0.0,306279.97199623735,true,4.0,0.009704054485534318
20,0.75,12,9,1,16,0.0,306279.97199623735,true,5.0,0.018779317110374415
20,0.75,12,9,1,16,0.0,306279.97199623735,true,2.0,0.008773614640583545
20,0.75,12,9,1,16,0.0,306279.97199623735,true,0.0,0.059082689521233425
20,0.75,12,9,1,1,0.0,306279.97199623735,true,4.0,0.017293084209847005
20,0.75,12,9,1,1,0.0,306279.97199623735,true,5.0,0.016689240189570114
20,0.75,12,9,1,1,0.0,306279.97199623735,true,2.0,0.02006967807551158
20,0.75,12,9,1,1,0.0,306279.97199623735,true,0.0,0.014162033605352873
20,0.75,12,9,1,4,0.0,306279.97199623735,true,4.0,0.0361281205803915
20,0.75,12,9,1,4,0.0,306279.97199623735,true,5.0,0.011008492917515246
20,0.75,12,9,1,4,0.0,306279.97199623735,true,2.0,0.009073995878515468
20,0.75,12,9,1,4,0.0,306279.97199623735,true,0.0,0.0377384854098664
20,0.75,12,9,1,16,1.0,306279.97199623735,true,4.0,0.22318630463129163
20,0.75,12,9,1,16,1.0,306279.97199623735,true,5.0,0.23335059309670442
20,0.75,12,9,1,16,1.0,306279.97199623735,true,2.0,0.03972137870867563
20,0.75,12,9,1,16,1.0,306279.97199623735,true,0.0,0.10518886844033268
20,0.75,12,9,1,1,1.0,306279.97199623735,true,4.0,0.024497292869340773
20,0.75,12,9,1,1,1.0,306279.97199623735,true,5.0,0.023867673467105797
20,0.75,12,9,1,1,1.0,306279.97199623735,true,2.0,0.021356748864460564
20,0.75,12,9,1,1,1.0,306279.97199623735,true,0.0,0.036095451900058244
20,0.75,12,9,1,4,1.0,306279.97199623735,true,4.0,0.14969486081958666
20,0.75,12,9,1,4,1.0,306279.97199623735,true,5.0,0.20418321552485802
20,0.75,12,9,1,4,1.0,306279.97199623735,true,2.0,0.034590260598068356
20,0.75,12,9,1,4,1.0,306279.97199623735,true,0.0,0.0926783753848964
20,0.75,12,9,1,16,20.0,306279.97199623735,true,4.0,0.7309185483478747
20,0.75,12,9,1,16,20.0,306279.97199623735,true,5.0,0.829714430126711
20,0.75,12,9,1,16,20.0,306279.97199623735,true,2.0,0.6537174077072583
20,0.75,12,9,1,16,20.0,306279.97199623735,true,0.0,0.6837414696871207
20,0.75,12,9,1,1,20.0,306279.97199623735,true,4.0,0.6417357218309585
20,0.75,12,9,1,1,20.0,306279.97199623735,true,5.0,0.6736949477843555
20,0.75,12,9,1,1,20.0,306279.97199623735,true,2.0,0.6088410348661648
20,0.75,12,9,1,1,20.0,306279.97199623735,true,0.0,0.5738693439608928
20,0.75,12,9,1,4,20.0,306279.97199623735,true,4.0,0.6128968798657026
20,0.75,12,9,1,4,20.0,306279.97199623735,true,5.0,0.6659804732144181
20,0.75,12,9,1,4,20.0,306279.97199623735,true,2.0,0.5646370074998207
20,0.75,12,9,1,4,20.0,306279.97199623735,true,0.0,0.5396038673401788
20,0.75,12,9,1,16,0.0,335953.5551607209,true,4.0,0.007847345976223741
20,0.75,12,9,1,16,0.0,335953.5551607209,true,5.0,0.02000220718924449
20,0.75,12,9,1,16,0.0,335953.5551607209,true,2.0,0.007291321454171493
20,0.75,12,9,1,16,0.0,335953.5551607209,true,0.0,0.058573781021605126
20,0.75,12,9,1,1,0.0,335953.5551607209,true,4.0,0.014574407675040327
20,0.75,12,9,1,1,0.0,335953.5551607209,true,5.0,0.012522396206563606
20,0.75,12,9,1,1,0.0,335953.5551607209,true,2.0,0.018667806104868876
20,0.75,12,9,1,1,0.0,335953.5551607209,true,0.0,0.012746839277068722
20,0.75,12,9,1,4,0.0,335953.5551607209,true,4.0,0.03418728070569433
20,0.75,12,9,1,4,0.0,335953.5551607209,true,5.0,0.005632671344847622
20,0.75,12,9,1,4,0.0,335953.5551607209,true,2.0,0.012483768007818105
20,0.75,12,9,1,4,0.0,335953.5551607209,true,0.0,0.05517484247901736
20,0.75,12,9,1,16,1.0,335953.5551607209,true,4.0,0.22299725429512596
20,0.75,12,9,1,16,1.0,335953.5551607209,true,5.0,0.2328364194914542
20,0.75,12,9,1,16,1.0,335953.5551607209,true,2.0,0.03968691350847056
20,0.75,12,9,1,16,1.0,335953.5551607209,true,0.0,0.10479831785169448
20,0.75,12,9,1,1,1.0,335953.5551607209,true,4.0,0.024412658304403777
20,0.75,12,9,1,1,1.0,335953.5551607209,true,5.0,0.023394437640328208
20,0.75,12,9,1,1,1.0,335953.5551607209,true,2.0,0.021333816307338452
20,0.75,12,9,1,1,1.0,335953.5551607209,true,0.0,0.03594754298127869
20,0.75,12,9,1,4,1.0,335953.5551607209,true,4.0,0.1496645817066654
20,0.75,12,9,1,4,1.0,335953.5551607209,true,5.0,0.20484113353127828
20,0.75,12,9,1,4,1.0,335953.5551607209,true,2.0,0.03454133251959703
20,0.75,12,9,1,4,1.0,335953.5551607209,true,0.0,0.09184065082018515
20,0.75,12,9,1,16,20.0,335953.5551607209,true,4.0,0.7308966749138862
20,0.75,12,9,1,16,20.0,335953.5551607209,true,5.0,0.830678958394259
20,0.75,12,9,1,16,20.0,335953.5551607209,true,2.0,0.6535059603558645
20,0.75,12,9,1,16,20.0,335953.5551607209,true,0.0,0.6828219938109541
20,0.75,12,9,1,1,20.0,335953.5551607209,true,4.0,0.6422186759807692
20,0.75,12,9,1,1,20.0,335953.5551607209,true,5.0,0.6743166511340862
20,0.75,12,9,1,1,20.0,335953.5551607209,true,2.0,0.6090540358261317
20,0.75,12,9,1,1,20.0,335953.5551607209,true,0.0,0.5740127456358317
20,0.75,12,9,1,4,20.0,335953.5551607209,true,4.0,0.6129992149843815
20,0.75,12,9,1,4,20.0,335953.5551607209,true,5.0,0.66648647997385
20,0.75,12,9,1,4,20.0,335953.5551607209,true,2.0,0.5646059157491198
20,0.75,12,9,1,4,20.0,335953.5551607209,true,0.0,0.5398727189393546
20,0.75,12,9,1,16,0.0,368502.02933450154,true,4.0,0.010100930294529147
20,0.75,12,9,1,16,0.0,368502.02933450154,true,5.0,0.04077872719479861
20,0.75,12,9,1,16,0.0,368502.02933450154,true,2.0,0.011586532439940808
20,0.75,12,9,1,16,0.0,368502.02933450154,true,0.0,0.05709581376141234
20,0.75,12,9,1,1,0.0,368502.02933450154,true,4.0,0.013474743498521104
20,0.75,12,9,1,1,0.0,368502.02933450154,true,5.0,0.00847389642517418
20,0.75,12,9,1,1,0.0,368502.02933450154,true,2.0,0.018770403589028352
20,0.75,12,9,1,1,0.0,368502.02933450154,true,0.0,0.013211273362387406
20,0.75,12,9,1,4,0.0,368502.02933450154,true,4.0,0.03422711706722487
20,0.75,12,9,1,4,0.0,368502.02933450154,true,5.0,0.004569308225855229
20,0.75,12,9,1,4,0.0,368502.02933450154,true,2.0,0.015168992241318967
20,0.75,12,9,1,4,0.0,368502.02933450154,true,0.0,0.0735849687648481
20,0.75,12,9,1,16,1.0,368502.02933450154,true,4.0,0.22312305513941114
20,0.75,12,9,1,16,1.0,368502.02933450154,true,5.0,0.23379044892476433
20,0.75,12,9,1,16,1.0,368502.02933450154,true,2.0,0.03988009981259106
20,0.75,12,9,1,16,1.0,368502.02933450154,true,0.0,0.10512369943615621
20,0.75,12,9,1,1,1.0,368502.02933450154,true,4.0,0.024315947190103222
20,0.75,12,9,1,1,1.0,368502.02933450154,true,5.0,0.023593260329539307
20,0.75,12,9,1,1,1.0,368502.02933450154,true,2.0,0.02118478263852675
20,0.75,12,9,1,1,1.0,368502.02933450154,true,0.0,0.035671015008277365
20,0.75,12,9,1,4,1.0,368502.02933450154,true,4.0,0.14983685879322642
20,0.75,12,9,1,4,1.0,368502.02933450154,true,5.0,0.20590887523152623
20,0.75,12,9,1,4,1.0,368502.02933450154,true,2.0,0.03456219921088026
20,0.75,12,9,1,4,1.0,368502.02933450154,true,0.0,0.09196209070065749
20,0.75,12,9,1,16,20.0,368502.02933450154,true,4.0,0.7308622182947092
20,0.75,12,9,1,16,20.0,368502.02933450154,true,5.0,0.8313010830001014
20,0.75,12,9,1,16,20.0,368502.02933450154,true,2.0,0.653593382167782
20,0.75,12,9,1,16,20.0,368502.02933450154,true,0.0,0.6822098527276081
20,0.75,12,9,1,1,20.0,368502.02933450154,true,4.0,0.6418482959174318
20,0.75,12,9,1,1,20.0,368502.02933450154,true,5.0,0.6730372260313581
20,0.75,12,9,1,1,20.0,368502.02933450154,true,2.0,0.6085885478307882
20,0.75,12,9,1,1,20.0,368502.02933450154,true,0.0,0.5729323942662768
20,0.75,12,9,1,4,20.0,368502.02933450154,true,4.0,0.6125646481479097
20,0.75,12,9,1,4,20.0,368502.02933450154,true,5.0,0.6659322769331701
20,0.75,12,9,1,4,20.0,368502.02933450154,true,2.0,0.5644501375454664
20,0.75,12,9,1,4,20.0,368502.02933450154,true,0.0,0.5399489371777528
20,0.75,12,9,1,16,0.0,404203.92502970103,true,4.0,0.009189109573948693
20,0.75,12,9,1,16,0.0,404203.92502970103,true,5.0,0.033157127146037656
20,0.75,12,9,1,16,0.0,404203.92502970103,true,2.0,0.011324981430769869
20,0.75,12,9,1,16,0.0,404203.92502970103,true,0.0,0.05844813849239858
20,0.75,12,9,1,1,0.0,404203.92502970103,true,4.0,0.01275693598860955
20,0.75,12,9,1,1,0.0,404203.92502970103,true,5.0,0.009884103824778329
20,0.75,12,9,1,1,0.0,404203.92502970103,true,2.0,0.01618242336697369
20,0.75,12,9,1,1,0.0,404203.92502970103,true,0.0,0.010204673913264907
20,0.75,12,9,1,4,0.0,404203.92502970103,true,4.0,0.034994544854059575
20,0.75,12,9,1,4,0.0,404203.92502970103,true,5.0,0.0052860910004778406
20,0.75,12,9,1,4,0.0,404203.92502970103,true,2.0,0.012784507134664209
20,0.75,12,9,1,4,0.0,404203.92502970103,true,0.0,0.06374572366863393
20,0.75,12,9,1,16,1.0,404203.92502970103,true,4.0,0.22313506804645047
20,0.75,12,9,1,16,1.0,404203.92502970103,true,5.0,0.2332644477202572
20,0.75,12,9,1,16,1.0,404203.92502970103,true,2.0,0.03984358572746227
20,0.75,12,9,1,16,1.0,404203.92502970103,true,0.0,0.1053512871785815
20,0.75,12,9,1,1,1.0,404203.92502970103,true,4.0,0.02421015525375137
20,0.75,12,9,1,1,1.0,404203.92502970103,true,5.0,0.023529347765671796
20,0.75,12,9,1,1,1.0,404203.92502970103,true,2.0,0.021238886461881948
20,0.75,12,9,1,1,1.0,404203.92502970103,true,0.0,0.035837545325584724
20,0.75,12,9,1,4,1.0,404203.92502970103,true,4.0,0.1500896353439078
20,0.75,12,9,1,4,1.0,404203.92502970103,true,5.0,0.2059996205739645
20,0.75,12,9,1,4,1.0,404203.92502970103,true,2.0,0.03446581096224895
20,0.75,12,9,1,4,1.0,404203.92502970103,true,0.0,0.09306693955176247
20,0.75,12,9,1,16,20.0,404203.92502970103,true,4.0,0.7307385604548909
20,0.75,12,9,1,16,20.0,404203.92502970103,true,5.0,0.8308813252832633
20,0.75,12,9,1,16,20.0,404203.92502970103,true,2.0,0.6535406623253024
20,0.75,12,9,1,16,20.0,404203.92502970103,true,0.0,0.6823559605933288
20,0.75,12,9,1,1,20.0,404203.92502970103,true,4.0,0.642268040358825
20,0.75,12,9,1,1,20.0,404203.92502970103,true,5.0,0.6737871419950525
20,0.75,12,9,1,1,20.0,404203.92502970103,true,2.0,0.6087690047410438
20,0.75,12,9,1,1,20.0,404203.92502970103,true,0.0,0.5728886915921503
20,0.75,12,9,1,4,20.0,404203.92502970103,true,4.0,0.612632496535852
20,0.75,12,9,1,4,20.0,404203.92502970103,true,5.0,0.6662405640322514
20,0.75,12,9,1,4,20.0,404203.92502970103,true,2.0,0.5644209203623911
20,0.75,12,9,1,4,20.0,404203.92502970103,true,0.0,0.5397805593436197
20,0.75,12,9,1,16,0.0,443364.7578670735,true,4.0,0.015872882696871704
20,0.75,12,9,1,16,0.0,443364.7578670735,true,5.0,0.045072950546630935
20,0.75,12,9,1,16,0.0,443364.7578670735,true,2.0,0.010943602771592625
20,0.75,12,9,1,16,0.0,443364.7578670735,true,0.0,0.05869183958831004
20,0.75,12,9,1,1,0.0,443364.7578670735,true,4.0,0.010067138459634003
20,0.75,12,9,1,1,0.0,443364.7578670735,true,5.0,0.005701185719370046
20,0.75,12,9,1,1,0.0,443364.7578670735,true,2.0,0.014990989986853913
20,0.75,12,9,1,1,0.0,443364.7578670735,true,0.0,0.010685795350294274
20,0.75,12,9,1,4,0.0,443364.7578670735,true,4.0,0.03360835008213877
20,0.75,12,9,1,4,0.0,443364.7578670735,true,5.0,-0.007236708339808652
20,0.75,12,9,1,4,0.0,443364.7578670735,true,2.0,0.015412230234647696
20,0.75,12,9,1,4,0.0,443364.7578670735,true,0.0,0.061549428327508426
20,0.75,12,9,1,16,1.0,443364.7578670735,true,4.0,0.22346116108795833
20,0.75,12,9,1,16,1.0,443364.7578670735,true,5.0,0.23353858794723134
20,0.75,12,9,1,16,1.0,443364.7578670735,true,2.0,0.040129790661835876
20,0.75,12,9,1,16,1.0,443364.7578670735,true,0.0,0.10533579626387274
20,0.75,12,9,1,1,1.0,443364.7578670735,true,4.0,0.02443695491330168
20,0.75,12,9,1,1,1.0,443364.7578670735,true,5.0,0.023709211761709575
20,0.75,12,9,1,1,1.0,443364.7578670735,true,2.0,0.0215020323323125
20,0.75,12,9,1,1,1.0,443364.7578670735,true,0.0,0.036141320386715255
20,0.75,12,9,1,4,1.0,443364.7578670735,true,4.0,0.15028714852892092
20,0.75,12,9,1,4,1.0,443364.7578670735,true,5.0,0.2055127246175173
20,0.75,12,9,1,4,1.0,443364.7578670735,true,2.0,0.03476885683980537
20,0.75,12,9,1,4,1.0,443364.7578670735,true,0.0,0.0937014153997403
20,0.75,12,9,1,16,20.0,443364.7578670735,true,4.0,0.7309758228025719
20,0.75,12,9,1,16,20.0,443364.7578670735,true,5.0,0.8303118774973279
20,0.75,12,9,1,16,20.0,443364.7578670735,true,2.0,0.6539966018505707
20,0.75,12,9,1,16,20.0,443364.7578670735,true,0.0,0.6829595913238228
20,0.75,12,9,1,1,20.0,443364.7578670735,true,4.0,0.642424827852852
20,0.75,12,9,1,1,20.0,443364.7578670735,true,5.0,0.6740334208974537
20,0.75,12,9,1,1,20.0,443364.7578670735,true,2.0,0.6090931410908607
20,0.75,12,9,1,1,20.0,443364.7578670735,true,0.0,0.5727245471541517
20,0.75,12,9,1,4,20.0,443364.7578670735,true,4.0,0.6123717308026273
20,0.75,12,9,1,4,20.0,443364.7578670735,true,5.0,0.666239808730881
20,0.75,12,9,1,4,20.0,443364.7578670735,true,2.0,0.5640461768734741
20,0.75,12,9,1,4,20.0,443364.7578670735,true,0.0,0.5394977546374302
20,0.75,12,9,1,16,0.0,486319.64299724245,true,4.0,0.01876704609874895
20,0.75,12,9,1,16,0.0,486319.64299724245,true,5.0,0.04110159511524874
20,0.75,12,9,1,16,0.0,486319.64299724245,true,2.0,0.007508722232207421
20,0.75,12,9,1,16,0.0,486319.64299724245,true,0.0,0.055998363016792216
20,0.75,12,9,1,1,0.0,486319.64299724245,true,4.0,0.009559099792308987
20,0.75,12,9,1,1,0.0,486319.64299724245,true,5.0,0.0003738449570389437
20,0.75,12,9,1,1,0.0,486319.64299724245,true,2.0,0.012152048824807587
20,0.75,12,9,1,1,0.0,486319.64299724245,true,0.0,0.012211292706703743
20,0.75,12,9,1,4,0.0,486319.64299724245,true,4.0,0.03627783337166604
20,0.75,12,9,1,4,0.0,486319.64299724245,true,5.0,-0.009389290355661493
20,0.75,12,9,1,4,0.0,486319.64299724245,true,2.0,0.018234888472713092
20,0.75,12,9,1,4,0.0,486319.64299724245,true,0.0,0.06061197046353842
20,0.75,12,9,1,16,1.0,486319.64299724245,true,4.0,0.22311190107365478
20,0.75,12,9,1,16,1.0,486319.64299724245,true,5.0,0.2321999230669117
20,0.75,12,9,1,16,1.0,486319.64299724245,true,2.0,0.03997315966773595
20,0.75,12,9,1,16,1.0,486319.64299724245,true,0.0,0.10508079919214904
20,0.75,12,9,1,1,1.0,486319.64299724245,true,4.0,0.02440517730019413
20,0.75,12,9,1,1,1.0,486319.64299724245,true,5.0,0.023675379332860923
20,0.75,12,9,1,1,1.0,486319.64299724245,true,2.0,0.021373916603444874
20,0.75,12,9,1,1,1.0,486319.64299724245,true,0.0,0.03611220785643279
20,0.75,12,9,1,4,1.0,486319.64299724245,true,4.0,0.15048839928535346
20,0.75,12,9,1,4,1.0,486319.64299724245,true,5.0,0.20420988535972306
20,0.75,12,9,1,4,1.0,486319.64299724245,true,2.0,0.03465702907859858
20,0.75,12,9,1,4,1.0,486319.64299724245,true,0.0,0.09424148911309967
20,0.75,12,9,1,16,20.0,486319.64299724245,true,4.0,0.7311194468774924
20,0.75,12,9,1,16,20.0,486319.64299724245,true,5.0,0.8296486367208383
20,0.75,12,9,1,16,20.0,486319.64299724245,true,2.0,0.6541923418364957
20,0.75,12,9,1,16,20.0,486319.64299724245,true,0.0,0.6826246957755727
20,0.75,12,9,1,1,20.0,486319.64299724245,true,4.0,0.6425191227424978
20,0.75,12,9,1,1,20.0,486319.64299724245,true,5.0,0.6738867923861126
20,0.75,12,9,1,1,20.0,486319.64299724245,true,2.0,0.6090303885512488
20,0.75,12,9,1,1,20.0,486319.64299724245,true,0.0,0.5724631919043054
20,0.75,12,9,1,4,20.0,486319.64299724245,true,4.0,0.6124070693108691
20,0.75,12,9,1,4,20.0,486319.64299724245,true,5.0,0.6652856906138138
20,0.75,12,9,1,4,20.0,486319.64299724245,true,2.0,0.564580979085433
20,0.75,12,9,1,4,20.0,486319.64299724245,true,0.0,0.5402766104965164
20,0.75,12,9,1,16,0.0,533436.1628171484,true,4.0,0.020698994937563202
20,0.75,12,9,1,16,0.0,533436.1628171484,true,5.0,0.04732429748791725
20,0.75,12,9,1,16,0.0,533436.1628171484,true,2.0,0.004793278586775315
20,0.75,12,9,1,16,0.0,533436.1628171484,true,0.0,0.0502059608667193
20,0.75,12,9,1,1,0.0,533436.1628171484,true,4.0,0.01133721134138954
20,0.75,12,9,1,1,0.0,533436.1628171484,true,5.0,-0.00019428236357677317
20,0.75,12,9,1,1,0.0,533436.1628171484,true,2.0,0.01616731074334903
20,0.75,12,9,1,1,0.0,533436.1628171484,true,0.0,0.013106527014783926
20,0.75,12,9,1,4,0.0,533436.1628171484,true,4.0,0.034979633403607116
20,0.75,12,9,1,4,0.0,533436.1628171484,true,5.0,-0.014328926289449104
20,0.75,12,9,1,4,0.0,533436.1628171484,true,2.0,0.015910728095947124
20,0.75,12,9,1,4,0.0,533436.1628171484,true,0.0,0.05158029176002368
20,0.75,12,9,1,16,1.0,533436.1628171484,true,4.0,0.22325384403467025
20,0.75,12,9,1,16,1.0,533436.1628171484,true,5.0,0.2327812071380631
20,0.75,12,9,1,16,1.0,533436.1628171484,true,2.0,0.03992292471623695
20,0.75,12,9,1,16,1.0,533436.1628171484,true,0.0,0.10460929598987581
20,0.75,12,9,1,1,1.0,533436.1628171484,true,4.0,0.02420558243998535
20,0.75,12,9,1,1,1.0,533436.1628171484,true,5.0,0.023734392612538863
20,0.75,12,9,1,1,1.0,533436.1628171484,true,2.0,0.02124487033427857
20,0.75,12,9,1,1,1.0,533436.1628171484,true,0.0,0.036083400741453525
20,0.75,12,9,1,4,1.0,533436.1628171484,true,4.0,0.15018821920423597
20,0.75,12,9,1,4,1.0,533436.1628171484,true,5.0,0.20573454099570967
20,0.75,12,9,1,4,1.0,533436.1628171484,true,2.0,0.03473076274533182
20,0.75,12,9,1,4,1.0,533436.1628171484,true,0.0,0.09462921239538796
20,0.75,12,9,1,16,20.0,533436.1628171484,true,4.0,0.7307476905721159
20,0.75,12,9,1,16,20.0,533436.1628171484,true,5.0,0.8297107416145233
20,0.75,12,9,1,16,20.0,533436.1628171484,true,2.0,0.6532330289197237
20,0.75,12,9,1,16,20.0,533436.1628171484,true,0.0,0.683095000243254
20,0.75,12,9,1,1,20.0,533436.1628171484,true,4.0,0.6418111113635189
20,0.75,12,9,1,1,20.0,533436.1628171484,true,5.0,0.6737682800955105
20,0.75,12,9,1,1,20.0,533436.1628171484,true,2.0,0.608339984522046
20,0.75,12,9,1,1,20.0,533436.1628171484,true,0.0,0.5717411139102603
20,0.75,12,9,1,4,20.0,533436.1628171484,true,4.0,0.6126373400551723
20,0.75,12,9,1,4,20.0,533436.1628171484,true,5.0,0.6658924732874126
20,0.75,12,9,1,4,20.0,533436.1628171484,true,2.0,0.5646072425389081
20,0.75,12,9,1,4,20.0,533436.1628171484,true,0.0,0.5410776776068293
20,0.75,12,9,1,16,0.0,585117.5125218953,true,4.0,0.018891123238880623
20,0.75,12,9,1,16,0.0,585117.5125218953,true,5.0,0.04680675400867622
20,0.75,12,9,1,16,0.0,585117.5125218953,true,2.0,0.00712410453677668
20,0.75,12,9,1,16,0.0,585117.5125218953,true,0.0,0.054328774711342405
20,0.75,12,9,1,1,0.0,585117.5125218953,true,4.0,0.012681670440196208
20,0.75,12,9,1,1,0.0,585117.5125218953,true,5.0,0.0018850496344868957
20,0.75,12,9,1,1,0.0,585117.5125218953,true,2.0,0.015568873815950412
20,0.75,12,9,1,1,0.0,585117.5125218953,true,0.0,0.012770927246496437
20,0.75,12,9,1,4,0.0,585117.5125218953,true,4.0,0.030536348107336832
20,0.75,12,9,1,4,0.0,585117.5125218953,true,5.0,-0.01051616206254326
20,0.75,12,9,1,4,0.0,585117.5125218953,true,2.0,0.010537959118049523
20,0.75,12,9,1,4,0.0,585117.5125218953,true,0.0,0.0516490215922275
20,0.75,12,9,1,16,1.0,585117.5125218953,true,4.0,0.22338841709488863
20,0.75,12,9,1,16,1.0,585117.5125218953,true,5.0,0.23189414396976826
20,0.75,12,9,1,16,1.0,585117.5125218953,true,2.0,0.04017590325636266
20,0.75,12,9,1,16,1.0,585117.5125218953,true,0.0,0.10486317633252336
20,0.75,12,9,1,1,1.0,585117.5125218953,true,4.0,0.02412930734344235
20,0.75,12,9,1,1,1.0,585117.5125218953,true,5.0,0.023653992673413386
20,0.75,12,9,1,1,1.0,585117.5125218953,true,2.0,0.021265719645656846
20,0.75,12,9,1,1,1.0,585117.5125218953,true,0.0,0.03583691688452792
20,0.75,12,9,1,4,1.0,585117.5125218953,true,4.0,0.14979391693004637
20,0.75,12,9,1,4,1.0,585117.5125218953,true,5.0,0.20645750162179882
20,0.75,12,9,1,4,1.0,585117.5125218953,true,2.0,0.03486425400471386
20,0.75,12,9,1,4,1.0,585117.5125218953,true,0.0,0.09476045060825333
20,0.75,12,9,1,16,20.0,585117.5125218953,true,4.0,0.7308879540678038
20,0.75,12,9,1,16,20.0,585117.5125218953,true,5.0,0.8303198640187792
20,0.75,12,9,1,16,20.0,585117.5125218953,true,2.0,0.652965081962782
20,0.75,12,9,1,16,20.0,585117.5125218953,true,0.0,0.6829982989400204
20,0.75,12,9,1,1,20.0,585117.5125218953,true,4.0,0.6415421704641562
20,0.75,12,9,1,1,20.0,585117.5125218953,true,5.0,0.6740388644796624
20,0.75,12,9,1,1,20.0,585117.5125218953,true,2.0,0.6082650887529896
20,0.75,12,9,1,1,20.0,585117.5125218953,true,0.0,0.5725028725276166
20,0.75,12,9,1,4,20.0,585117.5125218953,true,4.0,0.6128527587766617
20,0.75,12,9,1,4,20.0,585117.5125218953,true,5.0,0.6659409606730975
20,0.75,12,9,1,4,20.0,585117.5125218953,true,2.0,0.5646262245003414
20,0.75,12,9,1,4,20.0,585117.5125218953,true,0.0,0.539845604830993
20,0.75,12,9,1,16,0.0,641805.950409788,true,4.0,0.020917613820119182
20,0.75,12,9,1,16,0.0,641805.950409788,true,5.0,0.03704106270671588
20,0.75,12,9,1,16,0.0,641805.950409788,true,2.0,0.007278216209555451
20,0.75,12,9,1,16,0.0,641805.950409788,true,0.0,0.05433349240611673
20,0.75,12,9,1,1,0.0,641805.950409788,true,4.0,0.009814683582394798
20,0.75,12,9,1,1,0.0,641805.950409788,true,5.0,-0.0018629008254156328
20,0.75,12,9,1,1,0.0,641805.950409788,true,2.0,0.01231494877820135
20,0.75,12,9,1,1,0.0,641805.950409788,true,0.0,0.0174931419561296
20,0.75,12,9,1,4,0.0,641805.950409788,true,4.0,0.027696962007545366
20,0.75,12,9,1,4,0.0,641805.950409788,true,5.0,-0.011935777645016831
20,0.75,12,9,1,4,0.0,641805.950409788,true,2.0,0.008313019579199377
20,0.75,12,9,1,4,0.0,641805.950409788,true,0.0,0.046369238275463485
20,0.75,12,9,1,16,1.0,641805.950409788,true,4.0,0.22356056306289582
20,0.75,12,9,1,16,1.0,641805.950409788,true,5.0,0.23156790901660332
20,0.75,12,9,1,16,1.0,641805.950409788,true,2.0,0.040704017267323304
20,0.75,12,9,1,16,1.0,641805.950409788,true,0.0,0.10451724515073468
20,0.75,12,9,1,1,1.0,641805.950409788,true,4.0,0.023914926222846286
20,0.75,12,9,1,1,1.0,641805.950409788,true,5.0,0.023285585969681073
20,0.75,12,9,1,1,1.0,641805.950409788,true,2.0,0.02089786017750792
20,0.75,12,9,1,1,1.0,641805.950409788,true,0.0,0.035715698254265446
20,0.75,12,9,1,4,1.0,641805.950409788,true,4.0,0.15004563233553017
20,0.75,12,9,1,4,1.0,641805.950409788,true,5.0,0.20505761639665726
20,0.75,12,9,1,4,1.0,641805.950409788,true,2.0,0.03505860084710473
20,0.75,12,9,1,4,1.0,641805.950409788,true,0.0,0.09515576883275301
20,0.75,12,9,1,16,20.0,641805.950409788,true,4.0,0.7307282928521487
20,0.75,12,9,1,16,20.0,641805.950409788,true,5.0,0.8302494602902755
20,0.75,12,9,1,16,20.0,641805.950409788,true,2.0,0.6528637304432229
20,0.75,12,9,1,16,20.0,641805.950409788,true,0.0,0.6825125307464173
20,0.75,12,9,1,1,20.0,641805.950409788,true,4.0,0.6416469778368007
20,0.75,12,9,1,1,20.0,641805.950409788,true,5.0,0.6742052057621706
20,0.75,12,9,1,1,20.0,641805.950409788,true,2.0,0.6078064703343511
20,0.75,12,9,1,1,20.0,641805.950409788,true,0.0,0.5724497007418373
20,0.75,12,9,1,4,20.0,641805.950409788,true,4.0,0.612799075258512
20,0.75,12,9,1,4,20.0,641805.950409788,true,5.0,0.6659153409421259
20,0.75,12,9,1,4,20.0,641805.950409788,true,2.0,0.5648047476424828
20,0.75,12,9,1,4,20.0,641805.950409788,true,0.0,0.5397374993559342
20,0.75,12,9,1,16,0.0,703986.5824661984,true,4.0,0.01913478824480615
20,0.75,12,9,1,16,0.0,703986.5824661984,true,5.0,0.026253843067146385
20,0.75,12,9,1,16,0.0,703986.5824661984,true,2.0,0.007342797708856962
20,0.75,12,9,1,16,0.0,703986.5824661984,true,0.0,0.05927115730890689
20,0.75,12,9,1,1,0.0,703986.5824661984,true,4.0,0.009153187098016442
20,0.75,12,9,1,1,0.0,703986.5824661984,true,5.0,-0.0025699802748017854
20,0.75,12,9,1,1,0.0,703986.5824661984,true,2.0,0.01315868864350501
20,0.75,12,9,1,1,0.0,703986.5824661984,true,0.0,0.01644378352169198
20,0.75,12,9,1,4,0.0,703986.5824661984,true,4.0,0.034250515905179725
20,0.75,12,9,1,4,0.0,703986.5824661984,true,5.0,-0.011746795422963955
20,0.75,12,9,1,4,0.0,703986.5824661984,true,2.0,0.01230839016263802
20,0.75,12,9,1,4,0.0,703986.5824661984,true,0.0,0.044481902370405245
20,0.75,12,9,1,16,1.0,703986.5824661984,true,4.0,0.22359467868308205
20,0.75,12,9,1,16,1.0,703986.5824661984,true,5.0,0.23215690580089152
20,0.75,12,9,1,16,1.0,703986.5824661984,true,2.0,0.04096650509091873
20,0.75,12,9,1,16,1.0,703986.5824661984,true,0.0,0.10417814611914065
20,0.75,12,9,1,1,1.0,703986.5824661984,true,4.0,0.02393325326137907
20,0.75,12,9,1,1,1.0,703986.5824661984,true,5.0,0.02362338017871779
20,0.75,12,9,1,1,1.0,703986.5824661984,true,2.0,0.02082886353538541
20,0.75,12,9,1,1,1.0,703986.5824661984,true,0.0,0.03558273762543748
20,0.75,12,9,1,4,1.0,703986.5824661984,true,4.0,0.14978819931194431
20,0.75,12,9,1,4,1.0,703986.5824661984,true,5.0,0.20488607850641977
20,0.75,12,9,1,4,1.0,703986.5824661984,true,2.0,0.035043186333047927
20,0.75,12,9,1,4,1.0,703986.5824661984,true,0.0,0.09456021458725486
20,0.75,12,9,1,16,20.0,703986.5824661984,true,4.0,0.7307137557294973
20,0.75,12,9,1,16,20.0,703986.5824661984,true,5.0,0.8302862574936973
20,0.75,12,9,1,16,20.0,703986.5824661984,true,2.0,0.6528569857112705
20,0.75,12,9,1,16,20.0,703986.5824661984,true,0.0,0.6820892688032103
20,0.75,12,9,1,1,20.0,703986.5824661984,true,4.0,0.6417674655448933
20,0.75,12,9,1,1,20.0,703986.5824661984,true,5.0,0.6740488318267353
20,0.75,12,9,1,1,20.0,703986.5824661984,true,2.0,0.6072143061544633
20,0.75,12,9,1,1,20.0,703986.5824661984,true,0.0,0.5720352897741027
20,0.75,12,9,1,4,20.0,703986.5824661984,true,4.0,0.612681951003962
20,0.75,12,9,1,4,20.0,703986.5824661984,true,5.0,0.6662711111966907
20,0.75,12,9,1,4,20.0,703986.5824661984,true,2.0,0.5650149329847544
20,0.75,12,9,1,4,20.0,703986.5824661984,true,0.0,0.5395718177279756
20,0.75,12,9,1,16,0.0,772191.5136124893,true,4.0,0.016401183191125313
20,0.75,12,9,1,16,0.0,772191.5136124893,true,5.0,0.01838103437076927
20,0.75,12,9,1,16,0.0,772191.5136124893,true,2.0,0.007264276557764796
20,0.75,12,9,1,16,0.0,772191.5136124893,true,0.0,0.06594040248420269
20,0.75,12,9,1,1,0.0,772191.5136124893,true,4.0,0.009876995906317373
20,0.75,12,9,1,1,0.0,772191.5136124893,true,5.0,-0.003348907905844676
20,0.75,12,9,1,1,0.0,772191.5136124893,true,2.0,0.012715368637866053
20,0.75,12,9,1,1,0.0,772191.5136124893,true,0.0,0.014902713984365757
20,0.75,12,9,1,4,0.0,772191.5136124893,true,4.0,0.04154463167347612
20,0.75,12,9,1,4,0.0,772191.5136124893,true,5.0,-0.00043131140044987414
20,0.75,12,9,1,4,0.0,772191.5136124893,true,2.0,0.017739879440666007
20,0.75,12,9,1,4,0.0,772191.5136124893,true,0.0,0.03856536347452783
20,0.75,12,9,1,16,1.0,772191.5136124893,true,4.0,0.2235513167700994
20,0.75,12,9,1,16,1.0,772191.5136124893,true,5.0,0.23215999203048174
20,0.75,12,9,1,16,1.0,772191.5136124893,true,2.0,0.040896333430375346
20,0.75,12,9,1,16,1.0,772191.5136124893,true,0.0,0.1051802553913788
20,0.75,12,9,1,1,1.0,772191.5136124893,true,4.0,0.02354199460392411
20,0.75,12,9,1,1,1.0,772191.5136124893,true,5.0,0.02328424353012141
20,0.75,12,9,1,1,1.0,772191.5136124893,true,2.0,0.02063907616474839
20,0.75,12,9,1,1,1.0,772191.5136124893,true,0.0,0.03557678825527538
20,0.75,12,9,1,4,1.0,772191.5136124893,true,4.0,0.14993224077102169
20,0.75,12,9,1,4,1.0,772191.5136124893,true,5.0,0.20615340675885385
20,0.75,12,9,1,4,1.0,772191.5136124893,true,2.0,0.034815772007374735
20,0.75,12,9,1,4,1.0,772191.5136124893,true,0.0,0.09448795560050602
20,0.75,12,9,1,16,20.0,772191.5136124893,true,4.0,0.7306356938451641
20,0.75,12,9,1,16,20.0,772191.5136124893,true,5.0,0.8296838157881784
20,0.75,12,9,1,16,20.0,772191.5136124893,true,2.0,0.6528390559632975
20,0.75,12,9,1,16,20.0,772191.5136124893,true,0.0,0.6822093874268547
20,0.75,12,9,1,1,20.0,772191.5136124893,true,4.0,0.6421750997142966
20,0.75,12,9,1,1,20.0,772191.5136124893,true,5.0,0.6736991898970319
20,0.75,12,9,1,1,20.0,772191.5136124893,true,2.0,0.6073188255991208
20,0.75,12,9,1,1,20.0,772191.5136124893,true,0.0,0.5721132302820596
20,0.75,12,9,1,4,20.0,772191.5136124893,true,4.0,0.6125000766006311
20,0.75,12,9,1,4,20.0,772191.5136124893,true,5.0,0.6664983554668541
20,0.75,12,9,1,4,20.0,772191.5136124893,true,2.0,0.5651388392333825
20,0.75,12,9,1,4,20.0,772191.5136124893,true,0.0,0.5401179185647268
20,0.75,12,9,1,16,0.0,847004.4011439361,true,4.0,0.015259149488949398
20,0.75,12,9,1,16,0.0,847004.4011439361,true,5.0,0.02141428667968626
20,0.75,12,9,1,16,0.0,847004.4011439361,true,2.0,0.0038046875893388995
20,0.75,12,9,1,16,0.0,847004.4011439361,true,0.0,0.07001819146264672
20,0.75,12,9,1,1,0.0,847004.4011439361,true,4.0,0.009689186640423302
20,0.75,12,9,1,1,0.0,847004.4011439361,true,5.0,-0.002324802648746725
20,0.75,12,9,1,1,0.0,847004.4011439361,true,2.0,0.01098714250434054
20,0.75,12,9,1,1,0.0,847004.4011439361,true,0.0,0.014006246909453804
20,0.75,12,9,1,4,0.0,847004.4011439361,true,4.0,0.039978992970229485
20,0.75,12,9,1,4,0.0,847004.4011439361,true,5.0,-0.00600062779673074
20,0.75,12,9,1,4,0.0,847004.4011439361,true,2.0,0.019328855787020115
20,0.75,12,9,1,4,0.0,847004.4011439361,true,0.0,0.03629335206604738
20,0.75,12,9,1,16,1.0,847004.4011439361,true,4.0,0.2234139833580149
20,0.75,12,9,1,16,1.0,847004.4011439361,true,5.0,0.2313772858201573
20,0.75,12,9,1,16,1.0,847004.4011439361,true,2.0,0.04107043847246809
20,0.75,12,9,1,16,1.0,847004.4011439361,true,0.0,0.10456292233551755
20,0.75,12,9,1,1,1.0,847004.4011439361,true,4.0,0.023696006240316744
20,0.75,12,9,1,1,1.0,847004.4011439361,true,5.0,0.023504966612023385
20,0.75,12,9,1,1,1.0,847004.4011439361,true,2.0,0.020674260991912705
20,0.75,12,9,1,1,1.0,847004.4011439361,true,0.0,0.035931996304542524
20,0.75,12,9,1,4,1.0,847004.4011439361,true,4.0,0.1498312920202415
20,0.75,12,9,1,4,1.0,847004.4011439361,true,5.0,0.2071404469721055
20,0.75,12,9,1,4,1.0,847004.4011439361,true,2.0,0.03495018503130239
20,0.75,12,9,1,4,1.0,847004.4011439361,true,0.0,0.09499200684947276
20,0.75,12,9,1,16,20.0,847004.4011439361,true,4.0,0.7307978817587215
20,0.75,12,9,1,16,20.0,847004.4011439361,true,5.0,0.8297391596156412
20,0.75,12,9,1,16,20.0,847004.4011439361,true,2.0,0.6529396554159468
20,0.75,12,9,1,16,20.0,847004.4011439361,true,0.0,0.6823473721530107
20,0.75,12,9,1,1,20.0,847004.4011439361,true,4.0,0.642163501514098
20,0.75,12,9,1,1,20.0,847004.4011439361,true,5.0,0.6746524331627037
20,0.75,12,9,1,1,20.0,847004.4011439361,true,2.0,0.6076366968486727
20,0.75,12,9,1,1,20.0,847004.4011439361,true,0.0,0.5721035837800837
20,0.75,12,9,1,4,20.0,847004.4011439361,true,4.0,0.612752633658418
20,0.75,12,9,1,4,20.0,847004.4011439361,true,5.0,0.666053504586822
20,0.75,12,9,1,4,20.0,847004.4011439361,true,2.0,0.5646632234622838
20,0.75,12,9,1,4,20.0,847004.4011439361,true,0.0,0.5408243657796471
20,0.75,12,9,1,16,0.0,929065.4493222248,true,4.0,0.012538137679437837
20,0.75,12,9,1,16,0.0,929065.4493222248,true,5.0,0.01784970082932731
20,0.75,12,9,1,16,0.0,929065.4493222248,true,2.0,0.003459371797002062
20,0.75,12,9,1,16,0.0,929065.4493222248,true,0.0,0.06696553375419428
20,0.75,12,9,1,1,0.0,929065.4493222248,true,4.0,0.00724706818252423
20,0.75,12,9,1,1,0.0,929065.4493222248,true,5.0,0.001680569583282695
20,0.75,12,9,1,1,0.0,929065.4493222248,true,2.0,0.00957415115392376
20,0.75,12,9,1,1,0.0,929065.4493222248,true,0.0,0.01701871352604305
20,0.75,12,9,1,4,0.0,929065.4493222248,true,4.0,0.03886439270342677
20,0.75,12,9,1,4,0.0,929065.4493222248,true,5.0,-0.009434090803078945
20,0.75,12,9,1,4,0.0,929065.4493222248,true,2.0,0.016300916123982732
20,0.75,12,9,1,4,0.0,929065.4493222248,true,0.0,0.033385828412774626
20,0.75,12,9,1,16,1.0,929065.4493222248,true,4.0,0.2228035055062284
20,0.75,12,9,1,16,1.0,929065.4493222248,true,5.0,0.23060462240455162
20,0.75,12,9,1,16,1.0,929065.4493222248,true,2.0,0.04079312025979765
20,0.75,12,9,1,16,1.0,929065.4493222248,true,0.0,0.10545597386595668
20,0.75,12,9,1,1,1.0,929065.4493222248,true,4.0,0.023609331069816632
20,0.75,12,9,1,1,1.0,929065.4493222248,true,5.0,0.023130694106689755
20,0.75,12,9,1,1,1.0,929065.4493222248,true,2.0,0.02067628663643378
20,0.75,12,9,1,1,1.0,929065.4493222248,true,0.0,0.03605091751837472
20,0.75,12,9,1,4,1.0,929065.4493222248,true,4.0,0.15007728884751256
20,0.75,12,9,1,4,1.0,929065.4493222248,true,5.0,0.2082671331694174
20,0.75,12,9,1,4,1.0,929065.4493222248,true,2.0,0.03499642720936083
20,0.75,12,9,1,4,1.0,929065.4493222248,true,0.0,0.09498867665744136
20,0.75,12,9,1,16,20.0,929065.4493222248,true,4.0,0.7307129601117464
20,0.75,12,9,1,16,20.0,929065.4493222248,true,5.0,0.8304313320212467
20,0.75,12,9,1,16,20.0,929065.4493222248,true,2.0,0.6531127859740976
20,0.75,12,9,1,16,20.0,929065.4493222248,true,0.0,0.6820777249295703
20,0.75,12,9,1,1,20.0,929065.4493222248,true,4.0,0.6413958759237477
20,0.75,12,9,1,1,20.0,929065.4493222248,true,5.0,0.6747005787867533
20,0.75,12,9,1,1,20.0,929065.4493222248,true,2.0,0.6071641826690637
20,0.75,12,9,1,1,20.0,929065.4493222248,true,0.0,0.5722365483199878
20,0.75,12,9,1,4,20.0,929065.4493222248,true,4.0,0.6127544397378942
20,0.75,12,9,1,4,20.0,929065.4493222248,true,5.0,0.6663951928604417
20,0.75,12,9,1,4,20.0,929065.4493222248,true,2.0,0.5647065526104603
20,0.75,12,9,1,4,20.0,929065.4493222248,true,0.0,0.5412940857459825
20,0.75,12,9,1,16,0.0,1.019076887863334e6,true,4.0,0.01228086107874904
20,0.75,12,9,1,16,0.0,1.019076887863334e6,true,5.0,0.022536037619310997
20,0.75,12,9,1,16,0.0,1.019076887863334e6,true,2.0,0.006464385229158389
20,0.75,12,9,1,16,0.0,1.019076887863334e6,true,0.0,0.051712685037448455
20,0.75,12,9,1,1,0.0,1.019076887863334e6,true,4.0,0.007466591465088289
20,0.75,12,9,1,1,0.0,1.019076887863334e6,true,5.0,0.010128762328983958
20,0.75,12,9,1,1,0.0,1.019076887863334e6,true,2.0,0.009072062995538983
20,0.75,12,9,1,1,0.0,1.019076887863334e6,true,0.0,0.01502417396640446
20,0.75,12,9,1,4,0.0,1.019076887863334e6,true,4.0,0.03762998943585025
20,0.75,12,9,1,4,0.0,1.019076887863334e6,true,5.0,-0.008021865166460468
20,0.75,12,9,1,4,0.0,1.019076887863334e6,true,2.0,0.014232024920092238
20,0.75,12,9,1,4,0.0,1.019076887863334e6,true,0.0,0.03369319196595376
20,0.75,12,9,1,16,1.0,1.019076887863334e6,true,4.0,0.22268360946691668
20,0.75,12,9,1,16,1.0,1.019076887863334e6,true,5.0,0.22992859977239266
20,0.75,12,9,1,16,1.0,1.019076887863334e6,true,2.0,0.04093764725365849
20,0.75,12,9,1,16,1.0,1.019076887863334e6,true,0.0,0.10551292477341091
20,0.75,12,9,1,1,1.0,1.019076887863334e6,true,4.0,0.023425210719103508
20,0.75,12,9,1,1,1.0,1.019076887863334e6,true,5.0,0.022770228039651716
20,0.75,12,9,1,1,1.0,1.019076887863334e6,true,2.0,0.02076786726955414
20,0.75,12,9,1,1,1.0,1.019076887863334e6,true,0.0,0.0360658111618863
20,0.75,12,9,1,4,1.0,1.019076887863334e6,true,4.0,0.15050085757745293
20,0.75,12,9,1,4,1.0,1.019076887863334e6,true,5.0,0.20817188763138456
20,0.75,12,9,1,4,1.0,1.019076887863334e6,true,2.0,0.03508760476731651
20,0.75,12,9,1,4,1.0,1.019076887863334e6,true,0.0,0.09574344049894239
20,0.75,12,9,1,16,20.0,1.019076887863334e6,true,4.0,0.7306696208341354
20,0.75,12,9,1,16,20.0,1.019076887863334e6,true,5.0,0.8299268549665312
20,0.75,12,9,1,16,20.0,1.019076887863334e6,true,2.0,0.6529695336955802
20,0.75,12,9,1,16,20.0,1.019076887863334e6,true,0.0,0.6825931063661901
20,0.75,12,9,1,1,20.0,1.019076887863334e6,true,4.0,0.6414873025925072
20,0.75,12,9,1,1,20.0,1.019076887863334e6,true,5.0,0.6746260833775851
20,0.75,12,9,1,1,20.0,1.019076887863334e6,true,2.0,0.6074510045883947
20,0.75,12,9,1,1,20.0,1.019076887863334e6,true,0.0,0.5729151010977986
20,0.75,12,9,1,4,20.0,1.019076887863334e6,true,4.0,0.6132410438345096
20,0.75,12,9,1,4,20.0,1.019076887863334e6,true,5.0,0.6672220874361539
20,0.75,12,9,1,4,20.0,1.019076887863334e6,true,2.0,0.5646290101107334
20,0.75,12,9,1,4,20.0,1.019076887863334e6,true,0.0,0.5408461141347408
20,0.75,12,9,1,16,0.0,1.1178089812023893e6,true,4.0,0.009945236977496294
20,0.75,12,9,1,16,0.0,1.1178089812023893e6,true,5.0,0.017719466956154246
20,0.75,12,9,1,16,0.0,1.1178089812023893e6,true,2.0,0.006596316142263409
20,0.75,12,9,1,16,0.0,1.1178089812023893e6,true,0.0,0.05806815775126298
20,0.75,12,9,1,1,0.0,1.1178089812023893e6,true,4.0,0.007571726898106743
20,0.75,12,9,1,1,0.0,1.1178089812023893e6,true,5.0,0.008810105258976445
20,0.75,12,9,1,1,0.0,1.1178089812023893e6,true,2.0,0.008370292186392802
20,0.75,12,9,1,1,0.0,1.1178089812023893e6,true,0.0,0.01637637815845857
20,0.75,12,9,1,4,0.0,1.1178089812023893e6,true,4.0,0.038376346718150725
20,0.75,12,9,1,4,0.0,1.1178089812023893e6,true,5.0,-0.012578553549340676
20,0.75,12,9,1,4,0.0,1.1178089812023893e6,true,2.0,0.014211273489139585
20,0.75,12,9,1,4,0.0,1.1178089812023893e6,true,0.0,0.03227171554328246
20,0.75,12,9,1,16,1.0,1.1178089812023893e6,true,4.0,0.22235311666723132
20,0.75,12,9,1,16,1.0,1.1178089812023893e6,true,5.0,0.23001715856022376
20,0.75,12,9,1,16,1.0,1.1178089812023893e6,true,2.0,0.04087088040873022
20,0.75,12,9,1,16,1.0,1.1178089812023893e6,true,0.0,0.106347361556225
20,0.75,12,9,1,1,1.0,1.1178089812023893e6,true,4.0,0.02332722259272107
20,0.75,12,9,1,1,1.0,1.1178089812023893e6,true,5.0,0.02284645692827952
20,0.75,12,9,1,1,1.0,1.1178089812023893e6,true,2.0,0.020830582224506376
20,0.75,12,9,1,1,1.0,1.1178089812023893e6,true,0.0,0.03596859739284603
20,0.75,12,9,1,4,1.0,1.1178089812023893e6,true,4.0,0.15080476306741816
20,0.75,12,9,1,4,1.0,1.1178089812023893e6,true,5.0,0.2078842052901631
20,0.75,12,9,1,4,1.0,1.1178089812023893e6,true,2.0,0.03487042269232931
20,0.75,12,9,1,4,1.0,1.1178089812023893e6,true,0.0,0.09530442857132211
20,0.75,12,9,1,16,20.0,1.1178089812023893e6,true,4.0,0.7312691140837232
20,0.75,12,9,1,16,20.0,1.1178089812023893e6,true,5.0,0.8301484150688644
20,0.75,12,9,1,16,20.0,1.1178089812023893e6,true,2.0,0.6537223636920538
20,0.75,12,9,1,16,20.0,1.1178089812023893e6,true,0.0,0.6818227739512754
20,0.75,12,9,1,1,20.0,1.1178089812023893e6,true,4.0,0.6413745048998402
20,0.75,12,9,1,1,20.0,1.1178089812023893e6,true,5.0,0.6752916371324188
20,0.75,12,9,1,1,20.0,1.1178089812023893e6,true,2.0,0.607617672110981
20,0.75,12,9,1,1,20.0,1.1178089812023893e6,true,0.0,0.5726261312714213
20,0.75,12,9,1,4,20.0,1.1178089812023893e6,true,4.0,0.6132440176631555
20,0.75,12,9,1,4,20.0,1.1178089812023893e6,true,5.0,0.6666585966028776
20,0.75,12,9,1,4,20.0,1.1178089812023893e6,true,2.0,0.5649192737450593
20,0.75,12,9,1,4,20.0,1.1178089812023893e6,true,0.0,0.5408693366886392
20,0.75,12,9,1,16,0.0,1.2261066199592715e6,true,4.0,0.01312909236824903
20,0.75,12,9,1,16,0.0,1.2261066199592715e6,true,5.0,0.018535820746649913
20,0.75,12,9,1,16,0.0,1.2261066199592715e6,true,2.0,0.003304279894905642
20,0.75,12,9,1,16,0.0,1.2261066199592715e6,true,0.0,0.06845024447167454
20,0.75,12,9,1,1,0.0,1.2261066199592715e6,true,4.0,0.006915721824946091
20,0.75,12,9,1,1,0.0,1.2261066199592715e6,true,5.0,0.006462798326893861
20,0.75,12,9,1,1,0.0,1.2261066199592715e6,true,2.0,0.007191294791786803
20,0.75,12,9,1,1,0.0,1.2261066199592715e6,true,0.0,0.01406692868879585
20,0.75,12,9,1,4,0.0,1.2261066199592715e6,true,4.0,0.04834456627182938
20,0.75,12,9,1,4,0.0,1.2261066199592715e6,true,5.0,-0.0018840161119275047
20,0.75,12,9,1,4,0.0,1.2261066199592715e6,true,2.0,0.012155237725055374
20,0.75,12,9,1,4,0.0,1.2261066199592715e6,true,0.0,0.0291358803464178
20,0.75,12,9,1,16,1.0,1.2261066199592715e6,true,4.0,0.22226750684965152
20,0.75,12,9,1,16,1.0,1.2261066199592715e6,true,5.0,0.22926779438248937
20,0.75,12,9,1,16,1.0,1.2261066199592715e6,true,2.0,0.04153590454817616
20,0.75,12,9,1,16,1.0,1.2261066199592715e6,true,0.0,0.10631488110969442
20,0.75,12,9,1,1,1.0,1.2261066199592715e6,true,4.0,0.023512021607277153
20,0.75,12,9,1,1,1.0,1.2261066199592715e6,true,5.0,0.022733478590277006
20,0.75,12,9,1,1,1.0,1.2261066199592715e6,true,2.0,0.020786346218096614
20,0.75,12,9,1,1,1.0,1.2261066199592715e6,true,0.0,0.03592750722981319
20,0.75,12,9,1,4,1.0,1.2261066199592715e6,true,4.0,0.15111126830570581
20,0.75,12,9,1,4,1.0,1.2261066199592715e6,true,5.0,0.20697082367479347
20,0.75,12,9,1,4,1.0,1.2261066199592715e6,true,2.0,0.03491422853069264
20,0.75,12,9,1,4,1.0,1.2261066199592715e6,true,0.0,0.09575868142402269
20,0.75,12,9,1,16,20.0,1.2261066199592715e6,true,4.0,0.7311184871761244
20,0.75,12,9,1,16,20.0,1.2261066199592715e6,true,5.0,0.8300036272936878
20,0.75,12,9,1,16,20.0,1.2261066199592715e6,true,2.0,0.6538685788685371
20,0.75,12,9,1,16,20.0,1.2261066199592715e6,true,0.0,0.6817866037279819
20,0.75,12,9,1,1,20.0,1.2261066199592715e6,true,4.0,0.6412433075177726
20,0.75,12,9,1,1,20.0,1.2261066199592715e6,true,5.0,0.6749716286799651
20,0.75,12,9,1,1,20.0,1.2261066199592715e6,true,2.0,0.6082493859779013
20,0.75,12,9,1,1,20.0,1.2261066199592715e6,true,0.0,0.5730384447282499
20,0.75,12,9,1,4,20.0,1.2261066199592715e6,true,4.0,0.6127952108239615
20,0.75,12,9,1,4,20.0,1.2261066199592715e6,true,5.0,0.6664636124391191
20,0.75,12,9,1,4,20.0,1.2261066199592715e6,true,2.0,0.564928159712536
20,0.75,12,9,1,4,20.0,1.2261066199592715e6,true,0.0,0.54010166180778
20,0.75,12,9,1,16,0.0,1.3448965510107612e6,true,4.0,0.012552040382606992
20,0.75,12,9,1,16,0.0,1.3448965510107612e6,true,5.0,0.02072740525824188
20,0.75,12,9,1,16,0.0,1.3448965510107612e6,true,2.0,-6.779407893567855e-5
20,0.75,12,9,1,16,0.0,1.3448965510107612e6,true,0.0,0.06791036465018228
20,0.75,12,9,1,1,0.0,1.3448965510107612e6,true,4.0,0.005951055332849949
20,0.75,12,9,1,1,0.0,1.3448965510107612e6,true,5.0,0.0046124178173144155
20,0.75,12,9,1,1,0.0,1.3448965510107612e6,true,2.0,0.00974871554385555
20,0.75,12,9,1,1,0.0,1.3448965510107612e6,true,0.0,0.009574513634827081
20,0.75,12,9,1,4,0.0,1.3448965510107612e6,true,4.0,0.04408294448817387
20,0.75,12,9,1,4,0.0,1.3448965510107612e6,true,5.0,-0.0002454807007737239
20,0.75,12,9,1,4,0.0,1.3448965510107612e6,true,2.0,0.015214027670199205
20,0.75,12,9,1,4,0.0,1.3448965510107612e6,true,0.0,0.027602186474831356
20,0.75,12,9,1,16,1.0,1.3448965510107612e6,true,4.0,0.2224016808232404
20,0.75,12,9,1,16,1.0,1.3448965510107612e6,true,5.0,0.22959805227313534
20,0.75,12,9,1,16,1.0,1.3448965510107612e6,true,2.0,0.04143503823105767
20,0.75,12,9,1,16,1.0,1.3448965510107612e6,true,0.0,0.10522546103788148
20,0.75,12,9,1,1,1.0,1.3448965510107612e6,true,4.0,0.023593920421767958
20,0.75,12,9,1,1,1.0,1.3448965510107612e6,true,5.0,0.022724795113246987
20,0.75,12,9,1,1,1.0,1.3448965510107612e6,true,2.0,0.020642572739856157
20,0.75,12,9,1,1,1.0,1.3448965510107612e6,true,0.0,0.035695765204687674
20,0.75,12,9,1,4,1.0,1.3448965510107612e6,true,4.0,0.151153563964068
20,0.75,12,9,1,4,1.0,1.3448965510107612e6,true,5.0,0.20743258395948067
20,0.75,12,9,1,4,1.0,1.3448965510107612e6,true,2.0,0.03512650781783263
20,0.75,12,9,1,4,1.0,1.3448965510107612e6,true,0.0,0.09612860567656976
20,0.75,12,9,1,16,20.0,1.3448965510107612e6,true,4.0,0.7311697314826977
20,0.75,12,9,1,16,20.0,1.3448965510107612e6,true,5.0,0.8300668445896856
20,0.75,12,9,1,16,20.0,1.3448965510107612e6,true,2.0,0.6544684945334607
20,0.75,12,9,1,16,20.0,1.3448965510107612e6,true,0.0,0.681605658031352
20,0.75,12,9,1,1,20.0,1.3448965510107612e6,true,4.0,0.641170401254565
20,0.75,12,9,1,1,20.0,1.3448965510107612e6,true,5.0,0.6748875369251951
20,0.75,12,9,1,1,20.0,1.3448965510107612e6,true,2.0,0.6084708175593728
20,0.75,12,9,1,1,20.0,1.3448965510107612e6,true,0.0,0.5728251024989641
20,0.75,12,9,1,4,20.0,1.3448965510107612e6,true,4.0,0.6128883133258689
20,0.75,12,9,1,4,20.0,1.3448965510107612e6,true,5.0,0.6671205091748249
20,0.75,12,9,1,4,20.0,1.3448965510107612e6,true,2.0,0.5646818255884077
20,0.75,12,9,1,4,20.0,1.3448965510107612e6,true,0.0,0.5391793619002911
20,0.75,12,9,1,16,0.0,1.4751953080399516e6,true,4.0,0.012230700954158374
20,0.75,12,9,1,16,0.0,1.4751953080399516e6,true,5.0,0.017641575952388768
20,0.75,12,9,1,16,0.0,1.4751953080399516e6,true,2.0,-0.0002804601121830574
20,0.75,12,9,1,16,0.0,1.4751953080399516e6,true,0.0,0.0723762977604458
20,0.75,12,9,1,1,0.0,1.4751953080399516e6,true,4.0,0.006438228223798166
20,0.75,12,9,1,1,0.0,1.4751953080399516e6,true,5.0,0.0032106367892938857
20,0.75,12,9,1,1,0.0,1.4751953080399516e6,true,2.0,0.009560453391005802
20,0.75,12,9,1,1,0.0,1.4751953080399516e6,true,0.0,0.01089774066666785
20,0.75,12,9,1,4,0.0,1.4751953080399516e6,true,4.0,0.045007044565988516
20,0.75,12,9,1,4,0.0,1.4751953080399516e6,true,5.0,0.005434354796097777
20,0.75,12,9,1,4,0.0,1.4751953080399516e6,true,2.0,0.011469051024844286
20,0.75,12,9,1,4,0.0,1.4751953080399516e6,true,0.0,0.0250074346092552
20,0.75,12,9,1,16,1.0,1.4751953080399516e6,true,4.0,0.22223109473109276
20,0.75,12,9,1,16,1.0,1.4751953080399516e6,true,5.0,0.2299283695094726
20,0.75,12,9,1,16,1.0,1.4751953080399516e6,true,2.0,0.04146781145441589
20,0.75,12,9,1,16,1.0,1.4751953080399516e6,true,0.0,0.10396369316377413
20,0.75,12,9,1,1,1.0,1.4751953080399516e6,true,4.0,0.02358447127333271
20,0.75,12,9,1,1,1.0,1.4751953080399516e6,true,5.0,0.02266958803561628
20,0.75,12,9,1,1,1.0,1.4751953080399516e6,true,2.0,0.02072008359766703
20,0.75,12,9,1,1,1.0,1.4751953080399516e6,true,0.0,0.03581555746691974
20,0.75,12,9,1,4,1.0,1.4751953080399516e6,true,4.0,0.15122461744209392
20,0.75,12,9,1,4,1.0,1.4751953080399516e6,true,5.0,0.2072270191613366
20,0.75,12,9,1,4,1.0,1.4751953080399516e6,true,2.0,0.035246359498294445
20,0.75,12,9,1,4,1.0,1.4751953080399516e6,true,0.0,0.094606417377345
20,0.75,12,9,1,16,20.0,1.4751953080399516e6,true,4.0,0.7310233989499993
20,0.75,12,9,1,16,20.0,1.4751953080399516e6,true,5.0,0.8297260752554416
20,0.75,12,9,1,16,20.0,1.4751953080399516e6,true,2.0,0.6543156996719119
20,0.75,12,9,1,16,20.0,1.4751953080399516e6,true,0.0,0.6818486120333543
20,0.75,12,9,1,1,20.0,1.4751953080399516e6,true,4.0,0.6409996082423386
20,0.75,12,9,1,1,20.0,1.4751953080399516e6,true,5.0,0.6751839465274777
20,0.75,12,9,1,1,20.0,1.4751953080399516e6,true,2.0,0.6084322372490528
20,0.75,12,9,1,1,20.0,1.4751953080399516e6,true,0.0,0.5728629595045455
20,0.75,12,9,1,4,20.0,1.4751953080399516e6,true,4.0,0.6128908850906327
20,0.75,12,9,1,4,20.0,1.4751953080399516e6,true,5.0,0.6670121998858731
20,0.75,12,9,1,4,20.0,1.4751953080399516e6,true,2.0,0.564879636330578
20,0.75,12,9,1,4,20.0,1.4751953080399516e6,true,0.0,0.5389179733423987
20,0.75,12,9,1,16,0.0,1.6181179104278027e6,true,4.0,0.010692333359668436
20,0.75,12,9,1,16,0.0,1.6181179104278027e6,true,5.0,0.018533910290718183
20,0.75,12,9,1,16,0.0,1.6181179104278027e6,true,2.0,-0.002066141379381365
20,0.75,12,9,1,16,0.0,1.6181179104278027e6,true,0.0,0.0725694644532134
20,0.75,12,9,1,1,0.0,1.6181179104278027e6,true,4.0,0.004288226327426074
20,0.75,12,9,1,1,0.0,1.6181179104278027e6,true,5.0,0.0039095463336210464
20,0.75,12,9,1,1,0.0,1.6181179104278027e6,true,2.0,0.009389328168094978
20,0.75,12,9,1,1,0.0,1.6181179104278027e6,true,0.0,0.009624475475814008
20,0.75,12,9,1,4,0.0,1.6181179104278027e6,true,4.0,0.041320916690876945
20,0.75,12,9,1,4,0.0,1.6181179104278027e6,true,5.0,0.004356439751797088
20,0.75,12,9,1,4,0.0,1.6181179104278027e6,true,2.0,0.011491484741305825
20,0.75,12,9,1,4,0.0,1.6181179104278027e6,true,0.0,0.02773590874954678
20,0.75,12,9,1,16,1.0,1.6181179104278027e6,true,4.0,0.22233643663939032
20,0.75,12,9,1,16,1.0,1.6181179104278027e6,true,5.0,0.2294169784483619
20,0.75,12,9,1,16,1.0,1.6181179104278027e6,true,2.0,0.0412861382230976
20,0.75,12,9,1,16,1.0,1.6181179104278027e6,true,0.0,0.1042054136689605
20,0.75,12,9,1,1,1.0,1.6181179104278027e6,true,4.0,0.023701900464472434
20,0.75,12,9,1,1,1.0,1.6181179104278027e6,true,5.0,0.022668531993925232
20,0.75,12,9,1,1,1.0,1.6181179104278027e6,true,2.0,0.020786755060406007
20,0.75,12,9,1,1,1.0,1.6181179104278027e6,true,0.0,0.03545207048730983
20,0.75,12,9,1,4,1.0,1.6181179104278027e6,true,4.0,0.15124897565763842
20,0.75,12,9,1,4,1.0,1.6181179104278027e6,true,5.0,0.20738992778696388
20,0.75,12,9,1,4,1.0,1.6181179104278027e6,true,2.0,0.03514639126354114
20,0.75,12,9,1,4,1.0,1.6181179104278027e6,true,0.0,0.09518982024954267
20,0.75,12,9,1,16,20.0,1.6181179104278027e6,true,4.0,0.7314212644806095
20,0.75,12,9,1,16,20.0,1.6181179104278027e6,true,5.0,0.8298288145509457
20,0.75,12,9,1,16,20.0,1.6181179104278027e6,true,2.0,0.6543690691797228
20,0.75,12,9,1,16,20.0,1.6181179104278027e6,true,0.0,0.6813325126578154
20,0.75,12,9,1,1,20.0,1.6181179104278027e6,true,4.0,0.6414009915272322
20,0.75,12,9,1,1,20.0,1.6181179104278027e6,true,5.0,0.6751668740624057
20,0.75,12,9,1,1,20.0,1.6181179104278027e6,true,2.0,0.6084431137246763
20,0.75,12,9,1,1,20.0,1.6181179104278027e6,true,0.0,0.5733812953071193
20,0.75,12,9,1,4,20.0,1.6181179104278027e6,true,4.0,0.612893262411611
20,0.75,12,9,1,4,20.0,1.6181179104278027e6,true,5.0,0.666923184641824
20,0.75,12,9,1,4,20.0,1.6181179104278027e6,true,2.0,0.5647582024100873
20,0.75,12,9,1,4,20.0,1.6181179104278027e6,true,0.0,0.5384967890879789
20,0.75,12,9,1,16,0.0,1.7748874049268086e6,true,4.0,0.006133910893624797
20,0.75,12,9,1,16,0.0,1.7748874049268086e6,true,5.0,0.016714530973124506
20,0.75,12,9,1,16,0.0,1.7748874049268086e6,true,2.0,-0.0017318880996257978
20,0.75,12,9,1,16,0.0,1.7748874049268086e6,true,0.0,0.06893292648902107
20,0.75,12,9,1,1,0.0,1.7748874049268086e6,true,4.0,0.0035737557897486
20,0.75,12,9,1,1,0.0,1.7748874049268086e6,true,5.0,0.003121652706989069
20,0.75,12,9,1,1,0.0,1.7748874049268086e6,true,2.0,0.007733625747776112
20,0.75,12,9,1,1,0.0,1.7748874049268086e6,true,0.0,0.008057661243773788
20,0.75,12,9,1,4,0.0,1.7748874049268086e6,true,4.0,0.036929957194399336
20,0.75,12,9,1,4,0.0,1.7748874049268086e6,true,5.0,-0.0028431662661230223
20,0.75,12,9,1,4,0.0,1.7748874049268086e6,true,2.0,0.008448563733477783
20,0.75,12,9,1,4,0.0,1.7748874049268086e6,true,0.0,0.025154338029839872
20,0.75,12,9,1,16,1.0,1.7748874049268086e6,true,4.0,0.2227988723845047
20,0.75,12,9,1,16,1.0,1.7748874049268086e6,true,5.0,0.22932101738445498
20,0.75,12,9,1,16,1.0,1.7748874049268086e6,true,2.0,0.04125307691381937
20,0.75,12,9,1,16,1.0,1.7748874049268086e6,true,0.0,0.1036616821214487
20,0.75,12,9,1,1,1.0,1.7748874049268086e6,true,4.0,0.023530806570737244
20,0.75,12,9,1,1,1.0,1.7748874049268086e6,true,5.0,0.022371107912272956
20,0.75,12,9,1,1,1.0,1.7748874049268086e6,true,2.0,0.020634834316831486
20,0.75,12,9,1,1,1.0,1.7748874049268086e6,true,0.0,0.03548657370768918
20,0.75,12,9,1,4,1.0,1.7748874049268086e6,true,4.0,0.15110613854087274
20,0.75,12,9,1,4,1.0,1.7748874049268086e6,true,5.0,0.2069348666925339
20,0.75,12,9,1,4,1.0,1.7748874049268086e6,true,2.0,0.03512175240852165
20,0.75,12,9,1,4,1.0,1.7748874049268086e6,true,0.0,0.0949104732321695
20,0.75,12,9,1,16,20.0,1.7748874049268086e6,true,4.0,0.7314395053806665
20,0.75,12,9,1,16,20.0,1.7748874049268086e6,true,5.0,0.8298419470672833
20,0.75,12,9,1,16,20.0,1.7748874049268086e6,true,2.0,0.6544706385502332
20,0.75,12,9,1,16,20.0,1.7748874049268086e6,true,0.0,0.6823784834945689
20,0.75,12,9,1,1,20.0,1.7748874049268086e6,true,4.0,0.6415880034758012
20,0.75,12,9,1,1,20.0,1.7748874049268086e6,true,5.0,0.6744558755722891
20,0.75,12,9,1,1,20.0,1.7748874049268086e6,true,2.0,0.608057593948923
20,0.75,12,9,1,1,20.0,1.7748874049268086e6,true,0.0,0.5734679923318313
20,0.75,12,9,1,4,20.0,1.7748874049268086e6,true,4.0,0.6134772041936362
20,0.75,12,9,1,4,20.0,1.7748874049268086e6,true,5.0,0.6669492953243009
20,0.75,12,9,1,4,20.0,1.7748874049268086e6,true,2.0,0.56532273782692
20,0.75,12,9,1,4,20.0,1.7748874049268086e6,true,0.0,0.539128729550353
20,0.75,12,9,1,16,0.0,1.946845331768784e6,true,4.0,0.011779372224188569
20,0.75,12,9,1,16,0.0,1.946845331768784e6,true,5.0,0.018054605881134507
20,0.75,12,9,1,16,0.0,1.946845331768784e6,true,2.0,0.00436030484840223
20,0.75,12,9,1,16,0.0,1.946845331768784e6,true,0.0,0.058398774924474754
20,0.75,12,9,1,1,0.0,1.946845331768784e6,true,4.0,0.0018430501058709235
20,0.75,12,9,1,1,0.0,1.946845331768784e6,true,5.0,0.006944063963717982
20,0.75,12,9,1,1,0.0,1.946845331768784e6,true,2.0,0.007571848459207749
20,0.75,12,9,1,1,0.0,1.946845331768784e6,true,0.0,0.004182837471775241
20,0.75,12,9,1,4,0.0,1.946845331768784e6,true,4.0,0.03597332357646028
20,0.75,12,9,1,4,0.0,1.946845331768784e6,true,5.0,-0.005386173555908369
20,0.75,12,9,1,4,0.0,1.946845331768784e6,true,2.0,0.006244619623694889
20,0.75,12,9,1,4,0.0,1.946845331768784e6,true,0.0,0.015811384840658294
20,0.75,12,9,1,16,1.0,1.946845331768784e6,true,4.0,0.22270614221879267
20,0.75,12,9,1,16,1.0,1.946845331768784e6,true,5.0,0.22911470552484642
20,0.75,12,9,1,16,1.0,1.946845331768784e6,true,2.0,0.04107902841510686
20,0.75,12,9,1,16,1.0,1.946845331768784e6,true,0.0,0.10468945201754018
20,0.75,12,9,1,1,1.0,1.946845331768784e6,true,4.0,0.02367017932239857
20,0.75,12,9,1,1,1.0,1.946845331768784e6,true,5.0,0.022500681934338334
20,0.75,12,9,1,1,1.0,1.946845331768784e6,true,2.0,0.020775299687337333
20,0.75,12,9,1,1,1.0,1.946845331768784e6,true,0.0,0.03583856858645068
20,0.75,12,9,1,4,1.0,1.946845331768784e6,true,4.0,0.15070047953624707
20,0.75,12,9,1,4,1.0,1.946845331768784e6,true,5.0,0.20649619332481936
20,0.75,12,9,1,4,1.0,1.946845331768784e6,true,2.0,0.035088571279698784
20,0.75,12,9,1,4,1.0,1.946845331768784e6,true,0.0,0.09486187205895108
20,0.75,12,9,1,16,20.0,1.946845331768784e6,true,4.0,0.7311728430424954
20,0.75,12,9,1,16,20.0,1.946845331768784e6,true,5.0,0.8296886685605891
20,0.75,12,9,1,16,20.0,1.946845331768784e6,true,2.0,0.6547748408264096
20,0.75,12,9,1,16,20.0,1.946845331768784e6,true,0.0,0.6829183184535168
20,0.75,12,9,1,1,20.0,1.946845331768784e6,true,4.0,0.6421798979217873
20,0.75,12,9,1,1,20.0,1.946845331768784e6,true,5.0,0.6737025185735426
20,0.75,12,9,1,1,20.0,1.946845331768784e6,true,2.0,0.6084718314099775
20,0.75,12,9,1,1,20.0,1.946845331768784e6,true,0.0,0.5736627483636928
20,0.75,12,9,1,4,20.0,1.946845331768784e6,true,4.0,0.6136529395377999
20,0.75,12,9,1,4,20.0,1.946845331768784e6,true,5.0,0.6672504220361908
20,0.75,12,9,1,4,20.0,1.946845331768784e6,true,2.0,0.5657085423988728
20,0.75,12,9,1,4,20.0,1.946845331768784e6,true,0.0,0.5390663753757227
20,0.75,12,9,1,16,0.0,2.1354632047694293e6,true,4.0,0.014092810126438482
20,0.75,12,9,1,16,0.0,2.1354632047694293e6,true,5.0,0.013660612504303967
20,0.75,12,9,1,16,0.0,2.1354632047694293e6,true,2.0,0.004837637125336893
20,0.75,12,9,1,16,0.0,2.1354632047694293e6,true,0.0,0.053563638877261954
20,0.75,12,9,1,1,0.0,2.1354632047694293e6,true,4.0,0.0027092336092132525
20,0.75,12,9,1,1,0.0,2.1354632047694293e6,true,5.0,0.004304504397392693
20,0.75,12,9,1,1,0.0,2.1354632047694293e6,true,2.0,0.00708654680533989
20,0.75,12,9,1,1,0.0,2.1354632047694293e6,true,0.0,0.004550015051326645
20,0.75,12,9,1,4,0.0,2.1354632047694293e6,true,4.0,0.03158244612207706
20,0.75,12,9,1,4,0.0,2.1354632047694293e6,true,5.0,-0.00472250037183546
20,0.75,12,9,1,4,0.0,2.1354632047694293e6,true,2.0,0.009936867886235318
20,0.75,12,9,1,4,0.0,2.1354632047694293e6,true,0.0,0.022919893133923
20,0.75,12,9,1,16,1.0,2.1354632047694293e6,true,4.0,0.22297648115802396
20,0.75,12,9,1,16,1.0,2.1354632047694293e6,true,5.0,0.2307761468413761
20,0.75,12,9,1,16,1.0,2.1354632047694293e6,true,2.0,0.041395306900741016
20,0.75,12,9,1,16,1.0,2.1354632047694293e6,true,0.0,0.10496966067547575
20,0.75,12,9,1,1,1.0,2.1354632047694293e6,true,4.0,0.024017674121789904
20,0.75,12,9,1,1,1.0,2.1354632047694293e6,true,5.0,0.02261593785722431
20,0.75,12,9,1,1,1.0,2.1354632047694293e6,true,2.0,0.020801175197966884
20,0.75,12,9,1,1,1.0,2.1354632047694293e6,true,0.0,0.036159011889381136
20,0.75,12,9,1,4,1.0,2.1354632047694293e6,true,4.0,0.15090986826023228
20,0.75,12,9,1,4,1.0,2.1354632047694293e6,true,5.0,0.20649162117004363
20,0.75,12,9,1,4,1.0,2.1354632047694293e6,true,2.0,0.03520087194518469
20,0.75,12,9,1,4,1.0,2.1354632047694293e6,true,0.0,0.09502574676032155
20,0.75,12,9,1,16,20.0,2.1354632047694293e6,true,4.0,0.7308750239800778
20,0.75,12,9,1,16,20.0,2.1354632047694293e6,true,5.0,0.8299853494376098
20,0.75,12,9,1,16,20.0,2.1354632047694293e6,true,2.0,0.6539994433095766
20,0.75,12,9,1,16,20.0,2.1354632047694293e6,true,0.0,0.6830148308655529
20,0.75,12,9,1,1,20.0,2.1354632047694293e6,true,4.0,0.6422184666668992
20,0.75,12,9,1,1,20.0,2.1354632047694293e6,true,5.0,0.6731850624935108
20,0.75,12,9,1,1,20.0,2.1354632047694293e6,true,2.0,0.6086216325242774
20,0.75,12,9,1,1,20.0,2.1354632047694293e6,true,0.0,0.5731974842230873
20,0.75,12,9,1,4,20.0,2.1354632047694293e6,true,4.0,0.6137629911863306
20,0.75,12,9,1,4,20.0,2.1354632047694293e6,true,5.0,0.6677423648698546
20,0.75,12,9,1,4,20.0,2.1354632047694293e6,true,2.0,0.56506365268652
20,0.75,12,9,1,4,20.0,2.1354632047694293e6,true,0.0,0.5394087932095513
20,0.75,12,9,1,16,0.0,2.342355103669695e6,true,4.0,0.013051525604164456
20,0.75,12,9,1,16,0.0,2.342355103669695e6,true,5.0,0.01743485314565379
20,0.75,12,9,1,16,0.0,2.342355103669695e6,true,2.0,0.004364168328135049
20,0.75,12,9,1,16,0.0,2.342355103669695e6,true,0.0,0.05534688753764438
20,0.75,12,9,1,1,0.0,2.342355103669695e6,true,4.0,0.004531078963213032
20,0.75,12,9,1,1,0.0,2.342355103669695e6,true,5.0,0.008237264927538384
20,0.75,12,9,1,1,0.0,2.342355103669695e6,true,2.0,0.009837281068355245
20,0.75,12,9,1,1,0.0,2.342355103669695e6,true,0.0,0.009140032299801702
20,0.75,12,9,1,4,0.0,2.342355103669695e6,true,4.0,0.03106634474847745
20,0.75,12,9,1,4,0.0,2.342355103669695e6,true,5.0,-0.0017684370916885438
20,0.75,12,9,1,4,0.0,2.342355103669695e6,true,2.0,0.00860128810631284
20,0.75,12,9,1,4,0.0,2.342355103669695e6,true,0.0,0.03368216503066918
20,0.75,12,9,1,16,1.0,2.342355103669695e6,true,4.0,0.22345262500534382
20,0.75,12,9,1,16,1.0,2.342355103669695e6,true,5.0,0.23063347683766786
20,0.75,12,9,1,16,1.0,2.342355103669695e6,true,2.0,0.04140675355738665
20,0.75,12,9,1,16,1.0,2.342355103669695e6,true,0.0,0.10445838750282047
20,0.75,12,9,1,1,1.0,2.342355103669695e6,true,4.0,0.02401741026960261
20,0.75,12,9,1,1,1.0,2.342355103669695e6,true,5.0,0.022684065132792322
20,0.75,12,9,1,1,1.0,2.342355103669695e6,true,2.0,0.021071484681433383
20,0.75,12,9,1,1,1.0,2.342355103669695e6,true,0.0,0.036635287608621024
20,0.75,12,9,1,4,1.0,2.342355103669695e6,true,4.0,0.15022975395245058
20,0.75,12,9,1,4,1.0,2.342355103669695e6,true,5.0,0.2066217630993896
20,0.75,12,9,1,4,1.0,2.342355103669695e6,true,2.0,0.03512910424836239
20,0.75,12,9,1,4,1.0,2.342355103669695e6,true,0.0,0.09571024314962276
20,0.75,12,9,1,16,20.0,2.342355103669695e6,true,4.0,0.7311053858751607
20,0.75,12,9,1,16,20.0,2.342355103669695e6,true,5.0,0.8301331526687512
20,0.75,12,9,1,16,20.0,2.342355103669695e6,true,2.0,0.6538043155370986
20,0.75,12,9,1,16,20.0,2.342355103669695e6,true,0.0,0.6829294743809069
20,0.75,12,9,1,1,20.0,2.342355103669695e6,true,4.0,0.6419023117511354
20,0.75,12,9,1,1,20.0,2.342355103669695e6,true,5.0,0.6731878012778185
20,0.75,12,9,1,1,20.0,2.342355103669695e6,true,2.0,0.6084742960576736
20,0.75,12,9,1,1,20.0,2.342355103669695e6,true,0.0,0.573696526124261
20,0.75,12,9,1,4,20.0,2.342355103669695e6,true,4.0,0.6136262813503852
20,0.75,12,9,1,4,20.0,2.342355103669695e6,true,5.0,0.6669999763639766
20,0.75,12,9,1,4,20.0,2.342355103669695e6,true,2.0,0.5647187438312821
20,0.75,12,9,1,4,20.0,2.342355103669695e6,true,0.0,0.5392540998786067
20,0.75,12,9,1,16,0.0,2.569291486471601e6,true,4.0,0.011545667038960677
20,0.75,12,9,1,16,0.0,2.569291486471601e6,true,5.0,0.011640638843865321
20,0.75,12,9,1,16,0.0,2.569291486471601e6,true,2.0,0.004389945651183441
20,0.75,12,9,1,16,0.0,2.569291486471601e6,true,0.0,0.05608499248451736
20,0.75,12,9,1,1,0.0,2.569291486471601e6,true,4.0,0.004131591207648432
20,0.75,12,9,1,1,0.0,2.569291486471601e6,true,5.0,0.010195884097084227
20,0.75,12,9,1,1,0.0,2.569291486471601e6,true,2.0,0.01180693763621246
20,0.75,12,9,1,1,0.0,2.569291486471601e6,true,0.0,0.009658917656943737
20,0.75,12,9,1,4,0.0,2.569291486471601e6,true,4.0,0.029344008337751307
20,0.75,12,9,1,4,0.0,2.569291486471601e6,true,5.0,-0.00038744491941279375
20,0.75,12,9,1,4,0.0,2.569291486471601e6,true,2.0,0.008209941955472666
20,0.75,12,9,1,4,0.0,2.569291486471601e6,true,0.0,0.03132946451618466
20,0.75,12,9,1,16,1.0,2.569291486471601e6,true,4.0,0.22368364781601435
20,0.75,12,9,1,16,1.0,2.569291486471601e6,true,5.0,0.2301091882705456
20,0.75,12,9,1,16,1.0,2.569291486471601e6,true,2.0,0.041602238037460416
20,0.75,12,9,1,16,1.0,2.569291486471601e6,true,0.0,0.10476638141835018
20,0.75,12,9,1,1,1.0,2.569291486471601e6,true,4.0,0.024516498405730655
20,0.75,12,9,1,1,1.0,2.569291486471601e6,true,5.0,0.023177808134404808
20,0.75,12,9,1,1,1.0,2.569291486471601e6,true,2.0,0.021310064435219028
20,0.75,12,9,1,1,1.0,2.569291486471601e6,true,0.0,0.03676592847683256
20,0.75,12,9,1,4,1.0,2.569291486471601e6,true,4.0,0.15011952971437223
20,0.75,12,9,1,4,1.0,2.569291486471601e6,true,5.0,0.20643662654068684
20,0.75,12,9,1,4,1.0,2.569291486471601e6,true,2.0,0.03515088336385352
20,0.75,12,9,1,4,1.0,2.569291486471601e6,true,0.0,0.09643866759488116
20,0.75,12,9,1,16,20.0,2.569291486471601e6,true,4.0,0.7317279992133966
20,0.75,12,9,1,16,20.0,2.569291486471601e6,true,5.0,0.8304796761112295
20,0.75,12,9,1,16,20.0,2.569291486471601e6,true,2.0,0.6547575121915027
20,0.75,12,9,1,16,20.0,2.569291486471601e6,true,0.0,0.6831876504802864
20,0.75,12,9,1,1,20.0,2.569291486471601e6,true,4.0,0.642049105013593
20,0.75,12,9,1,1,20.0,2.569291486471601e6,true,5.0,0.6731375356367945
20,0.75,12,9,1,1,20.0,2.569291486471601e6,true,2.0,0.608238758868215
20,0.75,12,9,1,1,20.0,2.569291486471601e6,true,0.0,0.5736196117607776
20,0.75,12,9,1,4,20.0,2.569291486471601e6,true,4.0,0.613819399533122
20,0.75,12,9,1,4,20.0,2.569291486471601e6,true,5.0,0.6670508231635779
20,0.75,12,9,1,4,20.0,2.569291486471601e6,true,2.0,0.565393487632316
20,0.75,12,9,1,4,20.0,2.569291486471601e6,true,0.0,0.539208925255116
20,0.75,12,9,1,16,0.0,2.8182143399664136e6,true,4.0,0.013955626950352533
20,0.75,12,9,1,16,0.0,2.8182143399664136e6,true,5.0,0.0015505671571190787
20,0.75,12,9,1,16,0.0,2.8182143399664136e6,true,2.0,0.00490686004079925
20,0.75,12,9,1,16,0.0,2.8182143399664136e6,true,0.0,0.06257564331992486
20,0.75,12,9,1,1,0.0,2.8182143399664136e6,true,4.0,0.004556825564089791
20,0.75,12,9,1,1,0.0,2.8182143399664136e6,true,5.0,0.006829343754449219
20,0.75,12,9,1,1,0.0,2.8182143399664136e6,true,2.0,0.009555924159009176
20,0.75,12,9,1,1,0.0,2.8182143399664136e6,true,0.0,0.009662446732326233
20,0.75,12,9,1,4,0.0,2.8182143399664136e6,true,4.0,0.030341443357207662
20,0.75,12,9,1,4,0.0,2.8182143399664136e6,true,5.0,-0.004715491294195332
20,0.75,12,9,1,4,0.0,2.8182143399664136e6,true,2.0,0.01265591956586275
20,0.75,12,9,1,4,0.0,2.8182143399664136e6,true,0.0,0.03472800911171498
20,0.75,12,9,1,16,1.0,2.8182143399664136e6,true,4.0,0.2233494751626456
20,0.75,12,9,1,16,1.0,2.8182143399664136e6,true,5.0,0.2299085117187438
20,0.75,12,9,1,16,1.0,2.8182143399664136e6,true,2.0,0.0415604943538985
20,0.75,12,9,1,16,1.0,2.8182143399664136e6,true,0.0,0.10495307182464321
20,0.75,12,9,1,1,1.0,2.8182143399664136e6,true,4.0,0.024531904319839662
20,0.75,12,9,1,1,1.0,2.8182143399664136e6,true,5.0,0.023259328837025514
20,0.75,12,9,1,1,1.0,2.8182143399664136e6,true,2.0,0.02125680966494373
20,0.75,12,9,1,1,1.0,2.8182143399664136e6,true,0.0,0.036740491803736744
20,0.75,12,9,1,4,1.0,2.8182143399664136e6,true,4.0,0.1503533554096199
20,0.75,12,9,1,4,1.0,2.8182143399664136e6,true,5.0,0.20603710364277272
20,0.75,12,9,1,4,1.0,2.8182143399664136e6,true,2.0,0.03553957976398589
20,0.75,12,9,1,4,1.0,2.8182143399664136e6,true,0.0,0.09608494853840151
20,0.75,12,9,1,16,20.0,2.8182143399664136e6,true,4.0,0.7320352113520994
20,0.75,12,9,1,16,20.0,2.8182143399664136e6,true,5.0,0.829558050809613
20,0.75,12,9,1,16,20.0,2.8182143399664136e6,true,2.0,0.6554823567967101
20,0.75,12,9,1,16,20.0,2.8182143399664136e6,true,0.0,0.6834303427084362
20,0.75,12,9,1,1,20.0,2.8182143399664136e6,true,4.0,0.6417645032705913
20,0.75,12,9,1,1,20.0,2.8182143399664136e6,true,5.0,0.6720920409189268
20,0.75,12,9,1,1,20.0,2.8182143399664136e6,true,2.0,0.6074507198480208
20,0.75,12,9,1,1,20.0,2.8182143399664136e6,true,0.0,0.5733314988401524
20,0.75,12,9,1,4,20.0,2.8182143399664136e6,true,4.0,0.6138748600742574
20,0.75,12,9,1,4,20.0,2.8182143399664136e6,true,5.0,0.666416910985217
20,0.75,12,9,1,4,20.0,2.8182143399664136e6,true,2.0,0.5656883959862058
20,0.75,12,9,1,4,20.0,2.8182143399664136e6,true,0.0,0.539541176426803
20,0.75,12,9,1,16,0.0,3.091253798104286e6,true,4.0,0.012555122655357522
20,0.75,12,9,1,16,0.0,3.091253798104286e6,true,5.0,-0.0007714407591633785
20,0.75,12,9,1,16,0.0,3.091253798104286e6,true,2.0,0.007155457874264085
20,0.75,12,9,1,16,0.0,3.091253798104286e6,true,0.0,0.06610411903348802
20,0.75,12,9,1,1,0.0,3.091253798104286e6,true,4.0,0.005802735558868279
20,0.75,12,9,1,1,0.0,3.091253798104286e6,true,5.0,0.0022426038170772324
20,0.75,12,9,1,1,0.0,3.091253798104286e6,true,2.0,0.009371271008061418
20,0.75,12,9,1,1,0.0,3.091253798104286e6,true,0.0,0.007114666820383345
20,0.75,12,9,1,4,0.0,3.091253798104286e6,true,4.0,0.024203135690171976
20,0.75,12,9,1,4,0.0,3.091253798104286e6,true,5.0,0.0008996280449009177
20,0.75,12,9,1,4,0.0,3.091253798104286e6,true,2.0,0.012398883549149139
20,0.75,12,9,1,4,0.0,3.091253798104286e6,true,0.0,0.036624957656507806
20,0.75,12,9,1,16,1.0,3.091253798104286e6,true,4.0,0.2231867445205205
20,0.75,12,9,1,16,1.0,3.091253798104286e6,true,5.0,0.23054151536543283
20,0.75,12,9,1,16,1.0,3.091253798104286e6,true,2.0,0.04136217302221266
20,0.75,12,9,1,16,1.0,3.091253798104286e6,true,0.0,0.10479028604452437
20,0.75,12,9,1,1,1.0,3.091253798104286e6,true,4.0,0.024633337462593257
20,0.75,12,9,1,1,1.0,3.091253798104286e6,true,5.0,0.02339418581452908
20,0.75,12,9,1,1,1.0,3.091253798104286e6,true,2.0,0.02112027228670318
20,0.75,12,9,1,1,1.0,3.091253798104286e6,true,0.0,0.036622950320077674
20,0.75,12,9,1,4,1.0,3.091253798104286e6,true,4.0,0.15022049426175726
20,0.75,12,9,1,4,1.0,3.091253798104286e6,true,5.0,0.20640665778442255
20,0.75,12,9,1,4,1.0,3.091253798104286e6,true,2.0,0.0354797068671667
20,0.75,12,9,1,4,1.0,3.091253798104286e6,true,0.0,0.09513171291221205
20,0.75,12,9,1,16,20.0,3.091253798104286e6,true,4.0,0.7324344227138564
20,0.75,12,9,1,16,20.0,3.091253798104286e6,true,5.0,0.8296104877454531
20,0.75,12,9,1,16,20.0,3.091253798104286e6,true,2.0,0.6561767981698264
20,0.75,12,9,1,16,20.0,3.091253798104286e6,true,0.0,0.6836946829986544
20,0.75,12,9,1,1,20.0,3.091253798104286e6,true,4.0,0.6413540043844635
20,0.75,12,9,1,1,20.0,3.091253798104286e6,true,5.0,0.6718809809008337
20,0.75,12,9,1,1,20.0,3.091253798104286e6,true,2.0,0.6070209836218919
20,0.75,12,9,1,1,20.0,3.091253798104286e6,true,0.0,0.5741210254461164
20,0.75,12,9,1,4,20.0,3.091253798104286e6,true,4.0,0.6132262796565668
20,0.75,12,9,1,4,20.0,3.091253798104286e6,true,5.0,0.665703467958302
20,0.75,12,9,1,4,20.0,3.091253798104286e6,true,2.0,0.5656826024292708
20,0.75,12,9,1,4,20.0,3.091253798104286e6,true,0.0,0.5384177815303866
20,0.75,12,9,1,16,0.0,3.390746370415544e6,true,4.0,0.012409337094661212
20,0.75,12,9,1,16,0.0,3.390746370415544e6,true,5.0,-0.0005775745931505995
20,0.75,12,9,1,16,0.0,3.390746370415544e6,true,2.0,0.006588092400237335
20,0.75,12,9,1,16,0.0,3.390746370415544e6,true,0.0,0.06632767412497813
20,0.75,12,9,1,1,0.0,3.390746370415544e6,true,4.0,0.006773038215924589
20,0.75,12,9,1,1,0.0,3.390746370415544e6,true,5.0,-0.0006111386896080977
20,0.75,12,9,1,1,0.0,3.390746370415544e6,true,2.0,0.011321585641108495
20,0.75,12,9,1,1,0.0,3.390746370415544e6,true,0.0,0.0077236000823474975
20,0.75,12,9,1,4,0.0,3.390746370415544e6,true,4.0,0.019246889239362512
20,0.75,12,9,1,4,0.0,3.390746370415544e6,true,5.0,0.009668436828383113
20,0.75,12,9,1,4,0.0,3.390746370415544e6,true,2.0,0.012725942836989178
20,0.75,12,9,1,4,0.0,3.390746370415544e6,true,0.0,0.06169628712276152
20,0.75,12,9,1,16,1.0,3.390746370415544e6,true,4.0,0.22309291408075269
20,0.75,12,9,1,16,1.0,3.390746370415544e6,true,5.0,0.229712515548191
20,0.75,12,9,1,16,1.0,3.390746370415544e6,true,2.0,0.04136959345002833
20,0.75,12,9,1,16,1.0,3.390746370415544e6,true,0.0,0.10383934141398614
20,0.75,12,9,1,1,1.0,3.390746370415544e6,true,4.0,0.02472398021427797
20,0.75,12,9,1,1,1.0,3.390746370415544e6,true,5.0,0.023463641668704308
20,0.75,12,9,1,1,1.0,3.390746370415544e6,true,2.0,0.021182212795322588
20,0.75,12,9,1,1,1.0,3.390746370415544e6,true,0.0,0.03650007680996538
20,0.75,12,9,1,4,1.0,3.390746370415544e6,true,4.0,0.15024062213923015
20,0.75,12,9,1,4,1.0,3.390746370415544e6,true,5.0,0.20725751061752126
20,0.75,12,9,1,4,1.0,3.390746370415544e6,true,2.0,0.03550952671699485
20,0.75,12,9,1,4,1.0,3.390746370415544e6,true,0.0,0.09503126073830526
20,0.75,12,9,1,16,20.0,3.390746370415544e6,true,4.0,0.733182613017392
20,0.75,12,9,1,16,20.0,3.390746370415544e6,true,5.0,0.829765976129232
20,0.75,12,9,1,16,20.0,3.390746370415544e6,true,2.0,0.6551540828997069
20,0.75,12,9,1,16,20.0,3.390746370415544e6,true,0.0,0.6834639389087351
20,0.75,12,9,1,1,20.0,3.390746370415544e6,true,4.0,0.6413779461184934
20,0.75,12,9,1,1,20.0,3.390746370415544e6,true,5.0,0.6716418924660833
20,0.75,12,9,1,1,20.0,3.390746370415544e6,true,2.0,0.607531884099687
20,0.75,12,9,1,1,20.0,3.390746370415544e6,true,0.0,0.5745333389402156
20,0.75,12,9,1,4,20.0,3.390746370415544e6,true,4.0,0.6132209629573475
20,0.75,12,9,1,4,20.0,3.390746370415544e6,true,5.0,0.6656156702709464
20,0.75,12,9,1,4,20.0,3.390746370415544e6,true,2.0,0.566567385864196
20,0.75,12,9,1,4,20.0,3.390746370415544e6,true,0.0,0.5389053972208202
20,0.75,12,9,1,16,0.0,3.7192549364716844e6,true,4.0,0.016382774440309122
20,0.75,12,9,1,16,0.0,3.7192549364716844e6,true,5.0,0.003527800863925801
20,0.75,12,9,1,16,0.0,3.7192549364716844e6,true,2.0,0.007242850827971507
20,0.75,12,9,1,16,0.0,3.7192549364716844e6,true,0.0,0.05887165082235455
20,0.75,12,9,1,1,0.0,3.7192549364716844e6,true,4.0,0.007341597537026745
20,0.75,12,9,1,1,0.0,3.7192549364716844e6,true,5.0,-0.003163465620969567
20,0.75,12,9,1,1,0.0,3.7192549364716844e6,true,2.0,0.010639372554741254
20,0.75,12,9,1,1,0.0,3.7192549364716844e6,true,0.0,0.012158070400488613
20,0.75,12,9,1,4,0.0,3.7192549364716844e6,true,4.0,0.01329189921930982
20,0.75,12,9,1,4,0.0,3.7192549364716844e6,true,5.0,0.012804540754868763
20,0.75,12,9,1,4,0.0,3.7192549364716844e6,true,2.0,0.01613505586660382
20,0.75,12,9,1,4,0.0,3.7192549364716844e6,true,0.0,0.0665381332319849
20,0.75,12,9,1,16,1.0,3.7192549364716844e6,true,4.0,0.223344586739096
20,0.75,12,9,1,16,1.0,3.7192549364716844e6,true,5.0,0.23098108532148381
20,0.75,12,9,1,16,1.0,3.7192549364716844e6,true,2.0,0.04119091652204092
20,0.75,12,9,1,16,1.0,3.7192549364716844e6,true,0.0,0.10408853115505087
20,0.75,12,9,1,1,1.0,3.7192549364716844e6,true,4.0,0.024575948261454005
20,0.75,12,9,1,1,1.0,3.7192549364716844e6,true,5.0,0.023452968240009687
20,0.75,12,9,1,1,1.0,3.7192549364716844e6,true,2.0,0.021173819809005977
20,0.75,12,9,1,1,1.0,3.7192549364716844e6,true,0.0,0.03608812114505581
20,0.75,12,9,1,4,1.0,3.7192549364716844e6,true,4.0,0.15018477157985702
20,0.75,12,9,1,4,1.0,3.7192549364716844e6,true,5.0,0.20793452335339996
20,0.75,12,9,1,4,1.0,3.7192549364716844e6,true,2.0,0.03527234448063188
20,0.75,12,9,1,4,1.0,3.7192549364716844e6,true,0.0,0.09437366171473231
20,0.75,12,9,1,16,20.0,3.7192549364716844e6,true,4.0,0.7330665542056178
20,0.75,12,9,1,16,20.0,3.7192549364716844e6,true,5.0,0.8294017771883798
20,0.75,12,9,1,16,20.0,3.7192549364716844e6,true,2.0,0.6551739304572948
20,0.75,12,9,1,16,20.0,3.7192549364716844e6,true,0.0,0.6838532434404719
20,0.75,12,9,1,1,20.0,3.7192549364716844e6,true,4.0,0.6412472225186047
20,0.75,12,9,1,1,20.0,3.7192549364716844e6,true,5.0,0.6719367984728777
20,0.75,12,9,1,1,20.0,3.7192549364716844e6,true,2.0,0.6078282549975383
20,0.75,12,9,1,1,20.0,3.7192549364716844e6,true,0.0,0.5748779790511858
20,0.75,12,9,1,4,20.0,3.7192549364716844e6,true,4.0,0.6129335414837145
20,0.75,12,9,1,4,20.0,3.7192549364716844e6,true,5.0,0.6654047206349655
20,0.75,12,9,1,4,20.0,3.7192549364716844e6,true,2.0,0.5659197650770547
20,0.75,12,9,1,4,20.0,3.7192549364716844e6,true,0.0,0.5391405181490018
20,0.75,12,9,1,16,0.0,4.0795906774866544e6,true,4.0,0.02952948249900326
20,0.75,12,9,1,16,0.0,4.0795906774866544e6,true,5.0,0.016133469986584843
20,0.75,12,9,1,16,0.0,4.0795906774866544e6,true,2.0,0.009719306526529489
20,0.75,12,9,1,16,0.0,4.0795906774866544e6,true,0.0,0.04933816416397541
20,0.75,12,9,1,1,0.0,4.0795906774866544e6,true,4.0,0.008535710472955647
20,0.75,12,9,1,1,0.0,4.0795906774866544e6,true,5.0,-0.0008910381380452283
20,0.75,12,9,1,1,0.0,4.0795906774866544e6,true,2.0,0.013797308223068098
20,0.75,12,9,1,1,0.0,4.0795906774866544e6,true,0.0,0.0160883819857891
20,0.75,12,9,1,4,0.0,4.0795906774866544e6,true,4.0,0.01202334547939945
20,0.75,12,9,1,4,0.0,4.0795906774866544e6,true,5.0,0.009760868918477173
20,0.75,12,9,1,4,0.0,4.0795906774866544e6,true,2.0,0.013919674551451811
20,0.75,12,9,1,4,0.0,4.0795906774866544e6,true,0.0,0.06434763268415797
20,0.75,12,9,1,16,1.0,4.0795906774866544e6,true,4.0,0.22303427029214593
20,0.75,12,9,1,16,1.0,4.0795906774866544e6,true,5.0,0.2311477351251829
20,0.75,12,9,1,16,1.0,4.0795906774866544e6,true,2.0,0.0411456477255301
20,0.75,12,9,1,16,1.0,4.0795906774866544e6,true,0.0,0.10351443104374275
20,0.75,12,9,1,1,1.0,4.0795906774866544e6,true,4.0,0.024376850564727142
20,0.75,12,9,1,1,1.0,4.0795906774866544e6,true,5.0,0.02336759839980781
20,0.75,12,9,1,1,1.0,4.0795906774866544e6,true,2.0,0.021175021529356006
20,0.75,12,9,1,1,1.0,4.0795906774866544e6,true,0.0,0.03623177116375228
20,0.75,12,9,1,4,1.0,4.0795906774866544e6,true,4.0,0.14989335076245736
20,0.75,12,9,1,4,1.0,4.0795906774866544e6,true,5.0,0.2080974123128964
20,0.75,12,9,1,4,1.0,4.0795906774866544e6,true,2.0,0.035183710075974664
20,0.75,12,9,1,4,1.0,4.0795906774866544e6,true,0.0,0.0947106412940594
20,0.75,12,9,1,16,20.0,4.0795906774866544e6,true,4.0,0.7327670659745681
20,0.75,12,9,1,16,20.0,4.0795906774866544e6,true,5.0,0.8284838422441442
20,0.75,12,9,1,16,20.0,4.0795906774866544e6,true,2.0,0.6551220819246153
20,0.75,12,9,1,16,20.0,4.0795906774866544e6,true,0.0,0.684989955875743
20,0.75,12,9,1,1,20.0,4.0795906774866544e6,true,4.0,0.6417497128545305
20,0.75,12,9,1,1,20.0,4.0795906774866544e6,true,5.0,0.6718718553093659
20,0.75,12,9,1,1,20.0,4.0795906774866544e6,true,2.0,0.6080345465476349
20,0.75,12,9,1,1,20.0,4.0795906774866544e6,true,0.0,0.5749362938828043
20,0.75,12,9,1,4,20.0,4.0795906774866544e6,true,4.0,0.6130693364250905
20,0.75,12,9,1,4,20.0,4.0795906774866544e6,true,5.0,0.6647410857073454
20,0.75,12,9,1,4,20.0,4.0795906774866544e6,true,2.0,0.5653913559988696
20,0.75,12,9,1,4,20.0,4.0795906774866544e6,true,0.0,0.5395199375505839
20,0.75,12,9,1,16,0.0,4.47483713273624e6,true,4.0,0.027926800991255094
20,0.75,12,9,1,16,0.0,4.47483713273624e6,true,5.0,0.03682978677733729
20,0.75,12,9,1,16,0.0,4.47483713273624e6,true,2.0,0.011115099470505851
20,0.75,12,9,1,16,0.0,4.47483713273624e6,true,0.0,0.04970033224786104
20,0.75,12,9,1,1,0.0,4.47483713273624e6,true,4.0,0.009083476398487597
20,0.75,12,9,1,1,0.0,4.47483713273624e6,true,5.0,-0.0005459565440476886
20,0.75,12,9,1,1,0.0,4.47483713273624e6,true,2.0,0.014687869115961179
20,0.75,12,9,1,1,0.0,4.47483713273624e6,true,0.0,0.017563151181060933
20,0.75,12,9,1,4,0.0,4.47483713273624e6,true,4.0,0.010364253813580051
20,0.75,12,9,1,4,0.0,4.47483713273624e6,true,5.0,0.018982438918735127
20,0.75,12,9,1,4,0.0,4.47483713273624e6,true,2.0,0.014498429530787097
20,0.75,12,9,1,4,0.0,4.47483713273624e6,true,0.0,0.06255729202965485
20,0.75,12,9,1,16,1.0,4.47483713273624e6,true,4.0,0.22286896450814983
20,0.75,12,9,1,16,1.0,4.47483713273624e6,true,5.0,0.23129485868756652
20,0.75,12,9,1,16,1.0,4.47483713273624e6,true,2.0,0.04070908340192093
20,0.75,12,9,1,16,1.0,4.47483713273624e6,true,0.0,0.10278742020230033
20,0.75,12,9,1,1,1.0,4.47483713273624e6,true,4.0,0.024523638304338114
20,0.75,12,9,1,1,1.0,4.47483713273624e6,true,5.0,0.02370823253100525
20,0.75,12,9,1,1,1.0,4.47483713273624e6,true,2.0,0.021361785300076534
20,0.75,12,9,1,1,1.0,4.47483713273624e6,true,0.0,0.035979613762231966
20,0.75,12,9,1,4,1.0,4.47483713273624e6,true,4.0,0.14966582964843242
20,0.75,12,9,1,4,1.0,4.47483713273624e6,true,5.0,0.20694762203510833
20,0.75,12,9,1,4,1.0,4.47483713273624e6,true,2.0,0.03536949295691296
20,0.75,12,9,1,4,1.0,4.47483713273624e6,true,0.0,0.09396348487158988
20,0.75,12,9,1,16,20.0,4.47483713273624e6,true,4.0,0.7331859049034283
20,0.75,12,9,1,16,20.0,4.47483713273624e6,true,5.0,0.8290992787668915
20,0.75,12,9,1,16,20.0,4.47483713273624e6,true,2.0,0.655654975002102
20,0.75,12,9,1,16,20.0,4.47483713273624e6,true,0.0,0.6852044141302055
20,0.75,12,9,1,1,20.0,4.47483713273624e6,true,4.0,0.6416240646193475
20,0.75,12,9,1,1,20.0,4.47483713273624e6,true,5.0,0.6726200923001264
20,0.75,12,9,1,1,20.0,4.47483713273624e6,true,2.0,0.6075985511998774
20,0.75,12,9,1,1,20.0,4.47483713273624e6,true,0.0,0.5746263562077109
20,0.75,12,9,1,4,20.0,4.47483713273624e6,true,4.0,0.6125208960593365
20,0.75,12,9,1,4,20.0,4.47483713273624e6,true,5.0,0.6640325129560323
20,0.75,12,9,1,4,20.0,4.47483713273624e6,true,2.0,0.5641838863152457
20,0.75,12,9,1,4,20.0,4.47483713273624e6,true,0.0,0.5394730418843808
20,0.75,12,9,1,16,0.0,4.908376586655868e6,true,4.0,0.024757568770410597
20,0.75,12,9,1,16,0.0,4.908376586655868e6,true,5.0,0.03596807224148627
20,0.75,12,9,1,16,0.0,4.908376586655868e6,true,2.0,0.008227363949047809
20,0.75,12,9,1,16,0.0,4.908376586655868e6,true,0.0,0.05002606342111627
20,0.75,12,9,1,1,0.0,4.908376586655868e6,true,4.0,0.012165570930160153
20,0.75,12,9,1,1,0.0,4.908376586655868e6,true,5.0,0.004251678552960967
20,0.75,12,9,1,1,0.0,4.908376586655868e6,true,2.0,0.015349501666392377
20,0.75,12,9,1,1,0.0,4.908376586655868e6,true,0.0,0.018583199717874074
20,0.75,12,9,1,4,0.0,4.908376586655868e6,true,4.0,0.012499628053476992
20,0.75,12,9,1,4,0.0,4.908376586655868e6,true,5.0,0.02540725934533693
20,0.75,12,9,1,4,0.0,4.908376586655868e6,true,2.0,0.020454135575931284
20,0.75,12,9,1,4,0.0,4.908376586655868e6,true,0.0,0.06999857850759153
20,0.75,12,9,1,16,1.0,4.908376586655868e6,true,4.0,0.22309801841468346
20,0.75,12,9,1,16,1.0,4.908376586655868e6,true,5.0,0.23278146570482522
20,0.75,12,9,1,16,1.0,4.908376586655868e6,true,2.0,0.04055507891360196
20,0.75,12,9,1,16,1.0,4.908376586655868e6,true,0.0,0.10355023530395008
20,0.75,12,9,1,1,1.0,4.908376586655868e6,true,4.0,0.024288242116922553
20,0.75,12,9,1,1,1.0,4.908376586655868e6,true,5.0,0.023511174179201823
20,0.75,12,9,1,1,1.0,4.908376586655868e6,true,2.0,0.021237975454836678
20,0.75,12,9,1,1,1.0,4.908376586655868e6,true,0.0,0.036033724132955525
20,0.75,12,9,1,4,1.0,4.908376586655868e6,true,4.0,0.14944005111816697
20,0.75,12,9,1,4,1.0,4.908376586655868e6,true,5.0,0.20548397064710786
20,0.75,12,9,1,4,1.0,4.908376586655868e6,true,2.0,0.035520137973379044
20,0.75,12,9,1,4,1.0,4.908376586655868e6,true,0.0,0.09290540399902035
20,0.75,12,9,1,16,20.0,4.908376586655868e6,true,4.0,0.732770235253095
20,0.75,12,9,1,16,20.0,4.908376586655868e6,true,5.0,0.829000785999095
20,0.75,12,9,1,16,20.0,4.908376586655868e6,true,2.0,0.6558972045786129
20,0.75,12,9,1,16,20.0,4.908376586655868e6,true,0.0,0.6857831040275603
20,0.75,12,9,1,1,20.0,4.908376586655868e6,true,4.0,0.641870021313384
20,0.75,12,9,1,1,20.0,4.908376586655868e6,true,5.0,0.672726026553148
20,0.75,12,9,1,1,20.0,4.908376586655868e6,true,2.0,0.6078446260593385
20,0.75,12,9,1,1,20.0,4.908376586655868e6,true,0.0,0.5741528469676286
20,0.75,12,9,1,4,20.0,4.908376586655868e6,true,4.0,0.6129687281152628
20,0.75,12,9,1,4,20.0,4.908376586655868e6,true,5.0,0.6642731004632343
20,0.75,12,9,1,4,20.0,4.908376586655868e6,true,2.0,0.5651064213223821
20,0.75,12,9,1,4,20.0,4.908376586655868e6,true,0.0,0.5405145840657549
20,0.75,12,9,1,16,0.0,5.383919012422217e6,true,4.0,0.017573956087830023
20,0.75,12,9,1,16,0.0,5.383919012422217e6,true,5.0,0.024216185317429684
20,0.75,12,9,1,16,0.0,5.383919012422217e6,true,2.0,0.005796374506531493
20,0.75,12,9,1,16,0.0,5.383919012422217e6,true,0.0,0.046103836066955034
20,0.75,12,9,1,1,0.0,5.383919012422217e6,true,4.0,0.010829952642537317
20,0.75,12,9,1,1,0.0,5.383919012422217e6,true,5.0,0.004241140122561599
20,0.75,12,9,1,1,0.0,5.383919012422217e6,true,2.0,0.016170851547409413
20,0.75,12,9,1,1,0.0,5.383919012422217e6,true,0.0,0.020246746905160082
20,0.75,12,9,1,4,0.0,5.383919012422217e6,true,4.0,0.010851676436481779
20,0.75,12,9,1,4,0.0,5.383919012422217e6,true,5.0,0.02400168524616645
20,0.75,12,9,1,4,0.0,5.383919012422217e6,true,2.0,0.019877068595166438
20,0.75,12,9,1,4,0.0,5.383919012422217e6,true,0.0,0.06578309548608044
20,0.75,12,9,1,16,1.0,5.383919012422217e6,true,4.0,0.2226915633095328
20,0.75,12,9,1,16,1.0,5.383919012422217e6,true,5.0,0.2317421503941795
20,0.75,12,9,1,16,1.0,5.383919012422217e6,true,2.0,0.04045337433455839
20,0.75,12,9,1,16,1.0,5.383919012422217e6,true,0.0,0.10475290691060411
20,0.75,12,9,1,1,1.0,5.383919012422217e6,true,4.0,0.02449584180286604
20,0.75,12,9,1,1,1.0,5.383919012422217e6,true,5.0,0.023898215444066936
20,0.75,12,9,1,1,1.0,5.383919012422217e6,true,2.0,0.02138646259858669
20,0.75,12,9,1,1,1.0,5.383919012422217e6,true,0.0,0.03636892194924078
20,0.75,12,9,1,4,1.0,5.383919012422217e6,true,4.0,0.14942648140466425
20,0.75,12,9,1,4,1.0,5.383919012422217e6,true,5.0,0.2052449365427588
20,0.75,12,9,1,4,1.0,5.383919012422217e6,true,2.0,0.035621977790938016
20,0.75,12,9,1,4,1.0,5.383919012422217e6,true,0.0,0.0927519899347199
20,0.75,12,9,1,16,20.0,5.383919012422217e6,true,4.0,0.7325149291512446
20,0.75,12,9,1,16,20.0,5.383919012422217e6,true,5.0,0.8288481331845818
20,0.75,12,9,1,16,20.0,5.383919012422217e6,true,2.0,0.655808671868035
20,0.75,12,9,1,16,20.0,5.383919012422217e6,true,0.0,0.6858472656875275
20,0.75,12,9,1,1,20.0,5.383919012422217e6,true,4.0,0.6423766853347952
20,0.75,12,9,1,1,20.0,5.383919012422217e6,true,5.0,0.6726743024893035
20,0.75,12,9,1,1,20.0,5.383919012422217e6,true,2.0,0.6082519637398885
20,0.75,12,9,1,1,20.0,5.383919012422217e6,true,0.0,0.5747640735406944
20,0.75,12,9,1,4,20.0,5.383919012422217e6,true,4.0,0.6127878804346414
20,0.75,12,9,1,4,20.0,5.383919012422217e6,true,5.0,0.6651159143088676
20,0.75,12,9,1,4,20.0,5.383919012422217e6,true,2.0,0.56462782781416
20,0.75,12,9,1,4,20.0,5.383919012422217e6,true,0.0,0.5404739411266923
20,0.75,12,9,1,16,0.0,5.905533819700303e6,true,4.0,0.020100051436908916
20,0.75,12,9,1,16,0.0,5.905533819700303e6,true,5.0,0.030270909419855187
20,0.75,12,9,1,16,0.0,5.905533819700303e6,true,2.0,0.005445258070443821
20,0.75,12,9,1,16,0.0,5.905533819700303e6,true,0.0,0.03363641737678551
20,0.75,12,9,1,1,0.0,5.905533819700303e6,true,4.0,0.01063491309889678
20,0.75,12,9,1,1,0.0,5.905533819700303e6,true,5.0,0.005773854074108429
20,0.75,12,9,1,1,0.0,5.905533819700303e6,true,2.0,0.014307586181785712
20,0.75,12,9,1,1,0.0,5.905533819700303e6,true,0.0,0.018430694856544184
20,0.75,12,9,1,4,0.0,5.905533819700303e6,true,4.0,0.009486459346793466
20,0.75,12,9,1,4,0.0,5.905533819700303e6,true,5.0,0.03352957964374099
20,0.75,12,9,1,4,0.0,5.905533819700303e6,true,2.0,0.020877920313750513
20,0.75,12,9,1,4,0.0,5.905533819700303e6,true,0.0,0.06585338787789312
20,0.75,12,9,1,16,1.0,5.905533819700303e6,true,4.0,0.2227536943812427
20,0.75,12,9,1,16,1.0,5.905533819700303e6,true,5.0,0.2310922431863771
20,0.75,12,9,1,16,1.0,5.905533819700303e6,true,2.0,0.04056745215098624
20,0.75,12,9,1,16,1.0,5.905533819700303e6,true,0.0,0.10482229594024134
20,0.75,12,9,1,1,1.0,5.905533819700303e6,true,4.0,0.024578607448891968
20,0.75,12,9,1,1,1.0,5.905533819700303e6,true,5.0,0.02370495856973044
20,0.75,12,9,1,1,1.0,5.905533819700303e6,true,2.0,0.021549519828168516
20,0.75,12,9,1,1,1.0,5.905533819700303e6,true,0.0,0.03597588020491291
20,0.75,12,9,1,4,1.0,5.905533819700303e6,true,4.0,0.1493154320024863
20,0.75,12,9,1,4,1.0,5.905533819700303e6,true,5.0,0.2049743049231551
20,0.75,12,9,1,4,1.0,5.905533819700303e6,true,2.0,0.035533591324261864
20,0.75,12,9,1,4,1.0,5.905533819700303e6,true,0.0,0.09412955436413753
20,0.75,12,9,1,16,20.0,5.905533819700303e6,true,4.0,0.7325093739819307
20,0.75,12,9,1,16,20.0,5.905533819700303e6,true,5.0,0.8280957777053106
20,0.75,12,9,1,16,20.0,5.905533819700303e6,true,2.0,0.6554499278668084
20,0.75,12,9,1,16,20.0,5.905533819700303e6,true,0.0,0.6855343536277754
20,0.75,12,9,1,1,20.0,5.905533819700303e6,true,4.0,0.642310904656451
20,0.75,12,9,1,1,20.0,5.905533819700303e6,true,5.0,0.6721615478971029
20,0.75,12,9,1,1,20.0,5.905533819700303e6,true,2.0,0.6077791998623425
20,0.75,12,9,1,1,20.0,5.905533819700303e6,true,0.0,0.5745378755995554
20,0.75,12,9,1,4,20.0,5.905533819700303e6,true,4.0,0.6120721390942684
20,0.75,12,9,1,4,20.0,5.905533819700303e6,true,5.0,0.664356741026895
20,0.75,12,9,1,4,20.0,5.905533819700303e6,true,2.0,0.5647962720387364
20,0.75,12,9,1,4,20.0,5.905533819700303e6,true,0.0,0.5408322015737618
20,0.75,12,9,1,16,0.0,6.477684678234728e6,true,4.0,0.023329772649945575
20,0.75,12,9,1,16,0.0,6.477684678234728e6,true,5.0,0.03925799179984127
20,0.75,12,9,1,16,0.0,6.477684678234728e6,true,2.0,0.005315188731029009
20,0.75,12,9,1,16,0.0,6.477684678234728e6,true,0.0,0.038903568641960914
20,0.75,12,9,1,1,0.0,6.477684678234728e6,true,4.0,0.012332411129852365
20,0.75,12,9,1,1,0.0,6.477684678234728e6,true,5.0,0.004367160080053113
20,0.75,12,9,1,1,0.0,6.477684678234728e6,true,2.0,0.01390875804736162
20,0.75,12,9,1,1,0.0,6.477684678234728e6,true,0.0,0.019942595459781155
20,0.75,12,9,1,4,0.0,6.477684678234728e6,true,4.0,0.012604400418828328
20,0.75,12,9,1,4,0.0,6.477684678234728e6,true,5.0,0.027575496084861997
20,0.75,12,9,1,4,0.0,6.477684678234728e6,true,2.0,0.01750590926947833
20,0.75,12,9,1,4,0.0,6.477684678234728e6,true,0.0,0.06259180550805424
20,0.75,12,9,1,16,1.0,6.477684678234728e6,true,4.0,0.22255977372271865
20,0.75,12,9,1,16,1.0,6.477684678234728e6,true,5.0,0.23173166924283972
20,0.75,12,9,1,16,1.0,6.477684678234728e6,true,2.0,0.04033938085327745
20,0.75,12,9,1,16,1.0,6.477684678234728e6,true,0.0,0.1050364001597166
20,0.75,12,9,1,1,1.0,6.477684678234728e6,true,4.0,0.024562679764771635
20,0.75,12,9,1,1,1.0,6.477684678234728e6,true,5.0,0.023562356046423264
20,0.75,12,9,1,1,1.0,6.477684678234728e6,true,2.0,0.02155707163277479
20,0.75,12,9,1,1,1.0,6.477684678234728e6,true,0.0,0.035616688348948405
20,0.75,12,9,1,4,1.0,6.477684678234728e6,true,4.0,0.14942690659580454
20,0.75,12,9,1,4,1.0,6.477684678234728e6,true,5.0,0.20599957173722522
20,0.75,12,9,1,4,1.0,6.477684678234728e6,true,2.0,0.03526084963854027
20,0.75,12,9,1,4,1.0,6.477684678234728e6,true,0.0,0.09432373377859178
20,0.75,12,9,1,16,20.0,6.477684678234728e6,true,4.0,0.7322110483546855
20,0.75,12,9,1,16,20.0,6.477684678234728e6,true,5.0,0.8283031440656755
20,0.75,12,9,1,16,20.0,6.477684678234728e6,true,2.0,0.6553593484385413
20,0.75,12,9,1,16,20.0,6.477684678234728e6,true,0.0,0.6856627736605755
20,0.75,12,9,1,1,20.0,6.477684678234728e6,true,4.0,0.6419831880973841
20,0.75,12,9,1,1,20.0,6.477684678234728e6,true,5.0,0.6720829260827891
20,0.75,12,9,1,1,20.0,6.477684678234728e6,true,2.0,0.6075835188184359
20,0.75,12,9,1,1,20.0,6.477684678234728e6,true,0.0,0.5748661522231054
20,0.75,12,9,1,4,20.0,6.477684678234728e6,true,4.0,0.6124882253197481
20,0.75,12,9,1,4,20.0,6.477684678234728e6,true,5.0,0.6647975753584119
20,0.75,12,9,1,4,20.0,6.477684678234728e6,true,2.0,0.5654390393998026
20,0.75,12,9,1,4,20.0,6.477684678234728e6,true,0.0,0.5407076478680822
20,0.75,12,9,1,16,0.0,7.105267715284454e6,true,4.0,0.024236248953746046
20,0.75,12,9,1,16,0.0,7.105267715284454e6,true,5.0,0.035469647063613406
20,0.75,12,9,1,16,0.0,7.105267715284454e6,true,2.0,0.009491974204185053
20,0.75,12,9,1,16,0.0,7.105267715284454e6,true,0.0,0.035826254567156
20,0.75,12,9,1,1,0.0,7.105267715284454e6,true,4.0,0.01877319389637445
20,0.75,12,9,1,1,0.0,7.105267715284454e6,true,5.0,0.014143238390199096
20,0.75,12,9,1,1,0.0,7.105267715284454e6,true,2.0,0.018289547334403473
20,0.75,12,9,1,1,0.0,7.105267715284454e6,true,0.0,0.026644947119427734
20,0.75,12,9,1,4,0.0,7.105267715284454e6,true,4.0,0.015391171619774387
20,0.75,12,9,1,4,0.0,7.105267715284454e6,true,5.0,0.02591610421005618
20,0.75,12,9,1,4,0.0,7.105267715284454e6,true,2.0,0.0171196979583138
20,0.75,12,9,1,4,0.0,7.105267715284454e6,true,0.0,0.05928529559172249
20,0.75,12,9,1,16,1.0,7.105267715284454e6,true,4.0,0.2220473233323986
20,0.75,12,9,1,16,1.0,7.105267715284454e6,true,5.0,0.23142222473511934
20,0.75,12,9,1,16,1.0,7.105267715284454e6,true,2.0,0.04020294726814592
20,0.75,12,9,1,16,1.0,7.105267715284454e6,true,0.0,0.10513785148603048
20,0.75,12,9,1,1,1.0,7.105267715284454e6,true,4.0,0.024363472717115038
20,0.75,12,9,1,1,1.0,7.105267715284454e6,true,5.0,0.023575388513740532
20,0.75,12,9,1,1,1.0,7.105267715284454e6,true,2.0,0.021253622226439627
20,0.75,12,9,1,1,1.0,7.105267715284454e6,true,0.0,0.03540223414439838
20,0.75,12,9,1,4,1.0,7.105267715284454e6,true,4.0,0.14929595798698508
20,0.75,12,9,1,4,1.0,7.105267715284454e6,true,5.0,0.2057098073900861
20,0.75,12,9,1,4,1.0,7.105267715284454e6,true,2.0,0.035243756074917997
20,0.75,12,9,1,4,1.0,7.105267715284454e6,true,0.0,0.09386373675667885
20,0.75,12,9,1,16,20.0,7.105267715284454e6,true,4.0,0.7317901707842884
20,0.75,12,9,1,16,20.0,7.105267715284454e6,true,5.0,0.8280382873505661
20,0.75,12,9,1,16,20.0,7.105267715284454e6,true,2.0,0.6548468519254971
20,0.75,12,9,1,16,20.0,7.105267715284454e6,true,0.0,0.6861572078456232
20,0.75,12,9,1,1,20.0,7.105267715284454e6,true,4.0,0.6420462611010856
20,0.75,12,9,1,1,20.0,7.105267715284454e6,true,5.0,0.6728352495188027
20,0.75,12,9,1,1,20.0,7.105267715284454e6,true,2.0,0.6078501792624326
20,0.75,12,9,1,1,20.0,7.105267715284454e6,true,0.0,0.5748444542776237
20,0.75,12,9,1,4,20.0,7.105267715284454e6,true,4.0,0.612379315291807
20,0.75,12,9,1,4,20.0,7.105267715284454e6,true,5.0,0.6645341753540405
20,0.75,12,9,1,4,20.0,7.105267715284454e6,true,2.0,0.5655059884973938
20,0.75,12,9,1,4,20.0,7.105267715284454e6,true,0.0,0.5407119132953553
20,0.75,12,9,1,16,0.0,7.793653413772122e6,true,4.0,0.02785229040632984
20,0.75,12,9,1,16,0.0,7.793653413772122e6,true,5.0,0.03809363836888191
20,0.75,12,9,1,16,0.0,7.793653413772122e6,true,2.0,0.007484278570112113
20,0.75,12,9,1,16,0.0,7.793653413772122e6,true,0.0,0.02568687114219675
20,0.75,12,9,1,1,0.0,7.793653413772122e6,true,4.0,0.019614371831709124
20,0.75,12,9,1,1,0.0,7.793653413772122e6,true,5.0,0.01677768343087084
20,0.75,12,9,1,1,0.0,7.793653413772122e6,true,2.0,0.01931864041630541
20,0.75,12,9,1,1,0.0,7.793653413772122e6,true,0.0,0.027088921978429378
20,0.75,12,9,1,4,0.0,7.793653413772122e6,true,4.0,0.018793207059257806
20,0.75,12,9,1,4,0.0,7.793653413772122e6,true,5.0,0.020819253775141613
20,0.75,12,9,1,4,0.0,7.793653413772122e6,true,2.0,0.01603760979916763
20,0.75,12,9,1,4,0.0,7.793653413772122e6,true,0.0,0.0563614152985269
20,0.75,12,9,1,16,1.0,7.793653413772122e6,true,4.0,0.22185910284566562
20,0.75,12,9,1,16,1.0,7.793653413772122e6,true,5.0,0.23102633715333892
20,0.75,12,9,1,16,1.0,7.793653413772122e6,true,2.0,0.04020131667424041
20,0.75,12,9,1,16,1.0,7.793653413772122e6,true,0.0,0.10521201224002968
20,0.75,12,9,1,1,1.0,7.793653413772122e6,true,4.0,0.024373456253588797
20,0.75,12,9,1,1,1.0,7.793653413772122e6,true,5.0,0.023897658363380238
20,0.75,12,9,1,1,1.0,7.793653413772122e6,true,2.0,0.021212314537327383
20,0.75,12,9,1,1,1.0,7.793653413772122e6,true,0.0,0.0351685352253658
20,0.75,12,9,1,4,1.0,7.793653413772122e6,true,4.0,0.14919957976575648
20,0.75,12,9,1,4,1.0,7.793653413772122e6,true,5.0,0.20520801742852085
20,0.75,12,9,1,4,1.0,7.793653413772122e6,true,2.0,0.03534869099977603
20,0.75,12,9,1,4,1.0,7.793653413772122e6,true,0.0,0.09404948304432248
20,0.75,12,9,1,16,20.0,7.793653413772122e6,true,4.0,0.7313858984934127
20,0.75,12,9,1,16,20.0,7.793653413772122e6,true,5.0,0.82772914205617
20,0.75,12,9,1,16,20.0,7.793653413772122e6,true,2.0,0.6548528010825272
20,0.75,12,9,1,16,20.0,7.793653413772122e6,true,0.0,0.6860305769623858
20,0.75,12,9,1,1,20.0,7.793653413772122e6,true,4.0,0.6420642526162825
20,0.75,12,9,1,1,20.0,7.793653413772122e6,true,5.0,0.6734240216793791
20,0.75,12,9,1,1,20.0,7.793653413772122e6,true,2.0,0.6080263412879242
20,0.75,12,9,1,1,20.0,7.793653413772122e6,true,0.0,0.574076504098938
20,0.75,12,9,1,4,20.0,7.793653413772122e6,true,4.0,0.6122965898021205
20,0.75,12,9,1,4,20.0,7.793653413772122e6,true,5.0,0.6648989131010253
20,0.75,12,9,1,4,20.0,7.793653413772122e6,true,2.0,0.5654641241435506
20,0.75,12,9,1,4,20.0,7.793653413772122e6,true,0.0,0.54057171613682
20,0.75,12,9,1,16,0.0,8.548732569687596e6,true,4.0,0.02697725308358095
20,0.75,12,9,1,16,0.0,8.548732569687596e6,true,5.0,0.030114742988269667
20,0.75,12,9,1,16,0.0,8.548732569687596e6,true,2.0,0.008171941966431538
20,0.75,12,9,1,16,0.0,8.548732569687596e6,true,0.0,0.025302969536189792
20,0.75,12,9,1,1,0.0,8.548732569687596e6,true,4.0,0.018630927736145705
20,0.75,12,9,1,1,0.0,8.548732569687596e6,true,5.0,0.016282479890289067
20,0.75,12,9,1,1,0.0,8.548732569687596e6,true,2.0,0.01917616605298905
20,0.75,12,9,1,1,0.0,8.548732569687596e6,true,0.0,0.030509751690232307
20,0.75,12,9,1,4,0.0,8.548732569687596e6,true,4.0,0.018909182651895118
20,0.75,12,9,1,4,0.0,8.548732569687596e6,true,5.0,0.03347198506816396
20,0.75,12,9,1,4,0.0,8.548732569687596e6,true,2.0,0.016659142057181553
20,0.75,12,9,1,4,0.0,8.548732569687596e6,true,0.0,0.05105920077526004
20,0.75,12,9,1,16,1.0,8.548732569687596e6,true,4.0,0.22205185732268615
20,0.75,12,9,1,16,1.0,8.548732569687596e6,true,5.0,0.23025245883843112
20,0.75,12,9,1,16,1.0,8.548732569687596e6,true,2.0,0.04068247370188448
20,0.75,12,9,1,16,1.0,8.548732569687596e6,true,0.0,0.10594787818935603
20,0.75,12,9,1,1,1.0,8.548732569687596e6,true,4.0,0.024340180991408413
20,0.75,12,9,1,1,1.0,8.548732569687596e6,true,5.0,0.02389194530314226
20,0.75,12,9,1,1,1.0,8.548732569687596e6,true,2.0,0.0213134678024569
20,0.75,12,9,1,1,1.0,8.548732569687596e6,true,0.0,0.03519182196960871
20,0.75,12,9,1,4,1.0,8.548732569687596e6,true,4.0,0.14898861810763575
20,0.75,12,9,1,4,1.0,8.548732569687596e6,true,5.0,0.20481475289683107
20,0.75,12,9,1,4,1.0,8.548732569687596e6,true,2.0,0.03524390423120746
20,0.75,12,9,1,4,1.0,8.548732569687596e6,true,0.0,0.09393144741713842
20,0.75,12,9,1,16,20.0,8.548732569687596e6,true,4.0,0.7313613763316053
20,0.75,12,9,1,16,20.0,8.548732569687596e6,true,5.0,0.8281681101095124
20,0.75,12,9,1,16,20.0,8.548732569687596e6,true,2.0,0.6542212879177032
20,0.75,12,9,1,16,20.0,8.548732569687596e6,true,0.0,0.6854704993119463
20,0.75,12,9,1,1,20.0,8.548732569687596e6,true,4.0,0.6421196742423299
20,0.75,12,9,1,1,20.0,8.548732569687596e6,true,5.0,0.6735072458177771
20,0.75,12,9,1,1,20.0,8.548732569687596e6,true,2.0,0.6078898332984165
20,0.75,12,9,1,1,20.0,8.548732569687596e6,true,0.0,0.5741523415723444
20,0.75,12,9,1,4,20.0,8.548732569687596e6,true,4.0,0.6126446427535578
20,0.75,12,9,1,4,20.0,8.548732569687596e6,true,5.0,0.665217269196115
20,0.75,12,9,1,4,20.0,8.548732569687596e6,true,2.0,0.565620856571482
20,0.75,12,9,1,4,20.0,8.548732569687596e6,true,0.0,0.5404805313044115
20,0.75,12,9,1,16,0.0,9.376966702021493e6,true,4.0,0.02249464154248645
20,0.75,12,9,1,16,0.0,9.376966702021493e6,true,5.0,0.02376796381779302
20,0.75,12,9,1,16,0.0,9.376966702021493e6,true,2.0,0.011192345311782502
20,0.75,12,9,1,16,0.0,9.376966702021493e6,true,0.0,0.033393802076470885
20,0.75,12,9,1,1,0.0,9.376966702021493e6,true,4.0,0.01193417824360912
20,0.75,12,9,1,1,0.0,9.376966702021493e6,true,5.0,0.013533993710110834
20,0.75,12,9,1,1,0.0,9.376966702021493e6,true,2.0,0.013616444610323911
20,0.75,12,9,1,1,0.0,9.376966702021493e6,true,0.0,0.028373364140420517
20,0.75,12,9,1,4,0.0,9.376966702021493e6,true,4.0,0.015495335274661749
20,0.75,12,9,1,4,0.0,9.376966702021493e6,true,5.0,0.03373588968591525
20,0.75,12,9,1,4,0.0,9.376966702021493e6,true,2.0,0.014923692526163304
20,0.75,12,9,1,4,0.0,9.376966702021493e6,true,0.0,0.057786461706308155
20,0.75,12,9,1,16,1.0,9.376966702021493e6,true,4.0,0.22202667957035696
20,0.75,12,9,1,16,1.0,9.376966702021493e6,true,5.0,0.23025710038187255
20,0.75,12,9,1,16,1.0,9.376966702021493e6,true,2.0,0.04072984550635333
20,0.75,12,9,1,16,1.0,9.376966702021493e6,true,0.0,0.10581982815423341
20,0.75,12,9,1,1,1.0,9.376966702021493e6,true,4.0,0.02429443649332407
20,0.75,12,9,1,1,1.0,9.376966702021493e6,true,5.0,0.02386425806890792
20,0.75,12,9,1,1,1.0,9.376966702021493e6,true,2.0,0.021335237226547784
20,0.75,12,9,1,1,1.0,9.376966702021493e6,true,0.0,0.03496984811836991
20,0.75,12,9,1,4,1.0,9.376966702021493e6,true,4.0,0.14928360887988282
20,0.75,12,9,1,4,1.0,9.376966702021493e6,true,5.0,0.20448956000401813
20,0.75,12,9,1,4,1.0,9.376966702021493e6,true,2.0,0.03540579668415818
20,0.75,12,9,1,4,1.0,9.376966702021493e6,true,0.0,0.09402118843690578
20,0.75,12,9,1,16,20.0,9.376966702021493e6,true,4.0,0.7315180037685287
20,0.75,12,9,1,16,20.0,9.376966702021493e6,true,5.0,0.8283853066616952
20,0.75,12,9,1,16,20.0,9.376966702021493e6,true,2.0,0.6549409338110064
20,0.75,12,9,1,16,20.0,9.376966702021493e6,true,0.0,0.6846271431576199
20,0.75,12,9,1,1,20.0,9.376966702021493e6,true,4.0,0.6419265027846092
20,0.75,12,9,1,1,20.0,9.376966702021493e6,true,5.0,0.6737841160867648
20,0.75,12,9,1,1,20.0,9.376966702021493e6,true,2.0,0.6074116473886185
20,0.75,12,9,1,1,20.0,9.376966702021493e6,true,0.0,0.5737137627362688
20,0.75,12,9,1,4,20.0,9.376966702021493e6,true,4.0,0.6123739484562538
20,0.75,12,9,1,4,20.0,9.376966702021493e6,true,5.0,0.664949464506437
20,0.75,12,9,1,4,20.0,9.376966702021493e6,true,2.0,0.5653496810669982
20,0.75,12,9,1,4,20.0,9.376966702021493e6,true,0.0,0.5409873820287967
20,0.75,12,9,1,16,0.0,1.0285443346607488e7,true,4.0,0.016780343825225485
20,0.75,12,9,1,16,0.0,1.0285443346607488e7,true,5.0,0.03096667860443727
20,0.75,12,9,1,16,0.0,1.0285443346607488e7,true,2.0,0.010879955423895265
20,0.75,12,9,1,16,0.0,1.0285443346607488e7,true,0.0,0.026137078623208035
20,0.75,12,9,1,1,0.0,1.0285443346607488e7,true,4.0,0.012591491909380494
20,0.75,12,9,1,1,0.0,1.0285443346607488e7,true,5.0,0.013281229116874202
20,0.75,12,9,1,1,0.0,1.0285443346607488e7,true,2.0,0.014302202647850903
20,0.75,12,9,1,1,0.0,1.0285443346607488e7,true,0.0,0.025737616091750008
20,0.75,12,9,1,4,0.0,1.0285443346607488e7,true,4.0,0.01222451298217335
20,0.75,12,9,1,4,0.0,1.0285443346607488e7,true,5.0,0.024731443930170596
20,0.75,12,9,1,4,0.0,1.0285443346607488e7,true,2.0,0.013407801571057858
20,0.75,12,9,1,4,0.0,1.0285443346607488e7,true,0.0,0.05802854889037155
20,0.75,12,9,1,16,1.0,1.0285443346607488e7,true,4.0,0.221820244203187
20,0.75,12,9,1,16,1.0,1.0285443346607488e7,true,5.0,0.2307648024741657
20,0.75,12,9,1,16,1.0,1.0285443346607488e7,true,2.0,0.040393122580242996
20,0.75,12,9,1,16,1.0,1.0285443346607488e7,true,0.0,0.10517544020431985
20,0.75,12,9,1,1,1.0,1.0285443346607488e7,true,4.0,0.02423871699860152
20,0.75,12,9,1,1,1.0,1.0285443346607488e7,true,5.0,0.02374876405388664
20,0.75,12,9,1,1,1.0,1.0285443346607488e7,true,2.0,0.02129386804852103
20,0.75,12,9,1,1,1.0,1.0285443346607488e7,true,0.0,0.03501784676025455
20,0.75,12,9,1,4,1.0,1.0285443346607488e7,true,4.0,0.14957493670239955
20,0.75,12,9,1,4,1.0,1.0285443346607488e7,true,5.0,0.20480663918140066
20,0.75,12,9,1,4,1.0,1.0285443346607488e7,true,2.0,0.035363396948491846
20,0.75,12,9,1,4,1.0,1.0285443346607488e7,true,0.0,0.09313542411796512
20,0.75,12,9,1,16,20.0,1.0285443346607488e7,true,4.0,0.7317764814061812
20,0.75,12,9,1,16,20.0,1.0285443346607488e7,true,5.0,0.828731626749407
20,0.75,12,9,1,16,20.0,1.0285443346607488e7,true,2.0,0.65489103575997
20,0.75,12,9,1,16,20.0,1.0285443346607488e7,true,0.0,0.6845819976789927
20,0.75,12,9,1,1,20.0,1.0285443346607488e7,true,4.0,0.6418012386766423
20,0.75,12,9,1,1,20.0,1.0285443346607488e7,true,5.0,0.6743365117733404
20,0.75,12,9,1,1,20.0,1.0285443346607488e7,true,2.0,0.6074405291751845
20,0.75,12,9,1,1,20.0,1.0285443346607488e7,true,0.0,0.5738265807868079
20,0.75,12,9,1,4,20.0,1.0285443346607488e7,true,4.0,0.6123423089084576
20,0.75,12,9,1,4,20.0,1.0285443346607488e7,true,5.0,0.6645784454159601
20,0.75,12,9,1,4,20.0,1.0285443346607488e7,true,2.0,0.5650438488855777
20,0.75,12,9,1,4,20.0,1.0285443346607488e7,true,0.0,0.5408376732807479
20,0.75,12,9,1,16,0.0,1.1281936707044685e7,true,4.0,0.01749738058676856
20,0.75,12,9,1,16,0.0,1.1281936707044685e7,true,5.0,0.03244423738110637
20,0.75,12,9,1,16,0.0,1.1281936707044685e7,true,2.0,0.010847221185027567
20,0.75,12,9,1,16,0.0,1.1281936707044685e7,true,0.0,0.028121901316148917
20,0.75,12,9,1,1,0.0,1.1281936707044685e7,true,4.0,0.012149542156153095
20,0.75,12,9,1,1,0.0,1.1281936707044685e7,true,5.0,0.012168062377869692
20,0.75,12,9,1,1,0.0,1.1281936707044685e7,true,2.0,0.012965463965807954
20,0.75,12,9,1,1,0.0,1.1281936707044685e7,true,0.0,0.025625994206746116
20,0.75,12,9,1,4,0.0,1.1281936707044685e7,true,4.0,0.007134620448879639
20,0.75,12,9,1,4,0.0,1.1281936707044685e7,true,5.0,0.02213818716795982
20,0.75,12,9,1,4,0.0,1.1281936707044685e7,true,2.0,0.014240416712550885
20,0.75,12,9,1,4,0.0,1.1281936707044685e7,true,0.0,0.05487472852857102
20,0.75,12,9,1,16,1.0,1.1281936707044685e7,true,4.0,0.2217911743156301
20,0.75,12,9,1,16,1.0,1.1281936707044685e7,true,5.0,0.23074385956213958
20,0.75,12,9,1,16,1.0,1.1281936707044685e7,true,2.0,0.04052453398949411
20,0.75,12,9,1,16,1.0,1.1281936707044685e7,true,0.0,0.10509755212199824
20,0.75,12,9,1,1,1.0,1.1281936707044685e7,true,4.0,0.02427899413840218
20,0.75,12,9,1,1,1.0,1.1281936707044685e7,true,5.0,0.02371062378169304
20,0.75,12,9,1,1,1.0,1.1281936707044685e7,true,2.0,0.02123113281400078
20,0.75,12,9,1,1,1.0,1.1281936707044685e7,true,0.0,0.03480168162445857
20,0.75,12,9,1,4,1.0,1.1281936707044685e7,true,4.0,0.14929314883657369
20,0.75,12,9,1,4,1.0,1.1281936707044685e7,true,5.0,0.20485983692448084
20,0.75,12,9,1,4,1.0,1.1281936707044685e7,true,2.0,0.03531648266820094
20,0.75,12,9,1,4,1.0,1.1281936707044685e7,true,0.0,0.09409862543746732
20,0.75,12,9,1,16,20.0,1.1281936707044685e7,true,4.0,0.7317605302352297
20,0.75,12,9,1,16,20.0,1.1281936707044685e7,true,5.0,0.8292542216192814
20,0.75,12,9,1,16,20.0,1.1281936707044685e7,true,2.0,0.6545041032113621
20,0.75,12,9,1,16,20.0,1.1281936707044685e7,true,0.0,0.6843214709647242
20,0.75,12,9,1,1,20.0,1.1281936707044685e7,true,4.0,0.6418513980854853
20,0.75,12,9,1,1,20.0,1.1281936707044685e7,true,5.0,0.6746646653231009
20,0.75,12,9,1,1,20.0,1.1281936707044685e7,true,2.0,0.6069667795002407
20,0.75,12,9,1,1,20.0,1.1281936707044685e7,true,0.0,0.573685762313165
20,0.75,12,9,1,4,20.0,1.1281936707044685e7,true,4.0,0.6121325545862735
20,0.75,12,9,1,4,20.0,1.1281936707044685e7,true,5.0,0.665102308571529
20,0.75,12,9,1,4,20.0,1.1281936707044685e7,true,2.0,0.5648490856272488
20,0.75,12,9,1,4,20.0,1.1281936707044685e7,true,0.0,0.5405615781484889
20,0.75,12,9,1,16,0.0,1.2374974181715224e7,true,4.0,0.016363090083717648
20,0.75,12,9,1,16,0.0,1.2374974181715224e7,true,5.0,0.02851818907779329
20,0.75,12,9,1,16,0.0,1.2374974181715224e7,true,2.0,0.01577704834554182
20,0.75,12,9,1,16,0.0,1.2374974181715224e7,true,0.0,0.017477625690104238
20,0.75,12,9,1,1,0.0,1.2374974181715224e7,true,4.0,0.012720493109112536
20,0.75,12,9,1,1,0.0,1.2374974181715224e7,true,5.0,0.011183133870177485
20,0.75,12,9,1,1,0.0,1.2374974181715224e7,true,2.0,0.011514360225868252
20,0.75,12,9,1,1,0.0,1.2374974181715224e7,true,0.0,0.02275256628197003
20,0.75,12,9,1,4,0.0,1.2374974181715224e7,true,4.0,0.004975775879968822
20,0.75,12,9,1,4,0.0,1.2374974181715224e7,true,5.0,0.012167199588674814
20,0.75,12,9,1,4,0.0,1.2374974181715224e7,true,2.0,0.014502338115403456
20,0.75,12,9,1,4,0.0,1.2374974181715224e7,true,0.0,0.05617502289605023
20,0.75,12,9,1,16,1.0,1.2374974181715224e7,true,4.0,0.22168542818793166
20,0.75,12,9,1,16,1.0,1.2374974181715224e7,true,5.0,0.23002155406700317
20,0.75,12,9,1,16,1.0,1.2374974181715224e7,true,2.0,0.04061952108604365
20,0.75,12,9,1,16,1.0,1.2374974181715224e7,true,0.0,0.10519193370447061
20,0.75,12,9,1,1,1.0,1.2374974181715224e7,true,4.0,0.02414805508130369
20,0.75,12,9,1,1,1.0,1.2374974181715224e7,true,5.0,0.023514541727395286
20,0.75,12,9,1,1,1.0,1.2374974181715224e7,true,2.0,0.02102511735961709
20,0.75,12,9,1,1,1.0,1.2374974181715224e7,true,0.0,0.0347603198356638
20,0.75,12,9,1,4,1.0,1.2374974181715224e7,true,4.0,0.14940215722699537
20,0.75,12,9,1,4,1.0,1.2374974181715224e7,true,5.0,0.2057422684421524
20,0.75,12,9,1,4,1.0,1.2374974181715224e7,true,2.0,0.03580619815451625
20,0.75,12,9,1,4,1.0,1.2374974181715224e7,true,0.0,0.09464132022788375
20,0.75,12,9,1,16,20.0,1.2374974181715224e7,true,4.0,0.7318710153862651
20,0.75,12,9,1,16,20.0,1.2374974181715224e7,true,5.0,0.829327529940899
20,0.75,12,9,1,16,20.0,1.2374974181715224e7,true,2.0,0.6545234312812137
20,0.75,12,9,1,16,20.0,1.2374974181715224e7,true,0.0,0.6851678394695238
20,0.75,12,9,1,1,20.0,1.2374974181715224e7,true,4.0,0.641910148534875
20,0.75,12,9,1,1,20.0,1.2374974181715224e7,true,5.0,0.6740084768373001
20,0.75,12,9,1,1,20.0,1.2374974181715224e7,true,2.0,0.6077807508726193
20,0.75,12,9,1,1,20.0,1.2374974181715224e7,true,0.0,0.5736826698130761
20,0.75,12,9,1,4,20.0,1.2374974181715224e7,true,4.0,0.6118733464418473
20,0.75,12,9,1,4,20.0,1.2374974181715224e7,true,5.0,0.6651662657839701
20,0.75,12,9,1,4,20.0,1.2374974181715224e7,true,2.0,0.5644340755495347
20,0.75,12,9,1,4,20.0,1.2374974181715224e7,true,0.0,0.5398419433565838
20,0.75,12,9,1,16,0.0,1.3573909336195331e7,true,4.0,0.015352623105591115
20,0.75,12,9,1,16,0.0,1.3573909336195331e7,true,5.0,0.0290986173826014
20,0.75,12,9,1,16,0.0,1.3573909336195331e7,true,2.0,0.016952698134976244
20,0.75,12,9,1,16,0.0,1.3573909336195331e7,true,0.0,0.0232531459612914
20,0.75,12,9,1,1,0.0,1.3573909336195331e7,true,4.0,0.012489639111787776
20,0.75,12,9,1,1,0.0,1.3573909336195331e7,true,5.0,0.015120334199169371
20,0.75,12,9,1,1,0.0,1.3573909336195331e7,true,2.0,0.012439275106958721
20,0.75,12,9,1,1,0.0,1.3573909336195331e7,true,0.0,0.020593569506123517
20,0.75,12,9,1,4,0.0,1.3573909336195331e7,true,4.0,0.007860650881663774
20,0.75,12,9,1,4,0.0,1.3573909336195331e7,true,5.0,0.029269947410338816
20,0.75,12,9,1,4,0.0,1.3573909336195331e7,true,2.0,0.01381342961064514
20,0.75,12,9,1,4,0.0,1.3573909336195331e7,true,0.0,0.05066825526972104
20,0.75,12,9,1,16,1.0,1.3573909336195331e7,true,4.0,0.22189446482586467
20,0.75,12,9,1,16,1.0,1.3573909336195331e7,true,5.0,0.2296746247970324
20,0.75,12,9,1,16,1.0,1.3573909336195331e7,true,2.0,0.040425379023946204
20,0.75,12,9,1,16,1.0,1.3573909336195331e7,true,0.0,0.10402867845430011
20,0.75,12,9,1,1,1.0,1.3573909336195331e7,true,4.0,0.02419498216317452
20,0.75,12,9,1,1,1.0,1.3573909336195331e7,true,5.0,0.023346226444232357
20,0.75,12,9,1,1,1.0,1.3573909336195331e7,true,2.0,0.021114298524130527
20,0.75,12,9,1,1,1.0,1.3573909336195331e7,true,0.0,0.03492201821511787
20,0.75,12,9,1,4,1.0,1.3573909336195331e7,true,4.0,0.14943717118900532
20,0.75,12,9,1,4,1.0,1.3573909336195331e7,true,5.0,0.2063239259484081
20,0.75,12,9,1,4,1.0,1.3573909336195331e7,true,2.0,0.03596685844812823
20,0.75,12,9,1,4,1.0,1.3573909336195331e7,true,0.0,0.09389198399271885
20,0.75,12,9,1,16,20.0,1.3573909336195331e7,true,4.0,0.7321465902393097
20,0.75,12,9,1,16,20.0,1.3573909336195331e7,true,5.0,0.8293758588385743
20,0.75,12,9,1,16,20.0,1.3573909336195331e7,true,2.0,0.6551769832240983
20,0.75,12,9,1,16,20.0,1.3573909336195331e7,true,0.0,0.6859285227155101
20,0.75,12,9,1,1,20.0,1.3573909336195331e7,true,4.0,0.641785626120035
20,0.75,12,9,1,1,20.0,1.3573909336195331e7,true,5.0,0.6739672956806266
20,0.75,12,9,1,1,20.0,1.3573909336195331e7,true,2.0,0.6073376591110581
20,0.75,12,9,1,1,20.0,1.3573909336195331e7,true,0.0,0.5735004648837942
20,0.75,12,9,1,4,20.0,1.3573909336195331e7,true,4.0,0.6117750879101109
20,0.75,12,9,1,4,20.0,1.3573909336195331e7,true,5.0,0.6653757148495233
20,0.75,12,9,1,4,20.0,1.3573909336195331e7,true,2.0,0.5644288199139808
20,0.75,12,9,1,4,20.0,1.3573909336195331e7,true,0.0,0.5398699356407571
20,0.75,12,9,1,16,0.0,1.488900194551456e7,true,4.0,0.005521383002696592
20,0.75,12,9,1,16,0.0,1.488900194551456e7,true,5.0,0.02156876878829763
20,0.75,12,9,1,16,0.0,1.488900194551456e7,true,2.0,0.015498312224424054
20,0.75,12,9,1,16,0.0,1.488900194551456e7,true,0.0,0.026590895558346875
20,0.75,12,9,1,1,0.0,1.488900194551456e7,true,4.0,0.011227373579437976
20,0.75,12,9,1,1,0.0,1.488900194551456e7,true,5.0,0.01588452597155222
20,0.75,12,9,1,1,0.0,1.488900194551456e7,true,2.0,0.008524800783486183
20,0.75,12,9,1,1,0.0,1.488900194551456e7,true,0.0,0.01707762833277553
20,0.75,12,9,1,4,0.0,1.488900194551456e7,true,4.0,0.004657749391840777
20,0.75,12,9,1,4,0.0,1.488900194551456e7,true,5.0,0.02351543528245857
20,0.75,12,9,1,4,0.0,1.488900194551456e7,true,2.0,0.011154615266226428
20,0.75,12,9,1,4,0.0,1.488900194551456e7,true,0.0,0.05013598339791156
20,0.75,12,9,1,16,1.0,1.488900194551456e7,true,4.0,0.22232071248414031
20,0.75,12,9,1,16,1.0,1.488900194551456e7,true,5.0,0.23072742553785924
20,0.75,12,9,1,16,1.0,1.488900194551456e7,true,2.0,0.040571156882109424
20,0.75,12,9,1,16,1.0,1.488900194551456e7,true,0.0,0.10262233434150621
20,0.75,12,9,1,1,1.0,1.488900194551456e7,true,4.0,0.024241659307489075
20,0.75,12,9,1,1,1.0,1.488900194551456e7,true,5.0,0.023494874979996003
20,0.75,12,9,1,1,1.0,1.488900194551456e7,true,2.0,0.021143950116694055
20,0.75,12,9,1,1,1.0,1.488900194551456e7,true,0.0,0.03519983630696565
20,0.75,12,9,1,4,1.0,1.488900194551456e7,true,4.0,0.14956006981334685
20,0.75,12,9,1,4,1.0,1.488900194551456e7,true,5.0,0.20737426622299596
20,0.75,12,9,1,4,1.0,1.488900194551456e7,true,2.0,0.03585564686397144
20,0.75,12,9,1,4,1.0,1.488900194551456e7,true,0.0,0.0934184021636827
20,0.75,12,9,1,16,20.0,1.488900194551456e7,true,4.0,0.7324391493259043
20,0.75,12,9,1,16,20.0,1.488900194551456e7,true,5.0,0.829559874304734
20,0.75,12,9,1,16,20.0,1.488900194551456e7,true,2.0,0.6548097848725756
20,0.75,12,9,1,16,20.0,1.488900194551456e7,true,0.0,0.6861507041178789
20,0.75,12,9,1,1,20.0,1.488900194551456e7,true,4.0,0.6415011652584471
20,0.75,12,9,1,1,20.0,1.488900194551456e7,true,5.0,0.6734000562933062
20,0.75,12,9,1,1,20.0,1.488900194551456e7,true,2.0,0.6071441167369425
20,0.75,12,9,1,1,20.0,1.488900194551456e7,true,0.0,0.5734141999297057
20,0.75,12,9,1,4,20.0,1.488900194551456e7,true,4.0,0.6117159647101114
20,0.75,12,9,1,4,20.0,1.488900194551456e7,true,5.0,0.6650454062609429
20,0.75,12,9,1,4,20.0,1.488900194551456e7,true,2.0,0.5641978403460829
20,0.75,12,9,1,4,20.0,1.488900194551456e7,true,0.0,0.54001867991017
20,0.75,12,9,1,16,0.0,1.6331505791217607e7,true,4.0,0.007852587092726902
20,0.75,12,9,1,16,0.0,1.6331505791217607e7,true,5.0,0.01760937327530284
20,0.75,12,9,1,16,0.0,1.6331505791217607e7,true,2.0,0.020143027542456695
20,0.75,12,9,1,16,0.0,1.6331505791217607e7,true,0.0,0.02251350061572439
20,0.75,12,9,1,1,0.0,1.6331505791217607e7,true,4.0,0.012707840004113326
20,0.75,12,9,1,1,0.0,1.6331505791217607e7,true,5.0,0.01448610964651668
20,0.75,12,9,1,1,0.0,1.6331505791217607e7,true,2.0,0.010424734123148231
20,0.75,12,9,1,1,0.0,1.6331505791217607e7,true,0.0,0.021906839989446866
20,0.75,12,9,1,4,0.0,1.6331505791217607e7,true,4.0,0.007679187449629842
20,0.75,12,9,1,4,0.0,1.6331505791217607e7,true,5.0,0.018327346567270704
20,0.75,12,9,1,4,0.0,1.6331505791217607e7,true,2.0,0.011128758409158916
20,0.75,12,9,1,4,0.0,1.6331505791217607e7,true,0.0,0.0436390202223508
20,0.75,12,9,1,16,1.0,1.6331505791217607e7,true,4.0,0.2225445747658938
20,0.75,12,9,1,16,1.0,1.6331505791217607e7,true,5.0,0.23097986300300785
20,0.75,12,9,1,16,1.0,1.6331505791217607e7,true,2.0,0.04075317275444736
20,0.75,12,9,1,16,1.0,1.6331505791217607e7,true,0.0,0.10232653450265378
20,0.75,12,9,1,1,1.0,1.6331505791217607e7,true,4.0,0.024226075524229264
20,0.75,12,9,1,1,1.0,1.6331505791217607e7,true,5.0,0.02360264685946151
20,0.75,12,9,1,1,1.0,1.6331505791217607e7,true,2.0,0.021074486843063907
20,0.75,12,9,1,1,1.0,1.6331505791217607e7,true,0.0,0.03549934685724086
20,0.75,12,9,1,4,1.0,1.6331505791217607e7,true,4.0,0.14956574428336541
20,0.75,12,9,1,4,1.0,1.6331505791217607e7,true,5.0,0.20833066087059154
20,0.75,12,9,1,4,1.0,1.6331505791217607e7,true,2.0,0.035793858804863764
20,0.75,12,9,1,4,1.0,1.6331505791217607e7,true,0.0,0.09363763960701503
20,0.75,12,9,1,16,20.0,1.6331505791217607e7,true,4.0,0.732596120306447
20,0.75,12,9,1,16,20.0,1.6331505791217607e7,true,5.0,0.8290286124291651
20,0.75,12,9,1,16,20.0,1.6331505791217607e7,true,2.0,0.6552142218011748
20,0.75,12,9,1,16,20.0,1.6331505791217607e7,true,0.0,0.6860808337646515
20,0.75,12,9,1,1,20.0,1.6331505791217607e7,true,4.0,0.6411045904564626
20,0.75,12,9,1,1,20.0,1.6331505791217607e7,true,5.0,0.6730539100682305
20,0.75,12,9,1,1,20.0,1.6331505791217607e7,true,2.0,0.6068909131651271
20,0.75,12,9,1,1,20.0,1.6331505791217607e7,true,0.0,0.5730493633751635
20,0.75,12,9,1,4,20.0,1.6331505791217607e7,true,4.0,0.6121105644505527
20,0.75,12,9,1,4,20.0,1.6331505791217607e7,true,5.0,0.6652727550555098
20,0.75,12,9,1,4,20.0,1.6331505791217607e7,true,2.0,0.5641812380892954
20,0.75,12,9,1,4,20.0,1.6331505791217607e7,true,0.0,0.5405010617461663
20,0.75,12,9,1,16,0.0,1.791376496454316e7,true,4.0,0.002861679273163483
20,0.75,12,9,1,16,0.0,1.791376496454316e7,true,5.0,0.007060277855989084
20,0.75,12,9,1,16,0.0,1.791376496454316e7,true,2.0,0.0153125419848595
20,0.75,12,9,1,16,0.0,1.791376496454316e7,true,0.0,0.02913826005945059
20,0.75,12,9,1,1,0.0,1.791376496454316e7,true,4.0,0.014322331386967925
20,0.75,12,9,1,1,0.0,1.791376496454316e7,true,5.0,0.01503127293916155
20,0.75,12,9,1,1,0.0,1.791376496454316e7,true,2.0,0.011495094154645776
20,0.75,12,9,1,1,0.0,1.791376496454316e7,true,0.0,0.02145641676980027
20,0.75,12,9,1,4,0.0,1.791376496454316e7,true,4.0,0.007421005337048344
20,0.75,12,9,1,4,0.0,1.791376496454316e7,true,5.0,0.02489314210071848
20,0.75,12,9,1,4,0.0,1.791376496454316e7,true,2.0,0.012722362116236305
20,0.75,12,9,1,4,0.0,1.791376496454316e7,true,0.0,0.04091254657022843
20,0.75,12,9,1,16,1.0,1.791376496454316e7,true,4.0,0.22286008024623044
20,0.75,12,9,1,16,1.0,1.791376496454316e7,true,5.0,0.23108361875583736
20,0.75,12,9,1,16,1.0,1.791376496454316e7,true,2.0,0.04099203011370869
20,0.75,12,9,1,16,1.0,1.791376496454316e7,true,0.0,0.10196998895489261
20,0.75,12,9,1,1,1.0,1.791376496454316e7,true,4.0,0.024337480183376285
20,0.75,12,9,1,1,1.0,1.791376496454316e7,true,5.0,0.023736651895962153
20,0.75,12,9,1,1,1.0,1.791376496454316e7,true,2.0,0.02118780001611859
20,0.75,12,9,1,1,1.0,1.791376496454316e7,true,0.0,0.03548478126202169
20,0.75,12,9,1,4,1.0,1.791376496454316e7,true,4.0,0.14977049000855594
20,0.75,12,9,1,4,1.0,1.791376496454316e7,true,5.0,0.2091292123168156
20,0.75,12,9,1,4,1.0,1.791376496454316e7,true,2.0,0.035824005665373686
20,0.75,12,9,1,4,1.0,1.791376496454316e7,true,0.0,0.09367192873263448
20,0.75,12,9,1,16,20.0,1.791376496454316e7,true,4.0,0.7328232090557988
20,0.75,12,9,1,16,20.0,1.791376496454316e7,true,5.0,0.8297494049835511
20,0.75,12,9,1,16,20.0,1.791376496454316e7,true,2.0,0.6545963983582265
20,0.75,12,9,1,16,20.0,1.791376496454316e7,true,0.0,0.6858056822734714
20,0.75,12,9,1,1,20.0,1.791376496454316e7,true,4.0,0.6409860710867102
20,0.75,12,9,1,1,20.0,1.791376496454316e7,true,5.0,0.673372168293835
20,0.75,12,9,1,1,20.0,1.791376496454316e7,true,2.0,0.6069347874240552
20,0.75,12,9,1,1,20.0,1.791376496454316e7,true,0.0,0.5729577045299495
20,0.75,12,9,1,4,20.0,1.791376496454316e7,true,4.0,0.6122526604887607
20,0.75,12,9,1,4,20.0,1.791376496454316e7,true,5.0,0.6657495969856282
20,0.75,12,9,1,4,20.0,1.791376496454316e7,true,2.0,0.5642024403302571
20,0.75,12,9,1,4,20.0,1.791376496454316e7,true,0.0,0.5402570175426261
20,0.75,12,9,1,16,0.0,1.964931949982608e7,true,4.0,0.00736562657760551
20,0.75,12,9,1,16,0.0,1.964931949982608e7,true,5.0,0.00554122651705304
20,0.75,12,9,1,16,0.0,1.964931949982608e7,true,2.0,0.01359359554275296
20,0.75,12,9,1,16,0.0,1.964931949982608e7,true,0.0,0.031641868679441035
20,0.75,12,9,1,1,0.0,1.964931949982608e7,true,4.0,0.016420697269753752
20,0.75,12,9,1,1,0.0,1.964931949982608e7,true,5.0,0.013782900296983898
20,0.75,12,9,1,1,0.0,1.964931949982608e7,true,2.0,0.01034120624076852
20,0.75,12,9,1,1,0.0,1.964931949982608e7,true,0.0,0.019819778472949086
20,0.75,12,9,1,4,0.0,1.964931949982608e7,true,4.0,0.007344164089590408
20,0.75,12,9,1,4,0.0,1.964931949982608e7,true,5.0,0.028780065535114682
20,0.75,12,9,1,4,0.0,1.964931949982608e7,true,2.0,0.00728826805960696
20,0.75,12,9,1,4,0.0,1.964931949982608e7,true,0.0,0.03410757080218234
20,0.75,12,9,1,16,1.0,1.964931949982608e7,true,4.0,0.2230283212495796
20,0.75,12,9,1,16,1.0,1.964931949982608e7,true,5.0,0.23253885208086755
20,0.75,12,9,1,16,1.0,1.964931949982608e7,true,2.0,0.041493495659708855
20,0.75,12,9,1,16,1.0,1.964931949982608e7,true,0.0,0.10319028895927287
20,0.75,12,9,1,1,1.0,1.964931949982608e7,true,4.0,0.024364628504448572
20,0.75,12,9,1,1,1.0,1.964931949982608e7,true,5.0,0.023261748948539992
20,0.75,12,9,1,1,1.0,1.964931949982608e7,true,2.0,0.02137218847372903
20,0.75,12,9,1,1,1.0,1.964931949982608e7,true,0.0,0.0358729279447916
20,0.75,12,9,1,4,1.0,1.964931949982608e7,true,4.0,0.14977265130391115
20,0.75,12,9,1,4,1.0,1.964931949982608e7,true,5.0,0.20841664854611794
20,0.75,12,9,1,4,1.0,1.964931949982608e7,true,2.0,0.03608597750872337
20,0.75,12,9,1,4,1.0,1.964931949982608e7,true,0.0,0.09309324275420085
20,0.75,12,9,1,16,20.0,1.964931949982608e7,true,4.0,0.7323763394283156
20,0.75,12,9,1,16,20.0,1.964931949982608e7,true,5.0,0.829933657670625
20,0.75,12,9,1,16,20.0,1.964931949982608e7,true,2.0,0.6541084858687469
20,0.75,12,9,1,16,20.0,1.964931949982608e7,true,0.0,0.6859663437304551
20,0.75,12,9,1,1,20.0,1.964931949982608e7,true,4.0,0.6410684243322847
20,0.75,12,9,1,1,20.0,1.964931949982608e7,true,5.0,0.674073230713868
20,0.75,12,9,1,1,20.0,1.964931949982608e7,true,2.0,0.6071417458846813
20,0.75,12,9,1,1,20.0,1.964931949982608e7,true,0.0,0.5730767248787594
20,0.75,12,9,1,4,20.0,1.964931949982608e7,true,4.0,0.6122068193708684
20,0.75,12,9,1,4,20.0,1.964931949982608e7,true,5.0,0.6653848183949961
20,0.75,12,9,1,4,20.0,1.964931949982608e7,true,2.0,0.5642306483103494
20,0.75,12,9,1,4,20.0,1.964931949982608e7,true,0.0,0.5397805042767735
20,0.75,12,9,1,16,0.0,2.155302124206981e7,true,4.0,0.0072220456701895365
20,0.75,12,9,1,16,0.0,2.155302124206981e7,true,5.0,0.0022820421164137417
20,0.75,12,9,1,16,0.0,2.155302124206981e7,true,2.0,0.015833608094171527
20,0.75,12,9,1,16,0.0,2.155302124206981e7,true,0.0,0.02780737636347426
20,0.75,12,9,1,1,0.0,2.155302124206981e7,true,4.0,0.012307800349078397
20,0.75,12,9,1,1,0.0,2.155302124206981e7,true,5.0,0.006064665139794386
20,0.75,12,9,1,1,0.0,2.155302124206981e7,true,2.0,0.009578161370010104
20,0.75,12,9,1,1,0.0,2.155302124206981e7,true,0.0,0.01684440222182919
20,0.75,12,9,1,4,0.0,2.155302124206981e7,true,4.0,0.004600668839795609
20,0.75,12,9,1,4,0.0,2.155302124206981e7,true,5.0,0.024023107954617522
20,0.75,12,9,1,4,0.0,2.155302124206981e7,true,2.0,0.007346490738944759
20,0.75,12,9,1,4,0.0,2.155302124206981e7,true,0.0,0.03555609923234313
20,0.75,12,9,1,16,1.0,2.155302124206981e7,true,4.0,0.22339779714039396
20,0.75,12,9,1,16,1.0,2.155302124206981e7,true,5.0,0.2329918632984907
20,0.75,12,9,1,16,1.0,2.155302124206981e7,true,2.0,0.04200707817341669
20,0.75,12,9,1,16,1.0,2.155302124206981e7,true,0.0,0.102429849740519
20,0.75,12,9,1,1,1.0,2.155302124206981e7,true,4.0,0.024433863486006856
20,0.75,12,9,1,1,1.0,2.155302124206981e7,true,5.0,0.023266632821224105
20,0.75,12,9,1,1,1.0,2.155302124206981e7,true,2.0,0.021415656513792434
20,0.75,12,9,1,1,1.0,2.155302124206981e7,true,0.0,0.036073365448602845
20,0.75,12,9,1,4,1.0,2.155302124206981e7,true,4.0,0.1496047534983333
20,0.75,12,9,1,4,1.0,2.155302124206981e7,true,5.0,0.20823555937837354
20,0.75,12,9,1,4,1.0,2.155302124206981e7,true,2.0,0.03605574216442404
20,0.75,12,9,1,4,1.0,2.155302124206981e7,true,0.0,0.09341406279241657
20,0.75,12,9,1,16,20.0,2.155302124206981e7,true,4.0,0.7326438231275708
20,0.75,12,9,1,16,20.0,2.155302124206981e7,true,5.0,0.8295843037906979
20,0.75,12,9,1,16,20.0,2.155302124206981e7,true,2.0,0.6539381652720806
20,0.75,12,9,1,16,20.0,2.155302124206981e7,true,0.0,0.6856527417126719
20,0.75,12,9,1,1,20.0,2.155302124206981e7,true,4.0,0.6409159331092482
20,0.75,12,9,1,1,20.0,2.155302124206981e7,true,5.0,0.6736778827063425
20,0.75,12,9,1,1,20.0,2.155302124206981e7,true,2.0,0.6066997748656794
20,0.75,12,9,1,1,20.0,2.155302124206981e7,true,0.0,0.5737277923807311
20,0.75,12,9,1,4,20.0,2.155302124206981e7,true,4.0,0.6123426877565854
20,0.75,12,9,1,4,20.0,2.155302124206981e7,true,5.0,0.6654178427633245
20,0.75,12,9,1,4,20.0,2.155302124206981e7,true,2.0,0.5641399188665271
20,0.75,12,9,1,4,20.0,2.155302124206981e7,true,0.0,0.5401060225075891
20,0.75,12,9,1,16,0.0,2.3641160940216023e7,true,4.0,0.00689699524158992
20,0.75,12,9,1,16,0.0,2.3641160940216023e7,true,5.0,-0.0021525906877422995
20,0.75,12,9,1,16,0.0,2.3641160940216023e7,true,2.0,0.018248772734943984
20,0.75,12,9,1,16,0.0,2.3641160940216023e7,true,0.0,0.026895073658825496
20,0.75,12,9,1,1,0.0,2.3641160940216023e7,true,4.0,0.013379421762417278
20,0.75,12,9,1,1,0.0,2.3641160940216023e7,true,5.0,0.007019210854102042
20,0.75,12,9,1,1,0.0,2.3641160940216023e7,true,2.0,0.009282499733245294
20,0.75,12,9,1,1,0.0,2.3641160940216023e7,true,0.0,0.02002465483456899
20,0.75,12,9,1,4,0.0,2.3641160940216023e7,true,4.0,0.009645121344237086
20,0.75,12,9,1,4,0.0,2.3641160940216023e7,true,5.0,0.017638083326467942
20,0.75,12,9,1,4,0.0,2.3641160940216023e7,true,2.0,0.008872686182895528
20,0.75,12,9,1,4,0.0,2.3641160940216023e7,true,0.0,0.033457969113062064
20,0.75,12,9,1,16,1.0,2.3641160940216023e7,true,4.0,0.2236655536335087
20,0.75,12,9,1,16,1.0,2.3641160940216023e7,true,5.0,0.23342396655732808
20,0.75,12,9,1,16,1.0,2.3641160940216023e7,true,2.0,0.042278934593847343
20,0.75,12,9,1,16,1.0,2.3641160940216023e7,true,0.0,0.1023323779944668
20,0.75,12,9,1,1,1.0,2.3641160940216023e7,true,4.0,0.024590641716476586
20,0.75,12,9,1,1,1.0,2.3641160940216023e7,true,5.0,0.023451383292021285
20,0.75,12,9,1,1,1.0,2.3641160940216023e7,true,2.0,0.021589176401966
20,0.75,12,9,1,1,1.0,2.3641160940216023e7,true,0.0,0.03616271491635825
20,0.75,12,9,1,4,1.0,2.3641160940216023e7,true,4.0,0.14945880357851984
20,0.75,12,9,1,4,1.0,2.3641160940216023e7,true,5.0,0.20786464448633313
20,0.75,12,9,1,4,1.0,2.3641160940216023e7,true,2.0,0.03592417235677933
20,0.75,12,9,1,4,1.0,2.3641160940216023e7,true,0.0,0.09347403722032284
20,0.75,12,9,1,16,20.0,2.3641160940216023e7,true,4.0,0.7323827511010432
20,0.75,12,9,1,16,20.0,2.3641160940216023e7,true,5.0,0.8286307636999152
20,0.75,12,9,1,16,20.0,2.3641160940216023e7,true,2.0,0.6540655716003537
20,0.75,12,9,1,16,20.0,2.3641160940216023e7,true,0.0,0.685199909787328
20,0.75,12,9,1,1,20.0,2.3641160940216023e7,true,4.0,0.6409517726179792
20,0.75,12,9,1,1,20.0,2.3641160940216023e7,true,5.0,0.6735950992506455
20,0.75,12,9,1,1,20.0,2.3641160940216023e7,true,2.0,0.6064645324998231
20,0.75,12,9,1,1,20.0,2.3641160940216023e7,true,0.0,0.5739682767545589
20,0.75,12,9,1,4,20.0,2.3641160940216023e7,true,4.0,0.6128626170019422
20,0.75,12,9,1,4,20.0,2.3641160940216023e7,true,5.0,0.6659989636487565
20,0.75,12,9,1,4,20.0,2.3641160940216023e7,true,2.0,0.5642913599373139
20,0.75,12,9,1,4,20.0,2.3641160940216023e7,true,0.0,0.5397008892330163
20,0.75,12,9,1,16,0.0,2.5931607653699003e7,true,4.0,0.0022170919320260046
20,0.75,12,9,1,16,0.0,2.5931607653699003e7,true,5.0,0.0011037313122153525
20,0.75,12,9,1,16,0.0,2.5931607653699003e7,true,2.0,0.013792458256627756
20,0.75,12,9,1,16,0.0,2.5931607653699003e7,true,0.0,0.03243280964882784
20,0.75,12,9,1,1,0.0,2.5931607653699003e7,true,4.0,0.011076128559625139
20,0.75,12,9,1,1,0.0,2.5931607653699003e7,true,5.0,0.008690886783294929
20,0.75,12,9,1,1,0.0,2.5931607653699003e7,true,2.0,0.0065994317544783585
20,0.75,12,9,1,1,0.0,2.5931607653699003e7,true,0.0,0.01993367079468965
20,0.75,12,9,1,4,0.0,2.5931607653699003e7,true,4.0,0.012577403061310118
20,0.75,12,9,1,4,0.0,2.5931607653699003e7,true,5.0,0.010167443162634479
20,0.75,12,9,1,4,0.0,2.5931607653699003e7,true,2.0,0.007790338614150885
20,0.75,12,9,1,4,0.0,2.5931607653699003e7,true,0.0,0.03114523932443655
20,0.75,12,9,1,16,1.0,2.5931607653699003e7,true,4.0,0.22389668044982922
20,0.75,12,9,1,16,1.0,2.5931607653699003e7,true,5.0,0.23401638393990176
20,0.75,12,9,1,16,1.0,2.5931607653699003e7,true,2.0,0.042676353533425214
20,0.75,12,9,1,16,1.0,2.5931607653699003e7,true,0.0,0.10193014264727122
20,0.75,12,9,1,1,1.0,2.5931607653699003e7,true,4.0,0.02488706349980741
20,0.75,12,9,1,1,1.0,2.5931607653699003e7,true,5.0,0.023729530378064845
20,0.75,12,9,1,1,1.0,2.5931607653699003e7,true,2.0,0.02174877281674854
20,0.75,12,9,1,1,1.0,2.5931607653699003e7,true,0.0,0.03615229222000217
20,0.75,12,9,1,4,1.0,2.5931607653699003e7,true,4.0,0.14936777255791162
20,0.75,12,9,1,4,1.0,2.5931607653699003e7,true,5.0,0.2069255982762939
20,0.75,12,9,1,4,1.0,2.5931607653699003e7,true,2.0,0.035989427794183806
20,0.75,12,9,1,4,1.0,2.5931607653699003e7,true,0.0,0.09301670798596035
20,0.75,12,9,1,16,20.0,2.5931607653699003e7,true,4.0,0.7325836945476044
20,0.75,12,9,1,16,20.0,2.5931607653699003e7,true,5.0,0.827447414839637
20,0.75,12,9,1,16,20.0,2.5931607653699003e7,true,2.0,0.6546246104995592
20,0.75,12,9,1,16,20.0,2.5931607653699003e7,true,0.0,0.6854706146228703
20,0.75,12,9,1,1,20.0,2.5931607653699003e7,true,4.0,0.6409538951307834
20,0.75,12,9,1,1,20.0,2.5931607653699003e7,true,5.0,0.6734904601841698
20,0.75,12,9,1,1,20.0,2.5931607653699003e7,true,2.0,0.6067535225962343
20,0.75,12,9,1,1,20.0,2.5931607653699003e7,true,0.0,0.574475595631199
20,0.75,12,9,1,4,20.0,2.5931607653699003e7,true,4.0,0.6128523026846027
20,0.75,12,9,1,4,20.0,2.5931607653699003e7,true,5.0,0.6664036110317922
20,0.75,12,9,1,4,20.0,2.5931607653699003e7,true,2.0,0.5647401703271948
20,0.75,12,9,1,4,20.0,2.5931607653699003e7,true,0.0,0.5403222761961788
20,0.75,12,9,1,16,0.0,2.844396166524452e7,true,4.0,0.0032615512419653728
20,0.75,12,9,1,16,0.0,2.844396166524452e7,true,5.0,-0.005954348719471867
20,0.75,12,9,1,16,0.0,2.844396166524452e7,true,2.0,0.016278737397956353
20,0.75,12,9,1,16,0.0,2.844396166524452e7,true,0.0,0.03570644759077973
20,0.75,12,9,1,1,0.0,2.844396166524452e7,true,4.0,0.00953814154930545
20,0.75,12,9,1,1,0.0,2.844396166524452e7,true,5.0,0.005613816391040237
20,0.75,12,9,1,1,0.0,2.844396166524452e7,true,2.0,0.008715686327316131
20,0.75,12,9,1,1,0.0,2.844396166524452e7,true,0.0,0.013997864701343838
20,0.75,12,9,1,4,0.0,2.844396166524452e7,true,4.0,0.013433933383830504
20,0.75,12,9,1,4,0.0,2.844396166524452e7,true,5.0,0.01952840233695554
20,0.75,12,9,1,4,0.0,2.844396166524452e7,true,2.0,0.00656303836043741
20,0.75,12,9,1,4,0.0,2.844396166524452e7,true,0.0,0.029699737258163206
20,0.75,12,9,1,16,1.0,2.844396166524452e7,true,4.0,0.22441125050771515
20,0.75,12,9,1,16,1.0,2.844396166524452e7,true,5.0,0.23493716372218973
20,0.75,12,9,1,16,1.0,2.844396166524452e7,true,2.0,0.04235053467820978
20,0.75,12,9,1,16,1.0,2.844396166524452e7,true,0.0,0.10185976800464909
20,0.75,12,9,1,1,1.0,2.844396166524452e7,true,4.0,0.02487157034116305
20,0.75,12,9,1,1,1.0,2.844396166524452e7,true,5.0,0.02363271735793759
20,0.75,12,9,1,1,1.0,2.844396166524452e7,true,2.0,0.021597516660853
20,0.75,12,9,1,1,1.0,2.844396166524452e7,true,0.0,0.03622339268061093
20,0.75,12,9,1,4,1.0,2.844396166524452e7,true,4.0,0.14933314252216429
20,0.75,12,9,1,4,1.0,2.844396166524452e7,true,5.0,0.20659700667786618
20,0.75,12,9,1,4,1.0,2.844396166524452e7,true,2.0,0.03589802858194118
20,0.75,12,9,1,4,1.0,2.844396166524452e7,true,0.0,0.09255405067325075
20,0.75,12,9,1,16,20.0,2.844396166524452e7,true,4.0,0.7322349229765126
20,0.75,12,9,1,16,20.0,2.844396166524452e7,true,5.0,0.8274123797550497
20,0.75,12,9,1,16,20.0,2.844396166524452e7,true,2.0,0.6545773488524137
20,0.75,12,9,1,16,20.0,2.844396166524452e7,true,0.0,0.6853673317490231
20,0.75,12,9,1,1,20.0,2.844396166524452e7,true,4.0,0.641334729213016
20,0.75,12,9,1,1,20.0,2.844396166524452e7,true,5.0,0.6742147758991415
20,0.75,12,9,1,1,20.0,2.844396166524452e7,true,2.0,0.6071606732890367
20,0.75,12,9,1,1,20.0,2.844396166524452e7,true,0.0,0.5747800574374421
20,0.75,12,9,1,4,20.0,2.844396166524452e7,true,4.0,0.6130420333959414
20,0.75,12,9,1,4,20.0,2.844396166524452e7,true,5.0,0.6666458844422417
20,0.75,12,9,1,4,20.0,2.844396166524452e7,true,2.0,0.5649752271363988
20,0.75,12,9,1,4,20.0,2.844396166524452e7,true,0.0,0.5409683238545326
20,0.75,12,9,1,16,0.0,3.11997222084491e7,true,4.0,0.003328654187996598
20,0.75,12,9,1,16,0.0,3.11997222084491e7,true,5.0,0.0028770769679493814
20,0.75,12,9,1,16,0.0,3.11997222084491e7,true,2.0,0.014082198304172672
20,0.75,12,9,1,16,0.0,3.11997222084491e7,true,0.0,0.036799567937979095
20,0.75,12,9,1,1,0.0,3.11997222084491e7,true,4.0,0.008469311121323386
20,0.75,12,9,1,1,0.0,3.11997222084491e7,true,5.0,0.004648500168655994
20,0.75,12,9,1,1,0.0,3.11997222084491e7,true,2.0,0.008519463676627315
20,0.75,12,9,1,1,0.0,3.11997222084491e7,true,0.0,0.012549619591047785
20,0.75,12,9,1,4,0.0,3.11997222084491e7,true,4.0,0.011586768094174688
20,0.75,12,9,1,4,0.0,3.11997222084491e7,true,5.0,0.014497421681011109
20,0.75,12,9,1,4,0.0,3.11997222084491e7,true,2.0,0.008471954083670444
20,0.75,12,9,1,4,0.0,3.11997222084491e7,true,0.0,0.027763399909646363
20,0.75,12,9,1,16,1.0,3.11997222084491e7,true,4.0,0.22436307783707
20,0.75,12,9,1,16,1.0,3.11997222084491e7,true,5.0,0.23468162248052227
20,0.75,12,9,1,16,1.0,3.11997222084491e7,true,2.0,0.04255439066120334
20,0.75,12,9,1,16,1.0,3.11997222084491e7,true,0.0,0.1031768843726895
20,0.75,12,9,1,1,1.0,3.11997222084491e7,true,4.0,0.02478974503685622
20,0.75,12,9,1,1,1.0,3.11997222084491e7,true,5.0,0.02390051230934633
20,0.75,12,9,1,1,1.0,3.11997222084491e7,true,2.0,0.021374758613087876
20,0.75,12,9,1,1,1.0,3.11997222084491e7,true,0.0,0.03582240418987404
20,0.75,12,9,1,4,1.0,3.11997222084491e7,true,4.0,0.14925443347100137
20,0.75,12,9,1,4,1.0,3.11997222084491e7,true,5.0,0.20658258301682375
20,0.75,12,9,1,4,1.0,3.11997222084491e7,true,2.0,0.03580174838377367
20,0.75,12,9,1,4,1.0,3.11997222084491e7,true,0.0,0.09217283437030627
20,0.75,12,9,1,16,20.0,3.11997222084491e7,true,4.0,0.7320274020257062
20,0.75,12,9,1,16,20.0,3.11997222084491e7,true,5.0,0.8273739610991063
20,0.75,12,9,1,16,20.0,3.11997222084491e7,true,2.0,0.6545370341916164
20,0.75,12,9,1,16,20.0,3.11997222084491e7,true,0.0,0.6853593812386838
20,0.75,12,9,1,1,20.0,3.11997222084491e7,true,4.0,0.6415788586182148
20,0.75,12,9,1,1,20.0,3.11997222084491e7,true,5.0,0.6746535691885327
20,0.75,12,9,1,1,20.0,3.11997222084491e7,true,2.0,0.6078727740370155
20,0.75,12,9,1,1,20.0,3.11997222084491e7,true,0.0,0.5747817575147333
20,0.75,12,9,1,4,20.0,3.11997222084491e7,true,4.0,0.6128155555399466
20,0.75,12,9,1,4,20.0,3.11997222084491e7,true,5.0,0.6669343989753441
20,0.75,12,9,1,4,20.0,3.11997222084491e7,true,2.0,0.5653158857357083
20,0.75,12,9,1,4,20.0,3.11997222084491e7,true,0.0,0.5418350566228393
20,0.75,12,9,1,16,0.0,3.422247144545299e7,true,4.0,0.0022332940541556897
20,0.75,12,9,1,16,0.0,3.422247144545299e7,true,5.0,0.001972463682140584
20,0.75,12,9,1,16,0.0,3.422247144545299e7,true,2.0,0.017786036566122643
20,0.75,12,9,1,16,0.0,3.422247144545299e7,true,0.0,0.0340855180680549
20,0.75,12,9,1,1,0.0,3.422247144545299e7,true,4.0,0.010799468161343256
20,0.75,12,9,1,1,0.0,3.422247144545299e7,true,5.0,0.00276334084203901
20,0.75,12,9,1,1,0.0,3.422247144545299e7,true,2.0,0.0073996732769131155
20,0.75,12,9,1,1,0.0,3.422247144545299e7,true,0.0,0.015951621095517732
20,0.75,12,9,1,4,0.0,3.422247144545299e7,true,4.0,0.01359247203030449
20,0.75,12,9,1,4,0.0,3.422247144545299e7,true,5.0,0.024873576411800227
20,0.75,12,9,1,4,0.0,3.422247144545299e7,true,2.0,0.013814413623680643
20,0.75,12,9,1,4,0.0,3.422247144545299e7,true,0.0,0.024512452022669173
20,0.75,12,9,1,16,1.0,3.422247144545299e7,true,4.0,0.2238938540931419
20,0.75,12,9,1,16,1.0,3.422247144545299e7,true,5.0,0.2336556900239238
20,0.75,12,9,1,16,1.0,3.422247144545299e7,true,2.0,0.042475106328447323
20,0.75,12,9,1,16,1.0,3.422247144545299e7,true,0.0,0.1028502490460384
20,0.75,12,9,1,1,1.0,3.422247144545299e7,true,4.0,0.024759430326481292
20,0.75,12,9,1,1,1.0,3.422247144545299e7,true,5.0,0.02388009011085618
20,0.75,12,9,1,1,1.0,3.422247144545299e7,true,2.0,0.02150359945079261
20,0.75,12,9,1,1,1.0,3.422247144545299e7,true,0.0,0.03568537644997429
20,0.75,12,9,1,4,1.0,3.422247144545299e7,true,4.0,0.14926829005480072
20,0.75,12,9,1,4,1.0,3.422247144545299e7,true,5.0,0.2062672104142501
20,0.75,12,9,1,4,1.0,3.422247144545299e7,true,2.0,0.035550108713147247
20,0.75,12,9,1,4,1.0,3.422247144545299e7,true,0.0,0.09229542311001687
20,0.75,12,9,1,16,20.0,3.422247144545299e7,true,4.0,0.731946103680798
20,0.75,12,9,1,16,20.0,3.422247144545299e7,true,5.0,0.827191539297962
20,0.75,12,9,1,16,20.0,3.422247144545299e7,true,2.0,0.6548490345191834
20,0.75,12,9,1,16,20.0,3.422247144545299e7,true,0.0,0.6847200560047338
20,0.75,12,9,1,1,20.0,3.422247144545299e7,true,4.0,0.6417017841672812
20,0.75,12,9,1,1,20.0,3.422247144545299e7,true,5.0,0.6748378488226059
20,0.75,12,9,1,1,20.0,3.422247144545299e7,true,2.0,0.6080601520788871
20,0.75,12,9,1,1,20.0,3.422247144545299e7,true,0.0,0.5748405101960227
20,0.75,12,9,1,4,20.0,3.422247144545299e7,true,4.0,0.6123536277865286
20,0.75,12,9,1,4,20.0,3.422247144545299e7,true,5.0,0.6663163825652284
20,0.75,12,9,1,4,20.0,3.422247144545299e7,true,2.0,0.5654130886190779
20,0.75,12,9,1,4,20.0,3.422247144545299e7,true,0.0,0.5423267473096947
20,0.75,12,9,1,16,0.0,3.753807626907924e7,true,4.0,-0.0008410031079768442
20,0.75,12,9,1,16,0.0,3.753807626907924e7,true,5.0,0.0002828088348280883
20,0.75,12,9,1,16,0.0,3.753807626907924e7,true,2.0,0.01676893447900317
20,0.75,12,9,1,16,0.0,3.753807626907924e7,true,0.0,0.028798193077302234
20,0.75,12,9,1,1,0.0,3.753807626907924e7,true,4.0,0.01270696804729715
20,0.75,12,9,1,1,0.0,3.753807626907924e7,true,5.0,0.005517255339678297
20,0.75,12,9,1,1,0.0,3.753807626907924e7,true,2.0,0.008700191574191194
20,0.75,12,9,1,1,0.0,3.753807626907924e7,true,0.0,0.012891357185948249
20,0.75,12,9,1,4,0.0,3.753807626907924e7,true,4.0,0.015169657711669605
20,0.75,12,9,1,4,0.0,3.753807626907924e7,true,5.0,0.022510560616227047
20,0.75,12,9,1,4,0.0,3.753807626907924e7,true,2.0,0.012983628747275785
20,0.75,12,9,1,4,0.0,3.753807626907924e7,true,0.0,0.018711288739177573
20,0.75,12,9,1,16,1.0,3.753807626907924e7,true,4.0,0.22379159537404447
20,0.75,12,9,1,16,1.0,3.753807626907924e7,true,5.0,0.2350797076220559
20,0.75,12,9,1,16,1.0,3.753807626907924e7,true,2.0,0.04227806923578645
20,0.75,12,9,1,16,1.0,3.753807626907924e7,true,0.0,0.10305114615747873
20,0.75,12,9,1,1,1.0,3.753807626907924e7,true,4.0,0.024705617549896294
20,0.75,12,9,1,1,1.0,3.753807626907924e7,true,5.0,0.02381579778890254
20,0.75,12,9,1,1,1.0,3.753807626907924e7,true,2.0,0.021478187403927988
20,0.75,12,9,1,1,1.0,3.753807626907924e7,true,0.0,0.03589477484325245
20,0.75,12,9,1,4,1.0,3.753807626907924e7,true,4.0,0.14891364682666872
20,0.75,12,9,1,4,1.0,3.753807626907924e7,true,5.0,0.20521269594917602
20,0.75,12,9,1,4,1.0,3.753807626907924e7,true,2.0,0.035489277843729565
20,0.75,12,9,1,4,1.0,3.753807626907924e7,true,0.0,0.09267527074400704
20,0.75,12,9,1,16,20.0,3.753807626907924e7,true,4.0,0.7318528042695167
20,0.75,12,9,1,16,20.0,3.753807626907924e7,true,5.0,0.8279247240729226
20,0.75,12,9,1,16,20.0,3.753807626907924e7,true,2.0,0.6553647992031568
20,0.75,12,9,1,16,20.0,3.753807626907924e7,true,0.0,0.6841113080204377
20,0.75,12,9,1,1,20.0,3.753807626907924e7,true,4.0,0.6417452144822978
20,0.75,12,9,1,1,20.0,3.753807626907924e7,true,5.0,0.6754109776245485
20,0.75,12,9,1,1,20.0,3.753807626907924e7,true,2.0,0.6080013304232063
20,0.75,12,9,1,1,20.0,3.753807626907924e7,true,0.0,0.5745414712343438
20,0.75,12,9,1,4,20.0,3.753807626907924e7,true,4.0,0.6119368951202502
20,0.75,12,9,1,4,20.0,3.753807626907924e7,true,5.0,0.6656553991806594
20,0.75,12,9,1,4,20.0,3.753807626907924e7,true,2.0,0.5654950446294841
20,0.75,12,9,1,4,20.0,3.753807626907924e7,true,0.0,0.5420198956913309
20,0.75,12,9,1,16,0.0,4.117490965634014e7,true,4.0,-0.0005405525431343329
20,0.75,12,9,1,16,0.0,4.117490965634014e7,true,5.0,0.0026918617757827686
20,0.75,12,9,1,16,0.0,4.117490965634014e7,true,2.0,0.023231911835513767
20,0.75,12,9,1,16,0.0,4.117490965634014e7,true,0.0,0.02603477714042844
20,0.75,12,9,1,1,0.0,4.117490965634014e7,true,4.0,0.012633610601193584
20,0.75,12,9,1,1,0.0,4.117490965634014e7,true,5.0,0.006502934273683244
20,0.75,12,9,1,1,0.0,4.117490965634014e7,true,2.0,0.010716721235704385
20,0.75,12,9,1,1,0.0,4.117490965634014e7,true,0.0,0.01670076712029078
20,0.75,12,9,1,4,0.0,4.117490965634014e7,true,4.0,0.01492326940863044
20,0.75,12,9,1,4,0.0,4.117490965634014e7,true,5.0,0.03362216805801802
20,0.75,12,9,1,4,0.0,4.117490965634014e7,true,2.0,0.011894935802562965
20,0.75,12,9,1,4,0.0,4.117490965634014e7,true,0.0,0.018734742435148964
20,0.75,12,9,1,16,1.0,4.117490965634014e7,true,4.0,0.223307836428653
20,0.75,12,9,1,16,1.0,4.117490965634014e7,true,5.0,0.23406229704649756
20,0.75,12,9,1,16,1.0,4.117490965634014e7,true,2.0,0.04200849811378019
20,0.75,12,9,1,16,1.0,4.117490965634014e7,true,0.0,0.10427206387287473
20,0.75,12,9,1,1,1.0,4.117490965634014e7,true,4.0,0.02455833580633475
20,0.75,12,9,1,1,1.0,4.117490965634014e7,true,5.0,0.023676459509214168
20,0.75,12,9,1,1,1.0,4.117490965634014e7,true,2.0,0.02140469482935402
20,0.75,12,9,1,1,1.0,4.117490965634014e7,true,0.0,0.035953017128888785
20,0.75,12,9,1,4,1.0,4.117490965634014e7,true,4.0,0.14852808740477927
20,0.75,12,9,1,4,1.0,4.117490965634014e7,true,5.0,0.203946060491987
20,0.75,12,9,1,4,1.0,4.117490965634014e7,true,2.0,0.0354442954044648
20,0.75,12,9,1,4,1.0,4.117490965634014e7,true,0.0,0.09284866439098897
20,0.75,12,9,1,16,20.0,4.117490965634014e7,true,4.0,0.7318157927388685
20,0.75,12,9,1,16,20.0,4.117490965634014e7,true,5.0,0.8275380580925972
20,0.75,12,9,1,16,20.0,4.117490965634014e7,true,2.0,0.655419203308526
20,0.75,12,9,1,16,20.0,4.117490965634014e7,true,0.0,0.6842666974563345
20,0.75,12,9,1,1,20.0,4.117490965634014e7,true,4.0,0.6413877418616135
20,0.75,12,9,1,1,20.0,4.117490965634014e7,true,5.0,0.6747002486637735
20,0.75,12,9,1,1,20.0,4.117490965634014e7,true,2.0,0.6075978481195361
20,0.75,12,9,1,1,20.0,4.117490965634014e7,true,0.0,0.5741724394481506
20,0.75,12,9,1,4,20.0,4.117490965634014e7,true,4.0,0.6121776100025536
20,0.75,12,9,1,4,20.0,4.117490965634014e7,true,5.0,0.6645200016499309
20,0.75,12,9,1,4,20.0,4.117490965634014e7,true,2.0,0.5660653478017277
20,0.75,12,9,1,4,20.0,4.117490965634014e7,true,0.0,0.541744952193865
20,0.75,12,9,1,16,0.0,4.516409346752497e7,true,4.0,-0.0024113349349931317
20,0.75,12,9,1,16,0.0,4.516409346752497e7,true,5.0,-0.0020281238643162914
20,0.75,12,9,1,16,0.0,4.516409346752497e7,true,2.0,0.02424359620838529
20,0.75,12,9,1,16,0.0,4.516409346752497e7,true,0.0,0.03740242280073383
20,0.75,12,9,1,1,0.0,4.516409346752497e7,true,4.0,0.010631329327451129
20,0.75,12,9,1,1,0.0,4.516409346752497e7,true,5.0,0.006381327742171087
20,0.75,12,9,1,1,0.0,4.516409346752497e7,true,2.0,0.006782605460106987
20,0.75,12,9,1,1,0.0,4.516409346752497e7,true,0.0,0.014127868538620905
20,0.75,12,9,1,4,0.0,4.516409346752497e7,true,4.0,0.018088280767374364
20,0.75,12,9,1,4,0.0,4.516409346752497e7,true,5.0,0.03496591990452457
20,0.75,12,9,1,4,0.0,4.516409346752497e7,true,2.0,0.012513850235361017
20,0.75,12,9,1,4,0.0,4.516409346752497e7,true,0.0,0.026645590162594462
20,0.75,12,9,1,16,1.0,4.516409346752497e7,true,4.0,0.22362628204109128
20,0.75,12,9,1,16,1.0,4.516409346752497e7,true,5.0,0.23375581504187135
20,0.75,12,9,1,16,1.0,4.516409346752497e7,true,2.0,0.04215437362153038
20,0.75,12,9,1,16,1.0,4.516409346752497e7,true,0.0,0.10481194602802064
20,0.75,12,9,1,1,1.0,4.516409346752497e7,true,4.0,0.024559701704051317
20,0.75,12,9,1,1,1.0,4.516409346752497e7,true,5.0,0.024002946891493345
20,0.75,12,9,1,1,1.0,4.516409346752497e7,true,2.0,0.021610195593994286
20,0.75,12,9,1,1,1.0,4.516409346752497e7,true,0.0,0.03594232377505475
20,0.75,12,9,1,4,1.0,4.516409346752497e7,true,4.0,0.1490140250794725
20,0.75,12,9,1,4,1.0,4.516409346752497e7,true,5.0,0.20356631895799412
20,0.75,12,9,1,4,1.0,4.516409346752497e7,true,2.0,0.0357694770853995
20,0.75,12,9,1,4,1.0,4.516409346752497e7,true,0.0,0.09311440177787221
20,0.75,12,9,1,16,20.0,4.516409346752497e7,true,4.0,0.7314207820356782
20,0.75,12,9,1,16,20.0,4.516409346752497e7,true,5.0,0.8277762801004476
20,0.75,12,9,1,16,20.0,4.516409346752497e7,true,2.0,0.6548055697846992
20,0.75,12,9,1,16,20.0,4.516409346752497e7,true,0.0,0.6840366335247076
20,0.75,12,9,1,1,20.0,4.516409346752497e7,true,4.0,0.6416111569963642
20,0.75,12,9,1,1,20.0,4.516409346752497e7,true,5.0,0.6751126401845425
20,0.75,12,9,1,1,20.0,4.516409346752497e7,true,2.0,0.607345993847835
20,0.75,12,9,1,1,20.0,4.516409346752497e7,true,0.0,0.5742080117352146
20,0.75,12,9,1,4,20.0,4.516409346752497e7,true,4.0,0.6124131391645887
20,0.75,12,9,1,4,20.0,4.516409346752497e7,true,5.0,0.6649611049947917
20,0.75,12,9,1,4,20.0,4.516409346752497e7,true,2.0,0.5660861309195006
20,0.75,12,9,1,4,20.0,4.516409346752497e7,true,0.0,0.5417335817019777
20,0.75,12,9,1,16,0.0,4.9539764768597096e7,true,4.0,-0.003445528638195203
20,0.75,12,9,1,16,0.0,4.9539764768597096e7,true,5.0,-0.00786087184209344
20,0.75,12,9,1,16,0.0,4.9539764768597096e7,true,2.0,0.022717846279507854
20,0.75,12,9,1,16,0.0,4.9539764768597096e7,true,0.0,0.04651943233895065
20,0.75,12,9,1,1,0.0,4.9539764768597096e7,true,4.0,0.009583437170039085
20,0.75,12,9,1,1,0.0,4.9539764768597096e7,true,5.0,0.008262915956015152
20,0.75,12,9,1,1,0.0,4.9539764768597096e7,true,2.0,0.006648138926617574
20,0.75,12,9,1,1,0.0,4.9539764768597096e7,true,0.0,0.013878782174025724
20,0.75,12,9,1,4,0.0,4.9539764768597096e7,true,4.0,0.016639603963215798
20,0.75,12,9,1,4,0.0,4.9539764768597096e7,true,5.0,0.031020129096318714
20,0.75,12,9,1,4,0.0,4.9539764768597096e7,true,2.0,0.011361597286784817
20,0.75,12,9,1,4,0.0,4.9539764768597096e7,true,0.0,0.026774436092057253
20,0.75,12,9,1,16,1.0,4.9539764768597096e7,true,4.0,0.22342202558530083
20,0.75,12,9,1,16,1.0,4.9539764768597096e7,true,5.0,0.23392349702909687
20,0.75,12,9,1,16,1.0,4.9539764768597096e7,true,2.0,0.04202689376348849
20,0.75,12,9,1,16,1.0,4.9539764768597096e7,true,0.0,0.10570806684902104
20,0.75,12,9,1,1,1.0,4.9539764768597096e7,true,4.0,0.02434124230075413
20,0.75,12,9,1,1,1.0,4.9539764768597096e7,true,5.0,0.023644977233768887
20,0.75,12,9,1,1,1.0,4.9539764768597096e7,true,2.0,0.02139293882095131
20,0.75,12,9,1,1,1.0,4.9539764768597096e7,true,0.0,0.03580031289158947
20,0.75,12,9,1,4,1.0,4.9539764768597096e7,true,4.0,0.1495704490123765
20,0.75,12,9,1,4,1.0,4.9539764768597096e7,true,5.0,0.20383309019652246
20,0.75,12,9,1,4,1.0,4.9539764768597096e7,true,2.0,0.03586597889665396
20,0.75,12,9,1,4,1.0,4.9539764768597096e7,true,0.0,0.09381747895730515
20,0.75,12,9,1,16,20.0,4.9539764768597096e7,true,4.0,0.7314198134654254
20,0.75,12,9,1,16,20.0,4.9539764768597096e7,true,5.0,0.8274387436572416
20,0.75,12,9,1,16,20.0,4.9539764768597096e7,true,2.0,0.6544367616080836
20,0.75,12,9,1,16,20.0,4.9539764768597096e7,true,0.0,0.6841002381960665
20,0.75,12,9,1,1,20.0,4.9539764768597096e7,true,4.0,0.6416470554647935
20,0.75,12,9,1,1,20.0,4.9539764768597096e7,true,5.0,0.6741733171572979
20,0.75,12,9,1,1,20.0,4.9539764768597096e7,true,2.0,0.6073828268232963
20,0.75,12,9,1,1,20.0,4.9539764768597096e7,true,0.0,0.5731556437984847
20,0.75,12,9,1,4,20.0,4.9539764768597096e7,true,4.0,0.6124619995482353
20,0.75,12,9,1,4,20.0,4.9539764768597096e7,true,5.0,0.6651172962219465
20,0.75,12,9,1,4,20.0,4.9539764768597096e7,true,2.0,0.5663475835464334
20,0.75,12,9,1,4,20.0,4.9539764768597096e7,true,0.0,0.5416780896767356
20,0.75,12,9,1,16,0.0,5.433936795593189e7,true,4.0,-0.0023244497838227213
20,0.75,12,9,1,16,0.0,5.433936795593189e7,true,5.0,-0.007193993430300411
20,0.75,12,9,1,16,0.0,5.433936795593189e7,true,2.0,0.01755974019275713
20,0.75,12,9,1,16,0.0,5.433936795593189e7,true,0.0,0.05375566247514252
20,0.75,12,9,1,1,0.0,5.433936795593189e7,true,4.0,0.007224492563362044
20,0.75,12,9,1,1,0.0,5.433936795593189e7,true,5.0,0.002735307580423637
20,0.75,12,9,1,1,0.0,5.433936795593189e7,true,2.0,0.0077950136561842345
20,0.75,12,9,1,1,0.0,5.433936795593189e7,true,0.0,0.012975808461108473
20,0.75,12,9,1,4,0.0,5.433936795593189e7,true,4.0,0.020875276424271425
20,0.75,12,9,1,4,0.0,5.433936795593189e7,true,5.0,0.019753649189900965
20,0.75,12,9,1,4,0.0,5.433936795593189e7,true,2.0,0.01123239284803984
20,0.75,12,9,1,4,0.0,5.433936795593189e7,true,0.0,0.03471101200988866
20,0.75,12,9,1,16,1.0,5.433936795593189e7,true,4.0,0.2231339716229626
20,0.75,12,9,1,16,1.0,5.433936795593189e7,true,5.0,0.233061909971265
20,0.75,12,9,1,16,1.0,5.433936795593189e7,true,2.0,0.041898441239998856
20,0.75,12,9,1,16,1.0,5.433936795593189e7,true,0.0,0.1053861983399562
20,0.75,12,9,1,1,1.0,5.433936795593189e7,true,4.0,0.024006744416839185
20,0.75,12,9,1,1,1.0,5.433936795593189e7,true,5.0,0.023194490999074186
20,0.75,12,9,1,1,1.0,5.433936795593189e7,true,2.0,0.02109627552623885
20,0.75,12,9,1,1,1.0,5.433936795593189e7,true,0.0,0.03599836229260693
20,0.75,12,9,1,4,1.0,5.433936795593189e7,true,4.0,0.14923749794015664
20,0.75,12,9,1,4,1.0,5.433936795593189e7,true,5.0,0.20394964816288885
20,0.75,12,9,1,4,1.0,5.433936795593189e7,true,2.0,0.03555520339234983
20,0.75,12,9,1,4,1.0,5.433936795593189e7,true,0.0,0.09351350429762881
20,0.75,12,9,1,16,20.0,5.433936795593189e7,true,4.0,0.7315823625783673
20,0.75,12,9,1,16,20.0,5.433936795593189e7,true,5.0,0.8278721946372679
20,0.75,12,9,1,16,20.0,5.433936795593189e7,true,2.0,0.6545533372502258
20,0.75,12,9,1,16,20.0,5.433936795593189e7,true,0.0,0.6839909004479139
20,0.75,12,9,1,1,20.0,5.433936795593189e7,true,4.0,0.6415124583059785
20,0.75,12,9,1,1,20.0,5.433936795593189e7,true,5.0,0.6739118129999778
20,0.75,12,9,1,1,20.0,5.433936795593189e7,true,2.0,0.6074596463138754
20,0.75,12,9,1,1,20.0,5.433936795593189e7,true,0.0,0.572760437428837
20,0.75,12,9,1,4,20.0,5.433936795593189e7,true,4.0,0.6127341683780168
20,0.75,12,9,1,4,20.0,5.433936795593189e7,true,5.0,0.6652715187231197
20,0.75,12,9,1,4,20.0,5.433936795593189e7,true,2.0,0.5663898692670253
20,0.75,12,9,1,4,20.0,5.433936795593189e7,true,0.0,0.5407928063255866
20,0.75,12,9,1,16,0.0,5.960397518322258e7,true,4.0,0.0045812496872337195
20,0.75,12,9,1,16,0.0,5.960397518322258e7,true,5.0,-0.009583720443034618
20,0.75,12,9,1,16,0.0,5.960397518322258e7,true,2.0,0.019743458005225978
20,0.75,12,9,1,16,0.0,5.960397518322258e7,true,0.0,0.048130689145870396
20,0.75,12,9,1,1,0.0,5.960397518322258e7,true,4.0,0.00493213474372423
20,0.75,12,9,1,1,0.0,5.960397518322258e7,true,5.0,0.0026661260796325007
20,0.75,12,9,1,1,0.0,5.960397518322258e7,true,2.0,0.006432657637443432
20,0.75,12,9,1,1,0.0,5.960397518322258e7,true,0.0,0.014889052070972348
20,0.75,12,9,1,4,0.0,5.960397518322258e7,true,4.0,0.020003078352765016
20,0.75,12,9,1,4,0.0,5.960397518322258e7,true,5.0,0.02167345702727823
20,0.75,12,9,1,4,0.0,5.960397518322258e7,true,2.0,0.009826146764340406
20,0.75,12,9,1,4,0.0,5.960397518322258e7,true,0.0,0.0386325751886141
20,0.75,12,9,1,16,1.0,5.960397518322258e7,true,4.0,0.22314745526044785
20,0.75,12,9,1,16,1.0,5.960397518322258e7,true,5.0,0.23372995329272636
20,0.75,12,9,1,16,1.0,5.960397518322258e7,true,2.0,0.042152969002910226
20,0.75,12,9,1,16,1.0,5.960397518322258e7,true,0.0,0.1060286700257386
20,0.75,12,9,1,1,1.0,5.960397518322258e7,true,4.0,0.024292037154047093
20,0.75,12,9,1,1,1.0,5.960397518322258e7,true,5.0,0.023413446724744002
20,0.75,12,9,1,1,1.0,5.960397518322258e7,true,2.0,0.021332012367108296
20,0.75,12,9,1,1,1.0,5.960397518322258e7,true,0.0,0.036175486536163134
20,0.75,12,9,1,4,1.0,5.960397518322258e7,true,4.0,0.14945972912071695
20,0.75,12,9,1,4,1.0,5.960397518322258e7,true,5.0,0.2039599206103698
20,0.75,12,9,1,4,1.0,5.960397518322258e7,true,2.0,0.03566204099904659
20,0.75,12,9,1,4,1.0,5.960397518322258e7,true,0.0,0.09305642757855166
20,0.75,12,9,1,16,20.0,5.960397518322258e7,true,4.0,0.7319146974887699
20,0.75,12,9,1,16,20.0,5.960397518322258e7,true,5.0,0.8279206542815504
20,0.75,12,9,1,16,20.0,5.960397518322258e7,true,2.0,0.6546591420056325
20,0.75,12,9,1,16,20.0,5.960397518322258e7,true,0.0,0.6833039400067327
20,0.75,12,9,1,1,20.0,5.960397518322258e7,true,4.0,0.641082674011403
20,0.75,12,9,1,1,20.0,5.960397518322258e7,true,5.0,0.6732427483630893
20,0.75,12,9,1,1,20.0,5.960397518322258e7,true,2.0,0.6069386704610443
20,0.75,12,9,1,1,20.0,5.960397518322258e7,true,0.0,0.5720914551505344
20,0.75,12,9,1,4,20.0,5.960397518322258e7,true,4.0,0.6124781654753704
20,0.75,12,9,1,4,20.0,5.960397518322258e7,true,5.0,0.664959253576049
20,0.75,12,9,1,4,20.0,5.960397518322258e7,true,2.0,0.5661510431497047
20,0.75,12,9,1,4,20.0,5.960397518322258e7,true,0.0,0.5407926060946192
20,0.75,12,9,1,16,0.0,6.5378637832580976e7,true,4.0,0.0034822237828233903
20,0.75,12,9,1,16,0.0,6.5378637832580976e7,true,5.0,-0.016726771941589638
20,0.75,12,9,1,16,0.0,6.5378637832580976e7,true,2.0,0.02788390236559487
20,0.75,12,9,1,16,0.0,6.5378637832580976e7,true,0.0,0.047444295753977316
20,0.75,12,9,1,1,0.0,6.5378637832580976e7,true,4.0,0.007086469080006311
20,0.75,12,9,1,1,0.0,6.5378637832580976e7,true,5.0,0.007587034739069793
20,0.75,12,9,1,1,0.0,6.5378637832580976e7,true,2.0,0.009718585898489042
20,0.75,12,9,1,1,0.0,6.5378637832580976e7,true,0.0,0.018348261713335656
20,0.75,12,9,1,4,0.0,6.5378637832580976e7,true,4.0,0.02038891627862089
20,0.75,12,9,1,4,0.0,6.5378637832580976e7,true,5.0,0.014485455638007476
20,0.75,12,9,1,4,0.0,6.5378637832580976e7,true,2.0,0.012573813173949799
20,0.75,12,9,1,4,0.0,6.5378637832580976e7,true,0.0,0.04396576318779045
20,0.75,12,9,1,16,1.0,6.5378637832580976e7,true,4.0,0.2230378870913019
20,0.75,12,9,1,16,1.0,6.5378637832580976e7,true,5.0,0.2332748609199142
20,0.75,12,9,1,16,1.0,6.5378637832580976e7,true,2.0,0.042015459412651814
20,0.75,12,9,1,16,1.0,6.5378637832580976e7,true,0.0,0.10595215382121814
20,0.75,12,9,1,1,1.0,6.5378637832580976e7,true,4.0,0.024203555363628417
20,0.75,12,9,1,1,1.0,6.5378637832580976e7,true,5.0,0.023127165109934775
20,0.75,12,9,1,1,1.0,6.5378637832580976e7,true,2.0,0.021158168055560193
20,0.75,12,9,1,1,1.0,6.5378637832580976e7,true,0.0,0.03603670458363607
20,0.75,12,9,1,4,1.0,6.5378637832580976e7,true,4.0,0.1499343154221484
20,0.75,12,9,1,4,1.0,6.5378637832580976e7,true,5.0,0.20330361837169922
20,0.75,12,9,1,4,1.0,6.5378637832580976e7,true,2.0,0.03583135014171936
20,0.75,12,9,1,4,1.0,6.5378637832580976e7,true,0.0,0.09372301720475106
20,0.75,12,9,1,16,20.0,6.5378637832580976e7,true,4.0,0.7315793050365064
20,0.75,12,9,1,16,20.0,6.5378637832580976e7,true,5.0,0.8275293519121957
20,0.75,12,9,1,16,20.0,6.5378637832580976e7,true,2.0,0.6551176659382396
20,0.75,12,9,1,16,20.0,6.5378637832580976e7,true,0.0,0.6834396869607915
20,0.75,12,9,1,1,20.0,6.5378637832580976e7,true,4.0,0.6412690824370698
20,0.75,12,9,1,1,20.0,6.5378637832580976e7,true,5.0,0.6731362156411697
20,0.75,12,9,1,1,20.0,6.5378637832580976e7,true,2.0,0.6068778488486202
20,0.75,12,9,1,1,20.0,6.5378637832580976e7,true,0.0,0.5719775556765135
20,0.75,12,9,1,4,20.0,6.5378637832580976e7,true,4.0,0.6119035897270071
20,0.75,12,9,1,4,20.0,6.5378637832580976e7,true,5.0,0.6643490125765414
20,0.75,12,9,1,4,20.0,6.5378637832580976e7,true,2.0,0.566512666811846
20,0.75,12,9,1,4,20.0,6.5378637832580976e7,true,0.0,0.5410733373100808
20,0.75,12,9,1,16,0.0,7.171277203750908e7,true,4.0,0.0022057361141766805
20,0.75,12,9,1,16,0.0,7.171277203750908e7,true,5.0,-0.011455891286996079
20,0.75,12,9,1,16,0.0,7.171277203750908e7,true,2.0,0.02416000971350372
20,0.75,12,9,1,16,0.0,7.171277203750908e7,true,0.0,0.05134690103455268
20,0.75,12,9,1,1,0.0,7.171277203750908e7,true,4.0,0.008701574415137948
20,0.75,12,9,1,1,0.0,7.171277203750908e7,true,5.0,0.007663751058514626
20,0.75,12,9,1,1,0.0,7.171277203750908e7,true,2.0,0.00867793350780461
20,0.75,12,9,1,1,0.0,7.171277203750908e7,true,0.0,0.017578909929377683
20,0.75,12,9,1,4,0.0,7.171277203750908e7,true,4.0,0.01817217737950896
20,0.75,12,9,1,4,0.0,7.171277203750908e7,true,5.0,0.020569520481799313
20,0.75,12,9,1,4,0.0,7.171277203750908e7,true,2.0,0.01230100780431348
20,0.75,12,9,1,4,0.0,7.171277203750908e7,true,0.0,0.03866739608793391
20,0.75,12,9,1,16,1.0,7.171277203750908e7,true,4.0,0.22306661048770396
20,0.75,12,9,1,16,1.0,7.171277203750908e7,true,5.0,0.23334667883264662
20,0.75,12,9,1,16,1.0,7.171277203750908e7,true,2.0,0.04216260984179239
20,0.75,12,9,1,16,1.0,7.171277203750908e7,true,0.0,0.10477927448964484
20,0.75,12,9,1,1,1.0,7.171277203750908e7,true,4.0,0.02413619352865776
20,0.75,12,9,1,1,1.0,7.171277203750908e7,true,5.0,0.02300358957327642
20,0.75,12,9,1,1,1.0,7.171277203750908e7,true,2.0,0.020897586255952054
20,0.75,12,9,1,1,1.0,7.171277203750908e7,true,0.0,0.035743808867183896
20,0.75,12,9,1,4,1.0,7.171277203750908e7,true,4.0,0.1500722351359638
20,0.75,12,9,1,4,1.0,7.171277203750908e7,true,5.0,0.2043564331104845
20,0.75,12,9,1,4,1.0,7.171277203750908e7,true,2.0,0.03578793586691349
20,0.75,12,9,1,4,1.0,7.171277203750908e7,true,0.0,0.09335173261209212
20,0.75,12,9,1,16,20.0,7.171277203750908e7,true,4.0,0.7313046362532235
20,0.75,12,9,1,16,20.0,7.171277203750908e7,true,5.0,0.8270199827734643
20,0.75,12,9,1,16,20.0,7.171277203750908e7,true,2.0,0.6544848140819658
20,0.75,12,9,1,16,20.0,7.171277203750908e7,true,0.0,0.6844364264706587
20,0.75,12,9,1,1,20.0,7.171277203750908e7,true,4.0,0.6408834673238253
20,0.75,12,9,1,1,20.0,7.171277203750908e7,true,5.0,0.6726212153451759
20,0.75,12,9,1,1,20.0,7.171277203750908e7,true,2.0,0.6066909625634516
20,0.75,12,9,1,1,20.0,7.171277203750908e7,true,0.0,0.5723112649821409
20,0.75,12,9,1,4,20.0,7.171277203750908e7,true,4.0,0.6115227704693763
20,0.75,12,9,1,4,20.0,7.171277203750908e7,true,5.0,0.6631042810520248
20,0.75,12,9,1,4,20.0,7.171277203750908e7,true,2.0,0.5667191505914365
20,0.75,12,9,1,4,20.0,7.171277203750908e7,true,0.0,0.5413765360441982
20,0.75,12,9,1,16,0.0,7.866058155682322e7,true,4.0,0.004795499292925943
20,0.75,12,9,1,16,0.0,7.866058155682322e7,true,5.0,-0.020183511750222913
20,0.75,12,9,1,16,0.0,7.866058155682322e7,true,2.0,0.019990404960511514
20,0.75,12,9,1,16,0.0,7.866058155682322e7,true,0.0,0.060928931143758885
20,0.75,12,9,1,1,0.0,7.866058155682322e7,true,4.0,0.010256474563082539
20,0.75,12,9,1,1,0.0,7.866058155682322e7,true,5.0,0.004860528060903111
20,0.75,12,9,1,1,0.0,7.866058155682322e7,true,2.0,0.00843644168480872
20,0.75,12,9,1,1,0.0,7.866058155682322e7,true,0.0,0.020902917959309927
20,0.75,12,9,1,4,0.0,7.866058155682322e7,true,4.0,0.0245576368220585
20,0.75,12,9,1,4,0.0,7.866058155682322e7,true,5.0,0.029947336801557548
20,0.75,12,9,1,4,0.0,7.866058155682322e7,true,2.0,0.010310245757120804
20,0.75,12,9,1,4,0.0,7.866058155682322e7,true,0.0,0.04256294444464152
20,0.75,12,9,1,16,1.0,7.866058155682322e7,true,4.0,0.22339799152686504
20,0.75,12,9,1,16,1.0,7.866058155682322e7,true,5.0,0.233819394164088
20,0.75,12,9,1,16,1.0,7.866058155682322e7,true,2.0,0.042294514815744394
20,0.75,12,9,1,16,1.0,7.866058155682322e7,true,0.0,0.10571542030872277
20,0.75,12,9,1,1,1.0,7.866058155682322e7,true,4.0,0.024143356798030983
20,0.75,12,9,1,1,1.0,7.866058155682322e7,true,5.0,0.0232043625010298
20,0.75,12,9,1,1,1.0,7.866058155682322e7,true,2.0,0.02091597215251571
20,0.75,12,9,1,1,1.0,7.866058155682322e7,true,0.0,0.035420158721559465
20,0.75,12,9,1,4,1.0,7.866058155682322e7,true,4.0,0.15003698624801812
20,0.75,12,9,1,4,1.0,7.866058155682322e7,true,5.0,0.20429169438824726
20,0.75,12,9,1,4,1.0,7.866058155682322e7,true,2.0,0.035914375465528885
20,0.75,12,9,1,4,1.0,7.866058155682322e7,true,0.0,0.09334020617219897
20,0.75,12,9,1,16,20.0,7.866058155682322e7,true,4.0,0.7308612466204372
20,0.75,12,9,1,16,20.0,7.866058155682322e7,true,5.0,0.8266061719934791
20,0.75,12,9,1,16,20.0,7.866058155682322e7,true,2.0,0.6542708135994053
20,0.75,12,9,1,16,20.0,7.866058155682322e7,true,0.0,0.6843870819552481
20,0.75,12,9,1,1,20.0,7.866058155682322e7,true,4.0,0.6408242113720461
20,0.75,12,9,1,1,20.0,7.866058155682322e7,true,5.0,0.6729156981520716
20,0.75,12,9,1,1,20.0,7.866058155682322e7,true,2.0,0.606545303276648
20,0.75,12,9,1,1,20.0,7.866058155682322e7,true,0.0,0.5721510678468242
20,0.75,12,9,1,4,20.0,7.866058155682322e7,true,4.0,0.6123182795297514
20,0.75,12,9,1,4,20.0,7.866058155682322e7,true,5.0,0.6641681396005963
20,0.75,12,9,1,4,20.0,7.866058155682322e7,true,2.0,0.5667090507706286
20,0.75,12,9,1,4,20.0,7.866058155682322e7,true,0.0,0.5413172392328609
20,0.75,12,9,1,16,0.0,8.6281521618231e7,true,4.0,0.004410634054967084
20,0.75,12,9,1,16,0.0,8.6281521618231e7,true,5.0,-0.013135954915401132
20,0.75,12,9,1,16,0.0,8.6281521618231e7,true,2.0,0.020690341749171972
20,0.75,12,9,1,16,0.0,8.6281521618231e7,true,0.0,0.05173525028482704
20,0.75,12,9,1,1,0.0,8.6281521618231e7,true,4.0,0.011926308197755637
20,0.75,12,9,1,1,0.0,8.6281521618231e7,true,5.0,0.005737731382567835
20,0.75,12,9,1,1,0.0,8.6281521618231e7,true,2.0,0.009182627332345455
20,0.75,12,9,1,1,0.0,8.6281521618231e7,true,0.0,0.023564646667620703
20,0.75,12,9,1,4,0.0,8.6281521618231e7,true,4.0,0.01841008352292575
20,0.75,12,9,1,4,0.0,8.6281521618231e7,true,5.0,0.023398714521344878
20,0.75,12,9,1,4,0.0,8.6281521618231e7,true,2.0,0.013209013050192987
20,0.75,12,9,1,4,0.0,8.6281521618231e7,true,0.0,0.05083981014632363
20,0.75,12,9,1,16,1.0,8.6281521618231e7,true,4.0,0.22293576681206756
20,0.75,12,9,1,16,1.0,8.6281521618231e7,true,5.0,0.23364706600046026
20,0.75,12,9,1,16,1.0,8.6281521618231e7,true,2.0,0.041946201892569965
20,0.75,12,9,1,16,1.0,8.6281521618231e7,true,0.0,0.10547716644661258
20,0.75,12,9,1,1,1.0,8.6281521618231e7,true,4.0,0.024327867803420854
20,0.75,12,9,1,1,1.0,8.6281521618231e7,true,5.0,0.023521718113980832
20,0.75,12,9,1,1,1.0,8.6281521618231e7,true,2.0,0.021210546536806065
20,0.75,12,9,1,1,1.0,8.6281521618231e7,true,0.0,0.03594755554696882
20,0.75,12,9,1,4,1.0,8.6281521618231e7,true,4.0,0.14952469524086054
20,0.75,12,9,1,4,1.0,8.6281521618231e7,true,5.0,0.20503498814342488
20,0.75,12,9,1,4,1.0,8.6281521618231e7,true,2.0,0.03559088646087493
20,0.75,12,9,1,4,1.0,8.6281521618231e7,true,0.0,0.09290455883041879
20,0.75,12,9,1,16,20.0,8.6281521618231e7,true,4.0,0.7308183515640057
20,0.75,12,9,1,16,20.0,8.6281521618231e7,true,5.0,0.8260637293503224
20,0.75,12,9,1,16,20.0,8.6281521618231e7,true,2.0,0.6547755547041425
20,0.75,12,9,1,16,20.0,8.6281521618231e7,true,0.0,0.6835479630478106
20,0.75,12,9,1,1,20.0,8.6281521618231e7,true,4.0,0.6408872383567676
20,0.75,12,9,1,1,20.0,8.6281521618231e7,true,5.0,0.6726510925167776
20,0.75,12,9,1,1,20.0,8.6281521618231e7,true,2.0,0.6065098730761718
20,0.75,12,9,1,1,20.0,8.6281521618231e7,true,0.0,0.5719383643532364
20,0.75,12,9,1,4,20.0,8.6281521618231e7,true,4.0,0.611914085557507
20,0.75,12,9,1,4,20.0,8.6281521618231e7,true,5.0,0.6640142033607809
20,0.75,12,9,1,4,20.0,8.6281521618231e7,true,2.0,0.5663013167512678
20,0.75,12,9,1,4,20.0,8.6281521618231e7,true,0.0,0.5411944309722785
20,0.75,12,9,1,16,0.0,9.464080770086221e7,true,4.0,0.006331512008024704
20,0.75,12,9,1,16,0.0,9.464080770086221e7,true,5.0,-0.012686526804285437
20,0.75,12,9,1,16,0.0,9.464080770086221e7,true,2.0,0.02415734868020528
20,0.75,12,9,1,16,0.0,9.464080770086221e7,true,0.0,0.05000821563054554
20,0.75,12,9,1,1,0.0,9.464080770086221e7,true,4.0,0.012085894534620499
20,0.75,12,9,1,1,0.0,9.464080770086221e7,true,5.0,0.006775406483091728
20,0.75,12,9,1,1,0.0,9.464080770086221e7,true,2.0,0.006139007275742116
20,0.75,12,9,1,1,0.0,9.464080770086221e7,true,0.0,0.022351281548608694
20,0.75,12,9,1,4,0.0,9.464080770086221e7,true,4.0,0.017771130472140708
20,0.75,12,9,1,4,0.0,9.464080770086221e7,true,5.0,0.021378094050830503
20,0.75,12,9,1,4,0.0,9.464080770086221e7,true,2.0,0.012943741146562987
20,0.75,12,9,1,4,0.0,9.464080770086221e7,true,0.0,0.05925336517411002
20,0.75,12,9,1,16,1.0,9.464080770086221e7,true,4.0,0.22274426363395147
20,0.75,12,9,1,16,1.0,9.464080770086221e7,true,5.0,0.23381867653113772
20,0.75,12,9,1,16,1.0,9.464080770086221e7,true,2.0,0.042005960076598854
20,0.75,12,9,1,16,1.0,9.464080770086221e7,true,0.0,0.10539361166523499
20,0.75,12,9,1,1,1.0,9.464080770086221e7,true,4.0,0.024497676727116256
20,0.75,12,9,1,1,1.0,9.464080770086221e7,true,5.0,0.02352338940326139
20,0.75,12,9,1,1,1.0,9.464080770086221e7,true,2.0,0.02125133851542949
20,0.75,12,9,1,1,1.0,9.464080770086221e7,true,0.0,0.03574338964828078
20,0.75,12,9,1,4,1.0,9.464080770086221e7,true,4.0,0.14948444070005895
20,0.75,12,9,1,4,1.0,9.464080770086221e7,true,5.0,0.2056950306331999
20,0.75,12,9,1,4,1.0,9.464080770086221e7,true,2.0,0.035475201644793466
20,0.75,12,9,1,4,1.0,9.464080770086221e7,true,0.0,0.09209748307481266
20,0.75,12,9,1,16,20.0,9.464080770086221e7,true,4.0,0.7311952876269558
20,0.75,12,9,1,16,20.0,9.464080770086221e7,true,5.0,0.8257811131816416
20,0.75,12,9,1,16,20.0,9.464080770086221e7,true,2.0,0.655105816185236
20,0.75,12,9,1,16,20.0,9.464080770086221e7,true,0.0,0.6837542257446952
20,0.75,12,9,1,1,20.0,9.464080770086221e7,true,4.0,0.6409761713062383
20,0.75,12,9,1,1,20.0,9.464080770086221e7,true,5.0,0.6732195942310362
20,0.75,12,9,1,1,20.0,9.464080770086221e7,true,2.0,0.6060354441602042
20,0.75,12,9,1,1,20.0,9.464080770086221e7,true,0.0,0.572234522030718
20,0.75,12,9,1,4,20.0,9.464080770086221e7,true,4.0,0.6119847489697027
20,0.75,12,9,1,4,20.0,9.464080770086221e7,true,5.0,0.6638160667195631
20,0.75,12,9,1,4,20.0,9.464080770086221e7,true,2.0,0.5663873654986132
20,0.75,12,9,1,4,20.0,9.464080770086221e7,true,0.0,0.541087200219484
20,0.75,12,9,1,16,0.0,1.0380997361060703e8,true,4.0,0.0067085596179731
20,0.75,12,9,1,16,0.0,1.0380997361060703e8,true,5.0,-0.00984776908749528
20,0.75,12,9,1,16,0.0,1.0380997361060703e8,true,2.0,0.022936976565720565
20,0.75,12,9,1,16,0.0,1.0380997361060703e8,true,0.0,0.038374671565369285
20,0.75,12,9,1,1,0.0,1.0380997361060703e8,true,4.0,0.014408342851195452
20,0.75,12,9,1,1,0.0,1.0380997361060703e8,true,5.0,0.00922594396177359
20,0.75,12,9,1,1,0.0,1.0380997361060703e8,true,2.0,0.0050765569841639685
20,0.75,12,9,1,1,0.0,1.0380997361060703e8,true,0.0,0.026995370995032984
20,0.75,12,9,1,4,0.0,1.0380997361060703e8,true,4.0,0.011881280485772064
20,0.75,12,9,1,4,0.0,1.0380997361060703e8,true,5.0,0.017343186003755836
20,0.75,12,9,1,4,0.0,1.0380997361060703e8,true,2.0,0.012682625993814515
20,0.75,12,9,1,4,0.0,1.0380997361060703e8,true,0.0,0.05678719667441276
20,0.75,12,9,1,16,1.0,1.0380997361060703e8,true,4.0,0.22287715025891613
20,0.75,12,9,1,16,1.0,1.0380997361060703e8,true,5.0,0.23323915017330452
20,0.75,12,9,1,16,1.0,1.0380997361060703e8,true,2.0,0.04223917800488681
20,0.75,12,9,1,16,1.0,1.0380997361060703e8,true,0.0,0.1055303733373088
20,0.75,12,9,1,1,1.0,1.0380997361060703e8,true,4.0,0.024689659426900094
20,0.75,12,9,1,1,1.0,1.0380997361060703e8,true,5.0,0.02394798989606081
20,0.75,12,9,1,1,1.0,1.0380997361060703e8,true,2.0,0.02148685952449463
20,0.75,12,9,1,1,1.0,1.0380997361060703e8,true,0.0,0.03568782527445524
20,0.75,12,9,1,4,1.0,1.0380997361060703e8,true,4.0,0.14950911276697498
20,0.75,12,9,1,4,1.0,1.0380997361060703e8,true,5.0,0.2054227902470989
20,0.75,12,9,1,4,1.0,1.0380997361060703e8,true,2.0,0.03525792985770219
20,0.75,12,9,1,4,1.0,1.0380997361060703e8,true,0.0,0.09095534467476714
20,0.75,12,9,1,16,20.0,1.0380997361060703e8,true,4.0,0.731434013140116
20,0.75,12,9,1,16,20.0,1.0380997361060703e8,true,5.0,0.8258054409420119
20,0.75,12,9,1,16,20.0,1.0380997361060703e8,true,2.0,0.655170971517128
20,0.75,12,9,1,16,20.0,1.0380997361060703e8,true,0.0,0.683636250132545
20,0.75,12,9,1,1,20.0,1.0380997361060703e8,true,4.0,0.6407603086709623
20,0.75,12,9,1,1,20.0,1.0380997361060703e8,true,5.0,0.674068745009936
20,0.75,12,9,1,1,20.0,1.0380997361060703e8,true,2.0,0.6057014143081579
20,0.75,12,9,1,1,20.0,1.0380997361060703e8,true,0.0,0.5719324426104704
20,0.75,12,9,1,4,20.0,1.0380997361060703e8,true,4.0,0.6123419947478628
20,0.75,12,9,1,4,20.0,1.0380997361060703e8,true,5.0,0.6645074520297967
20,0.75,12,9,1,4,20.0,1.0380997361060703e8,true,2.0,0.5662623902140974
20,0.75,12,9,1,4,20.0,1.0380997361060703e8,true,0.0,0.5412058679031285
20,0.75,12,9,1,16,0.0,1.1386748362394528e8,true,4.0,0.006964780473210045
20,0.75,12,9,1,16,0.0,1.1386748362394528e8,true,5.0,-0.005079948087827398
20,0.75,12,9,1,16,0.0,1.1386748362394528e8,true,2.0,0.02031450950658471
20,0.75,12,9,1,16,0.0,1.1386748362394528e8,true,0.0,0.040358073207456914
20,0.75,12,9,1,1,0.0,1.1386748362394528e8,true,4.0,0.011481022438206234
20,0.75,12,9,1,1,0.0,1.1386748362394528e8,true,5.0,0.008246423025084805
20,0.75,12,9,1,1,0.0,1.1386748362394528e8,true,2.0,0.0035052524703735764
20,0.75,12,9,1,1,0.0,1.1386748362394528e8,true,0.0,0.026968280674610514
20,0.75,12,9,1,4,0.0,1.1386748362394528e8,true,4.0,0.006678541277621063
20,0.75,12,9,1,4,0.0,1.1386748362394528e8,true,5.0,0.008622926306990488
20,0.75,12,9,1,4,0.0,1.1386748362394528e8,true,2.0,0.012529674725957642
20,0.75,12,9,1,4,0.0,1.1386748362394528e8,true,0.0,0.056981038082684
20,0.75,12,9,1,16,1.0,1.1386748362394528e8,true,4.0,0.22291672913050192
20,0.75,12,9,1,16,1.0,1.1386748362394528e8,true,5.0,0.23323713125276083
20,0.75,12,9,1,16,1.0,1.1386748362394528e8,true,2.0,0.042103866480775826
20,0.75,12,9,1,16,1.0,1.1386748362394528e8,true,0.0,0.10499436905414374
20,0.75,12,9,1,1,1.0,1.1386748362394528e8,true,4.0,0.02466094891159143
20,0.75,12,9,1,1,1.0,1.1386748362394528e8,true,5.0,0.024307191947018403
20,0.75,12,9,1,1,1.0,1.1386748362394528e8,true,2.0,0.02169768148731509
20,0.75,12,9,1,1,1.0,1.1386748362394528e8,true,0.0,0.03587790231951368
20,0.75,12,9,1,4,1.0,1.1386748362394528e8,true,4.0,0.149662019329202
20,0.75,12,9,1,4,1.0,1.1386748362394528e8,true,5.0,0.20628423811417226
20,0.75,12,9,1,4,1.0,1.1386748362394528e8,true,2.0,0.035162018400294946
20,0.75,12,9,1,4,1.0,1.1386748362394528e8,true,0.0,0.09143522773133901
20,0.75,12,9,1,16,20.0,1.1386748362394528e8,true,4.0,0.7314079778761337
20,0.75,12,9,1,16,20.0,1.1386748362394528e8,true,5.0,0.8263314745496705
20,0.75,12,9,1,16,20.0,1.1386748362394528e8,true,2.0,0.6547068960589598
20,0.75,12,9,1,16,20.0,1.1386748362394528e8,true,0.0,0.6841837966449849
20,0.75,12,9,1,1,20.0,1.1386748362394528e8,true,4.0,0.6411487290041943
20,0.75,12,9,1,1,20.0,1.1386748362394528e8,true,5.0,0.6744154131426847
20,0.75,12,9,1,1,20.0,1.1386748362394528e8,true,2.0,0.6054299256923491
20,0.75,12,9,1,1,20.0,1.1386748362394528e8,true,0.0,0.5723533097820688
20,0.75,12,9,1,4,20.0,1.1386748362394528e8,true,4.0,0.6124321556508259
20,0.75,12,9,1,4,20.0,1.1386748362394528e8,true,5.0,0.6648409116398449
20,0.75,12,9,1,4,20.0,1.1386748362394528e8,true,2.0,0.5663061074250002
20,0.75,12,9,1,4,20.0,1.1386748362394528e8,true,0.0,0.5410753566225047
20,0.75,12,9,1,16,0.0,1.2489940393862781e8,true,4.0,0.010898528081304194
20,0.75,12,9,1,16,0.0,1.2489940393862781e8,true,5.0,0.002825931092698776
20,0.75,12,9,1,16,0.0,1.2489940393862781e8,true,2.0,0.01667344462608672
20,0.75,12,9,1,16,0.0,1.2489940393862781e8,true,0.0,0.03325602544172086
20,0.75,12,9,1,1,0.0,1.2489940393862781e8,true,4.0,0.01263862910721599
20,0.75,12,9,1,1,0.0,1.2489940393862781e8,true,5.0,0.00647830857549245
20,0.75,12,9,1,1,0.0,1.2489940393862781e8,true,2.0,0.006800592113401031
20,0.75,12,9,1,1,0.0,1.2489940393862781e8,true,0.0,0.023596464959902995
20,0.75,12,9,1,4,0.0,1.2489940393862781e8,true,4.0,0.014464527018184709
20,0.75,12,9,1,4,0.0,1.2489940393862781e8,true,5.0,0.024662348027856607
20,0.75,12,9,1,4,0.0,1.2489940393862781e8,true,2.0,0.011115035681473795
20,0.75,12,9,1,4,0.0,1.2489940393862781e8,true,0.0,0.06021257905844801
20,0.75,12,9,1,16,1.0,1.2489940393862781e8,true,4.0,0.22265429942334794
20,0.75,12,9,1,16,1.0,1.2489940393862781e8,true,5.0,0.23178574519272585
20,0.75,12,9,1,16,1.0,1.2489940393862781e8,true,2.0,0.04209300058779899
20,0.75,12,9,1,16,1.0,1.2489940393862781e8,true,0.0,0.10434303074058061
20,0.75,12,9,1,1,1.0,1.2489940393862781e8,true,4.0,0.02463179360922784
20,0.75,12,9,1,1,1.0,1.2489940393862781e8,true,5.0,0.024339609107674506
20,0.75,12,9,1,1,1.0,1.2489940393862781e8,true,2.0,0.021574145994120646
20,0.75,12,9,1,1,1.0,1.2489940393862781e8,true,0.0,0.035722462383640935
20,0.75,12,9,1,4,1.0,1.2489940393862781e8,true,4.0,0.1499839011351769
20,0.75,12,9,1,4,1.0,1.2489940393862781e8,true,5.0,0.20532911010409846
20,0.75,12,9,1,4,1.0,1.2489940393862781e8,true,2.0,0.035312698962705946
20,0.75,12,9,1,4,1.0,1.2489940393862781e8,true,0.0,0.0919260514062466
20,0.75,12,9,1,16,20.0,1.2489940393862781e8,true,4.0,0.7314954600669538
20,0.75,12,9,1,16,20.0,1.2489940393862781e8,true,5.0,0.8271459367108525
20,0.75,12,9,1,16,20.0,1.2489940393862781e8,true,2.0,0.6547621739334049
20,0.75,12,9,1,16,20.0,1.2489940393862781e8,true,0.0,0.683831930528989
20,0.75,12,9,1,1,20.0,1.2489940393862781e8,true,4.0,0.641071802447718
20,0.75,12,9,1,1,20.0,1.2489940393862781e8,true,5.0,0.6739127714593565
20,0.75,12,9,1,1,20.0,1.2489940393862781e8,true,2.0,0.6057725420358224
20,0.75,12,9,1,1,20.0,1.2489940393862781e8,true,0.0,0.5732604941518082
20,0.75,12,9,1,4,20.0,1.2489940393862781e8,true,4.0,0.6125655963922273
20,0.75,12,9,1,4,20.0,1.2489940393862781e8,true,5.0,0.6649939454862853
20,0.75,12,9,1,4,20.0,1.2489940393862781e8,true,2.0,0.566098509435902
20,0.75,12,9,1,4,20.0,1.2489940393862781e8,true,0.0,0.540872642000288
20,0.75,12,9,1,16,0.0,1.370001391770812e8,true,4.0,0.00995583739867983
20,0.75,12,9,1,16,0.0,1.370001391770812e8,true,5.0,0.004497070779459805
20,0.75,12,9,1,16,0.0,1.370001391770812e8,true,2.0,0.015352758355321027
20,0.75,12,9,1,16,0.0,1.370001391770812e8,true,0.0,0.034096906932225085
20,0.75,12,9,1,1,0.0,1.370001391770812e8,true,4.0,0.012911647531442466
20,0.75,12,9,1,1,0.0,1.370001391770812e8,true,5.0,0.01085496118520391
20,0.75,12,9,1,1,0.0,1.370001391770812e8,true,2.0,0.006802054024394007
20,0.75,12,9,1,1,0.0,1.370001391770812e8,true,0.0,0.026005826036392867
20,0.75,12,9,1,4,0.0,1.370001391770812e8,true,4.0,0.01763702937005028
20,0.75,12,9,1,4,0.0,1.370001391770812e8,true,5.0,0.022389222100575167
20,0.75,12,9,1,4,0.0,1.370001391770812e8,true,2.0,0.013754891511155264
20,0.75,12,9,1,4,0.0,1.370001391770812e8,true,0.0,0.05863504345345715
20,0.75,12,9,1,16,1.0,1.370001391770812e8,true,4.0,0.22273803893165936
20,0.75,12,9,1,16,1.0,1.370001391770812e8,true,5.0,0.2329490488922122
20,0.75,12,9,1,16,1.0,1.370001391770812e8,true,2.0,0.04210674343156692
20,0.75,12,9,1,16,1.0,1.370001391770812e8,true,0.0,0.10438240586620609
20,0.75,12,9,1,1,1.0,1.370001391770812e8,true,4.0,0.024607967167672835
20,0.75,12,9,1,1,1.0,1.370001391770812e8,true,5.0,0.02415276992203012
20,0.75,12,9,1,1,1.0,1.370001391770812e8,true,2.0,0.021518720868509707
20,0.75,12,9,1,1,1.0,1.370001391770812e8,true,0.0,0.035624203673581045
20,0.75,12,9,1,4,1.0,1.370001391770812e8,true,4.0,0.15011318575421131
20,0.75,12,9,1,4,1.0,1.370001391770812e8,true,5.0,0.20473956909760868
20,0.75,12,9,1,4,1.0,1.370001391770812e8,true,2.0,0.035305088531392095
20,0.75,12,9,1,4,1.0,1.370001391770812e8,true,0.0,0.09193222270056638
20,0.75,12,9,1,16,20.0,1.370001391770812e8,true,4.0,0.7309367177216517
20,0.75,12,9,1,16,20.0,1.370001391770812e8,true,5.0,0.8271060534943849
20,0.75,12,9,1,16,20.0,1.370001391770812e8,true,2.0,0.654244377472056
20,0.75,12,9,1,16,20.0,1.370001391770812e8,true,0.0,0.6832280337868539
20,0.75,12,9,1,1,20.0,1.370001391770812e8,true,4.0,0.6415091901355178
20,0.75,12,9,1,1,20.0,1.370001391770812e8,true,5.0,0.674290938215224
20,0.75,12,9,1,1,20.0,1.370001391770812e8,true,2.0,0.6056347202622185
20,0.75,12,9,1,1,20.0,1.370001391770812e8,true,0.0,0.5731867397750745
20,0.75,12,9,1,4,20.0,1.370001391770812e8,true,4.0,0.6124879974930849
20,0.75,12,9,1,4,20.0,1.370001391770812e8,true,5.0,0.6653339457556388
20,0.75,12,9,1,4,20.0,1.370001391770812e8,true,2.0,0.5650187610581431
20,0.75,12,9,1,4,20.0,1.370001391770812e8,true,0.0,0.5407402167770983
20,0.75,12,9,1,16,0.0,1.502732402451033e8,true,4.0,0.012000605458214908
20,0.75,12,9,1,16,0.0,1.502732402451033e8,true,5.0,-0.0016803405106488875
20,0.75,12,9,1,16,0.0,1.502732402451033e8,true,2.0,0.0188327664296047
20,0.75,12,9,1,16,0.0,1.502732402451033e8,true,0.0,0.027858477424945547
20,0.75,12,9,1,1,0.0,1.502732402451033e8,true,4.0,0.012788163731544773
20,0.75,12,9,1,1,0.0,1.502732402451033e8,true,5.0,0.011927038203085282
20,0.75,12,9,1,1,0.0,1.502732402451033e8,true,2.0,0.007103295958237892
20,0.75,12,9,1,1,0.0,1.502732402451033e8,true,0.0,0.02104827406581627
20,0.75,12,9,1,4,0.0,1.502732402451033e8,true,4.0,0.012472033862630036
20,0.75,12,9,1,4,0.0,1.502732402451033e8,true,5.0,0.010385549966513963
20,0.75,12,9,1,4,0.0,1.502732402451033e8,true,2.0,0.011750026733416151
20,0.75,12,9,1,4,0.0,1.502732402451033e8,true,0.0,0.05544482704494234
20,0.75,12,9,1,16,1.0,1.502732402451033e8,true,4.0,0.2231547000018175
20,0.75,12,9,1,16,1.0,1.502732402451033e8,true,5.0,0.23231064215291367
20,0.75,12,9,1,16,1.0,1.502732402451033e8,true,2.0,0.04249642183003128
20,0.75,12,9,1,16,1.0,1.502732402451033e8,true,0.0,0.10465748262664032
20,0.75,12,9,1,1,1.0,1.502732402451033e8,true,4.0,0.02466660865317553
20,0.75,12,9,1,1,1.0,1.502732402451033e8,true,5.0,0.02441669430995542
20,0.75,12,9,1,1,1.0,1.502732402451033e8,true,2.0,0.021490655130342467
20,0.75,12,9,1,1,1.0,1.502732402451033e8,true,0.0,0.03575778112136483
20,0.75,12,9,1,4,1.0,1.502732402451033e8,true,4.0,0.14975257609708845
20,0.75,12,9,1,4,1.0,1.502732402451033e8,true,5.0,0.20427763960084633
20,0.75,12,9,1,4,1.0,1.502732402451033e8,true,2.0,0.035478084518367564
20,0.75,12,9,1,4,1.0,1.502732402451033e8,true,0.0,0.0916271199152207
20,0.75,12,9,1,16,20.0,1.502732402451033e8,true,4.0,0.7308024548635004
20,0.75,12,9,1,16,20.0,1.502732402451033e8,true,5.0,0.8271676151214736
20,0.75,12,9,1,16,20.0,1.502732402451033e8,true,2.0,0.6541322504443738
20,0.75,12,9,1,16,20.0,1.502732402451033e8,true,0.0,0.6835716577200734
20,0.75,12,9,1,1,20.0,1.502732402451033e8,true,4.0,0.6418572305523668
20,0.75,12,9,1,1,20.0,1.502732402451033e8,true,5.0,0.6742132023026576
20,0.75,12,9,1,1,20.0,1.502732402451033e8,true,2.0,0.6057294267983622
20,0.75,12,9,1,1,20.0,1.502732402451033e8,true,0.0,0.5731262527733564
20,0.75,12,9,1,4,20.0,1.502732402451033e8,true,4.0,0.6125152490342732
20,0.75,12,9,1,4,20.0,1.502732402451033e8,true,5.0,0.6655716990151919
20,0.75,12,9,1,4,20.0,1.502732402451033e8,true,2.0,0.5646274643603503
20,0.75,12,9,1,4,20.0,1.502732402451033e8,true,0.0,0.5401331850887419
20,0.75,12,9,1,16,0.0,1.6483229045901728e8,true,4.0,0.01820607533018256
20,0.75,12,9,1,16,0.0,1.6483229045901728e8,true,5.0,-0.0005474504796335929
20,0.75,12,9,1,16,0.0,1.6483229045901728e8,true,2.0,0.023689953255289182
20,0.75,12,9,1,16,0.0,1.6483229045901728e8,true,0.0,0.032530153847434476
20,0.75,12,9,1,1,0.0,1.6483229045901728e8,true,4.0,0.012886681292868709
20,0.75,12,9,1,1,0.0,1.6483229045901728e8,true,5.0,0.014060393673325929
20,0.75,12,9,1,1,0.0,1.6483229045901728e8,true,2.0,0.006402782140692942
20,0.75,12,9,1,1,0.0,1.6483229045901728e8,true,0.0,0.02024877903980162
20,0.75,12,9,1,4,0.0,1.6483229045901728e8,true,4.0,0.008593525054005055
20,0.75,12,9,1,4,0.0,1.6483229045901728e8,true,5.0,0.014260239132461492
20,0.75,12,9,1,4,0.0,1.6483229045901728e8,true,2.0,0.00896323111739954
20,0.75,12,9,1,4,0.0,1.6483229045901728e8,true,0.0,0.04559928287699739
20,0.75,12,9,1,16,1.0,1.6483229045901728e8,true,4.0,0.22313359856141066
20,0.75,12,9,1,16,1.0,1.6483229045901728e8,true,5.0,0.2315613044495861
20,0.75,12,9,1,16,1.0,1.6483229045901728e8,true,2.0,0.042563086080091746
20,0.75,12,9,1,16,1.0,1.6483229045901728e8,true,0.0,0.10398724780242975
20,0.75,12,9,1,1,1.0,1.6483229045901728e8,true,4.0,0.024612294696493543
20,0.75,12,9,1,1,1.0,1.6483229045901728e8,true,5.0,0.023993319980287805
20,0.75,12,9,1,1,1.0,1.6483229045901728e8,true,2.0,0.021330370331746278
20,0.75,12,9,1,1,1.0,1.6483229045901728e8,true,0.0,0.035821284535265716
20,0.75,12,9,1,4,1.0,1.6483229045901728e8,true,4.0,0.1498214343692414
20,0.75,12,9,1,4,1.0,1.6483229045901728e8,true,5.0,0.20363221184443986
20,0.75,12,9,1,4,1.0,1.6483229045901728e8,true,2.0,0.03556713102299632
20,0.75,12,9,1,4,1.0,1.6483229045901728e8,true,0.0,0.09181470489454792
20,0.75,12,9,1,16,20.0,1.6483229045901728e8,true,4.0,0.7310878403500074
20,0.75,12,9,1,16,20.0,1.6483229045901728e8,true,5.0,0.8270641923660407
20,0.75,12,9,1,16,20.0,1.6483229045901728e8,true,2.0,0.65384679005717
20,0.75,12,9,1,16,20.0,1.6483229045901728e8,true,0.0,0.6829151000988434
20,0.75,12,9,1,1,20.0,1.6483229045901728e8,true,4.0,0.6419323561955659
20,0.75,12,9,1,1,20.0,1.6483229045901728e8,true,5.0,0.6749765407338316
20,0.75,12,9,1,1,20.0,1.6483229045901728e8,true,2.0,0.605379735557134
20,0.75,12,9,1,1,20.0,1.6483229045901728e8,true,0.0,0.5732066777346303
20,0.75,12,9,1,4,20.0,1.6483229045901728e8,true,4.0,0.6123918199712847
20,0.75,12,9,1,4,20.0,1.6483229045901728e8,true,5.0,0.6660926324525608
20,0.75,12,9,1,4,20.0,1.6483229045901728e8,true,2.0,0.5646206200133277
20,0.75,12,9,1,4,20.0,1.6483229045901728e8,true,0.0,0.5406473653729686
20,0.75,12,9,1,16,0.0,1.8080187752424058e8,true,4.0,0.020801230121591373
20,0.75,12,9,1,16,0.0,1.8080187752424058e8,true,5.0,-0.002577003845483181
20,0.75,12,9,1,16,0.0,1.8080187752424058e8,true,2.0,0.02104110408478655
20,0.75,12,9,1,16,0.0,1.8080187752424058e8,true,0.0,0.02606039074073672
20,0.75,12,9,1,1,0.0,1.8080187752424058e8,true,4.0,0.011251421441384421
20,0.75,12,9,1,1,0.0,1.8080187752424058e8,true,5.0,0.014959691058422403
20,0.75,12,9,1,1,0.0,1.8080187752424058e8,true,2.0,0.009449582189835607
20,0.75,12,9,1,1,0.0,1.8080187752424058e8,true,0.0,0.018784070588104038
20,0.75,12,9,1,4,0.0,1.8080187752424058e8,true,4.0,0.007053004096159881
20,0.75,12,9,1,4,0.0,1.8080187752424058e8,true,5.0,0.008295149200985289
20,0.75,12,9,1,4,0.0,1.8080187752424058e8,true,2.0,0.008179226906797376
20,0.75,12,9,1,4,0.0,1.8080187752424058e8,true,0.0,0.042308658204356246
20,0.75,12,9,1,16,1.0,1.8080187752424058e8,true,4.0,0.223356880613771
20,0.75,12,9,1,16,1.0,1.8080187752424058e8,true,5.0,0.23245942449859777
20,0.75,12,9,1,16,1.0,1.8080187752424058e8,true,2.0,0.042434923485054
20,0.75,12,9,1,16,1.0,1.8080187752424058e8,true,0.0,0.10433532455391281
20,0.75,12,9,1,1,1.0,1.8080187752424058e8,true,4.0,0.02466383711972536
20,0.75,12,9,1,1,1.0,1.8080187752424058e8,true,5.0,0.0241264790193774
20,0.75,12,9,1,1,1.0,1.8080187752424058e8,true,2.0,0.021560872985252506
20,0.75,12,9,1,1,1.0,1.8080187752424058e8,true,0.0,0.036069459440129494
20,0.75,12,9,1,4,1.0,1.8080187752424058e8,true,4.0,0.1494642569140964
20,0.75,12,9,1,4,1.0,1.8080187752424058e8,true,5.0,0.2036633043440169
20,0.75,12,9,1,4,1.0,1.8080187752424058e8,true,2.0,0.035603775541843144
20,0.75,12,9,1,4,1.0,1.8080187752424058e8,true,0.0,0.09183789150133155
20,0.75,12,9,1,16,20.0,1.8080187752424058e8,true,4.0,0.7314281718481118
20,0.75,12,9,1,16,20.0,1.8080187752424058e8,true,5.0,0.8272543317262145
20,0.75,12,9,1,16,20.0,1.8080187752424058e8,true,2.0,0.6538259389056796
20,0.75,12,9,1,16,20.0,1.8080187752424058e8,true,0.0,0.6829737188417362
20,0.75,12,9,1,1,20.0,1.8080187752424058e8,true,4.0,0.6419240864250557
20,0.75,12,9,1,1,20.0,1.8080187752424058e8,true,5.0,0.6749327088002139
20,0.75,12,9,1,1,20.0,1.8080187752424058e8,true,2.0,0.6047657961054076
20,0.75,12,9,1,1,20.0,1.8080187752424058e8,true,0.0,0.5730751409999729
20,0.75,12,9,1,4,20.0,1.8080187752424058e8,true,4.0,0.6126097200561922
20,0.75,12,9,1,4,20.0,1.8080187752424058e8,true,5.0,0.6661264922368801
20,0.75,12,9,1,4,20.0,1.8080187752424058e8,true,2.0,0.5643891788790277
20,0.75,12,9,1,4,20.0,1.8080187752424058e8,true,0.0,0.5410039642817541
20,0.75,12,9,1,16,0.0,1.9831865968287402e8,true,4.0,0.019573959605212632
20,0.75,12,9,1,16,0.0,1.9831865968287402e8,true,5.0,-0.0049230102263976335
20,0.75,12,9,1,16,0.0,1.9831865968287402e8,true,2.0,0.02308191811729348
20,0.75,12,9,1,16,0.0,1.9831865968287402e8,true,0.0,0.028735590650259768
20,0.75,12,9,1,1,0.0,1.9831865968287402e8,true,4.0,0.011349088040732619
20,0.75,12,9,1,1,0.0,1.9831865968287402e8,true,5.0,0.013865081199131253
20,0.75,12,9,1,1,0.0,1.9831865968287402e8,true,2.0,0.008523235467378746
20,0.75,12,9,1,1,0.0,1.9831865968287402e8,true,0.0,0.018925696440413756
20,0.75,12,9,1,4,0.0,1.9831865968287402e8,true,4.0,0.010943635467299723
20,0.75,12,9,1,4,0.0,1.9831865968287402e8,true,5.0,0.006144503231885497
20,0.75,12,9,1,4,0.0,1.9831865968287402e8,true,2.0,0.0045501936426156535
20,0.75,12,9,1,4,0.0,1.9831865968287402e8,true,0.0,0.05202948831404013
20,0.75,12,9,1,16,1.0,1.9831865968287402e8,true,4.0,0.2235331321707408
20,0.75,12,9,1,16,1.0,1.9831865968287402e8,true,5.0,0.23273906275828976
20,0.75,12,9,1,16,1.0,1.9831865968287402e8,true,2.0,0.04220464990649859
20,0.75,12,9,1,16,1.0,1.9831865968287402e8,true,0.0,0.10456392773624325
20,0.75,12,9,1,1,1.0,1.9831865968287402e8,true,4.0,0.024621262836489244
20,0.75,12,9,1,1,1.0,1.9831865968287402e8,true,5.0,0.02413232817285876
20,0.75,12,9,1,1,1.0,1.9831865968287402e8,true,2.0,0.021473772279631195
20,0.75,12,9,1,1,1.0,1.9831865968287402e8,true,0.0,0.03617282791362398
20,0.75,12,9,1,4,1.0,1.9831865968287402e8,true,4.0,0.15017147375335194
20,0.75,12,9,1,4,1.0,1.9831865968287402e8,true,5.0,0.20416247806430315
20,0.75,12,9,1,4,1.0,1.9831865968287402e8,true,2.0,0.03595869735670292
20,0.75,12,9,1,4,1.0,1.9831865968287402e8,true,0.0,0.09273833162891552
20,0.75,12,9,1,16,20.0,1.9831865968287402e8,true,4.0,0.7312840153260093
20,0.75,12,9,1,16,20.0,1.9831865968287402e8,true,5.0,0.8275807340468814
20,0.75,12,9,1,16,20.0,1.9831865968287402e8,true,2.0,0.6541615565837383
20,0.75,12,9,1,16,20.0,1.9831865968287402e8,true,0.0,0.6826971327777884
20,0.75,12,9,1,1,20.0,1.9831865968287402e8,true,4.0,0.6421568944877145
20,0.75,12,9,1,1,20.0,1.9831865968287402e8,true,5.0,0.6764535727334118
20,0.75,12,9,1,1,20.0,1.9831865968287402e8,true,2.0,0.6050650069751179
20,0.75,12,9,1,1,20.0,1.9831865968287402e8,true,0.0,0.5726109805559129
20,0.75,12,9,1,4,20.0,1.9831865968287402e8,true,4.0,0.6121885629487284
20,0.75,12,9,1,4,20.0,1.9831865968287402e8,true,5.0,0.6658538714848816
20,0.75,12,9,1,4,20.0,1.9831865968287402e8,true,2.0,0.5642699069851269
20,0.75,12,9,1,4,20.0,1.9831865968287402e8,true,0.0,0.5411183047203117
20,0.75,12,9,1,16,0.0,2.1753253515378177e8,true,4.0,0.016747955082867156
20,0.75,12,9,1,16,0.0,2.1753253515378177e8,true,5.0,-0.0051480059218279445
20,0.75,12,9,1,16,0.0,2.1753253515378177e8,true,2.0,0.02145947578760965
20,0.75,12,9,1,16,0.0,2.1753253515378177e8,true,0.0,0.02579153546507504
20,0.75,12,9,1,1,0.0,2.1753253515378177e8,true,4.0,0.013203214007422515
20,0.75,12,9,1,1,0.0,2.1753253515378177e8,true,5.0,0.01589642924860483
20,0.75,12,9,1,1,0.0,2.1753253515378177e8,true,2.0,0.008290103829538846
20,0.75,12,9,1,1,0.0,2.1753253515378177e8,true,0.0,0.01752177715895247
20,0.75,12,9,1,4,0.0,2.1753253515378177e8,true,4.0,0.014806959304907007
20,0.75,12,9,1,4,0.0,2.1753253515378177e8,true,5.0,0.01122329190027686
20,0.75,12,9,1,4,0.0,2.1753253515378177e8,true,2.0,0.0074140678444873575
20,0.75,12,9,1,4,0.0,2.1753253515378177e8,true,0.0,0.055534980193959874
20,0.75,12,9,1,16,1.0,2.1753253515378177e8,true,4.0,0.22369423491537743
20,0.75,12,9,1,16,1.0,2.1753253515378177e8,true,5.0,0.23236336810770855
20,0.75,12,9,1,16,1.0,2.1753253515378177e8,true,2.0,0.041932151593091334
20,0.75,12,9,1,16,1.0,2.1753253515378177e8,true,0.0,0.10475003136872676
20,0.75,12,9,1,1,1.0,2.1753253515378177e8,true,4.0,0.024602370639098353
20,0.75,12,9,1,1,1.0,2.1753253515378177e8,true,5.0,0.024026226847126957
20,0.75,12,9,1,1,1.0,2.1753253515378177e8,true,2.0,0.021405949653916394
20,0.75,12,9,1,1,1.0,2.1753253515378177e8,true,0.0,0.036053838675913094
20,0.75,12,9,1,4,1.0,2.1753253515378177e8,true,4.0,0.14985693364906533
20,0.75,12,9,1,4,1.0,2.1753253515378177e8,true,5.0,0.20427372627047313
20,0.75,12,9,1,4,1.0,2.1753253515378177e8,true,2.0,0.03552746980804042
20,0.75,12,9,1,4,1.0,2.1753253515378177e8,true,0.0,0.09193959957888286
20,0.75,12,9,1,16,20.0,2.1753253515378177e8,true,4.0,0.7304472168462603
20,0.75,12,9,1,16,20.0,2.1753253515378177e8,true,5.0,0.8269008390127702
20,0.75,12,9,1,16,20.0,2.1753253515378177e8,true,2.0,0.6534684784351034
20,0.75,12,9,1,16,20.0,2.1753253515378177e8,true,0.0,0.6827776940936081
20,0.75,12,9,1,1,20.0,2.1753253515378177e8,true,4.0,0.6418924145177061
20,0.75,12,9,1,1,20.0,2.1753253515378177e8,true,5.0,0.6764135220562314
20,0.75,12,9,1,1,20.0,2.1753253515378177e8,true,2.0,0.6052670079337019
20,0.75,12,9,1,1,20.0,2.1753253515378177e8,true,0.0,0.5719753238491634
20,0.75,12,9,1,4,20.0,2.1753253515378177e8,true,4.0,0.611095028422166
20,0.75,12,9,1,4,20.0,2.1753253515378177e8,true,5.0,0.6659703988832125
20,0.75,12,9,1,4,20.0,2.1753253515378177e8,true,2.0,0.564403178309676
20,0.75,12,9,1,4,20.0,2.1753253515378177e8,true,0.0,0.5410573832250997
20,0.75,12,9,1,16,0.0,2.3860792487252522e8,true,4.0,0.014092093397555634
20,0.75,12,9,1,16,0.0,2.3860792487252522e8,true,5.0,-0.005417474513693904
20,0.75,12,9,1,16,0.0,2.3860792487252522e8,true,2.0,0.015145243189659326
20,0.75,12,9,1,16,0.0,2.3860792487252522e8,true,0.0,0.023606841143325966
20,0.75,12,9,1,1,0.0,2.3860792487252522e8,true,4.0,0.011295670697566587
20,0.75,12,9,1,1,0.0,2.3860792487252522e8,true,5.0,0.01416236690789797
20,0.75,12,9,1,1,0.0,2.3860792487252522e8,true,2.0,0.005901594406090723
20,0.75,12,9,1,1,0.0,2.3860792487252522e8,true,0.0,0.016011704560141636
20,0.75,12,9,1,4,0.0,2.3860792487252522e8,true,4.0,0.016449534693318574
20,0.75,12,9,1,4,0.0,2.3860792487252522e8,true,5.0,0.013585261598143461
20,0.75,12,9,1,4,0.0,2.3860792487252522e8,true,2.0,0.00921203670800506
20,0.75,12,9,1,4,0.0,2.3860792487252522e8,true,0.0,0.04792011553580813
20,0.75,12,9,1,16,1.0,2.3860792487252522e8,true,4.0,0.22333391666823796
20,0.75,12,9,1,16,1.0,2.3860792487252522e8,true,5.0,0.23216350733024096
20,0.75,12,9,1,16,1.0,2.3860792487252522e8,true,2.0,0.04192800060178084
20,0.75,12,9,1,16,1.0,2.3860792487252522e8,true,0.0,0.10497993175483604
20,0.75,12,9,1,1,1.0,2.3860792487252522e8,true,4.0,0.024680135491046584
20,0.75,12,9,1,1,1.0,2.3860792487252522e8,true,5.0,0.02432728346576982
20,0.75,12,9,1,1,1.0,2.3860792487252522e8,true,2.0,0.02137811542876159
20,0.75,12,9,1,1,1.0,2.3860792487252522e8,true,0.0,0.03599332601901865
20,0.75,12,9,1,4,1.0,2.3860792487252522e8,true,4.0,0.15043733540848053
20,0.75,12,9,1,4,1.0,2.3860792487252522e8,true,5.0,0.20446527412000007
20,0.75,12,9,1,4,1.0,2.3860792487252522e8,true,2.0,0.035410919508384334
20,0.75,12,9,1,4,1.0,2.3860792487252522e8,true,0.0,0.09254849942107303
20,0.75,12,9,1,16,20.0,2.3860792487252522e8,true,4.0,0.7307422877330262
20,0.75,12,9,1,16,20.0,2.3860792487252522e8,true,5.0,0.8274536362009706
20,0.75,12,9,1,16,20.0,2.3860792487252522e8,true,2.0,0.6532360100366695
20,0.75,12,9,1,16,20.0,2.3860792487252522e8,true,0.0,0.6830064166027116
20,0.75,12,9,1,1,20.0,2.3860792487252522e8,true,4.0,0.6424319612702774
20,0.75,12,9,1,1,20.0,2.3860792487252522e8,true,5.0,0.6763246152404283
20,0.75,12,9,1,1,20.0,2.3860792487252522e8,true,2.0,0.6059797804282693
20,0.75,12,9,1,1,20.0,2.3860792487252522e8,true,0.0,0.5726671793134862
20,0.75,12,9,1,4,20.0,2.3860792487252522e8,true,4.0,0.611352368106956
20,0.75,12,9,1,4,20.0,2.3860792487252522e8,true,5.0,0.6659161709493923
20,0.75,12,9,1,4,20.0,2.3860792487252522e8,true,2.0,0.564641868015504
20,0.75,12,9,1,4,20.0,2.3860792487252522e8,true,0.0,0.5417512813292442
20,0.75,12,9,1,16,0.0,2.6172517950808746e8,true,4.0,0.0112050827995409
20,0.75,12,9,1,16,0.0,2.6172517950808746e8,true,5.0,-0.0017666423202730426
20,0.75,12,9,1,16,0.0,2.6172517950808746e8,true,2.0,0.01457180587167212
20,0.75,12,9,1,16,0.0,2.6172517950808746e8,true,0.0,0.017862491534847823
20,0.75,12,9,1,1,0.0,2.6172517950808746e8,true,4.0,0.012219261006760834
20,0.75,12,9,1,1,0.0,2.6172517950808746e8,true,5.0,0.014509169841338694
20,0.75,12,9,1,1,0.0,2.6172517950808746e8,true,2.0,0.006192160046296954
20,0.75,12,9,1,1,0.0,2.6172517950808746e8,true,0.0,0.0168413275513446
20,0.75,12,9,1,4,0.0,2.6172517950808746e8,true,4.0,0.021097032343147828
20,0.75,12,9,1,4,0.0,2.6172517950808746e8,true,5.0,0.011678563653947463
20,0.75,12,9,1,4,0.0,2.6172517950808746e8,true,2.0,0.011315094095988675
20,0.75,12,9,1,4,0.0,2.6172517950808746e8,true,0.0,0.04250936980118118
20,0.75,12,9,1,16,1.0,2.6172517950808746e8,true,4.0,0.22278820840952854
20,0.75,12,9,1,16,1.0,2.6172517950808746e8,true,5.0,0.23206649046454922
20,0.75,12,9,1,16,1.0,2.6172517950808746e8,true,2.0,0.04167748423425309
20,0.75,12,9,1,16,1.0,2.6172517950808746e8,true,0.0,0.10551060946384233
20,0.75,12,9,1,1,1.0,2.6172517950808746e8,true,4.0,0.024535583699759445
20,0.75,12,9,1,1,1.0,2.6172517950808746e8,true,5.0,0.02431219101715977
20,0.75,12,9,1,1,1.0,2.6172517950808746e8,true,2.0,0.021252158327208396
20,0.75,12,9,1,1,1.0,2.6172517950808746e8,true,0.0,0.03577848197986077
20,0.75,12,9,1,4,1.0,2.6172517950808746e8,true,4.0,0.1498531479228108
20,0.75,12,9,1,4,1.0,2.6172517950808746e8,true,5.0,0.20453450715782143
20,0.75,12,9,1,4,1.0,2.6172517950808746e8,true,2.0,0.0353745385526364
20,0.75,12,9,1,4,1.0,2.6172517950808746e8,true,0.0,0.09318256014077612
20,0.75,12,9,1,16,20.0,2.6172517950808746e8,true,4.0,0.7304436637291005
20,0.75,12,9,1,16,20.0,2.6172517950808746e8,true,5.0,0.8268341366188283
20,0.75,12,9,1,16,20.0,2.6172517950808746e8,true,2.0,0.6538761919281778
20,0.75,12,9,1,16,20.0,2.6172517950808746e8,true,0.0,0.6833720558740751
20,0.75,12,9,1,1,20.0,2.6172517950808746e8,true,4.0,0.6421921065512631
20,0.75,12,9,1,1,20.0,2.6172517950808746e8,true,5.0,0.6765856022950876
20,0.75,12,9,1,1,20.0,2.6172517950808746e8,true,2.0,0.6058702776045611
20,0.75,12,9,1,1,20.0,2.6172517950808746e8,true,0.0,0.5727342828475986
20,0.75,12,9,1,4,20.0,2.6172517950808746e8,true,4.0,0.6114441866645126
20,0.75,12,9,1,4,20.0,2.6172517950808746e8,true,5.0,0.6664972967088122
20,0.75,12,9,1,4,20.0,2.6172517950808746e8,true,2.0,0.5647740895130878
20,0.75,12,9,1,4,20.0,2.6172517950808746e8,true,0.0,0.5418750689172169
20,0.75,12,9,1,16,0.0,2.8708212279678607e8,true,4.0,0.011381757613385422
20,0.75,12,9,1,16,0.0,2.8708212279678607e8,true,5.0,0.0036938876105436103
20,0.75,12,9,1,16,0.0,2.8708212279678607e8,true,2.0,0.010626950663906475
20,0.75,12,9,1,16,0.0,2.8708212279678607e8,true,0.0,0.015148226795121662
20,0.75,12,9,1,1,0.0,2.8708212279678607e8,true,4.0,0.014650315429835864
20,0.75,12,9,1,1,0.0,2.8708212279678607e8,true,5.0,0.016250648045346684
20,0.75,12,9,1,1,0.0,2.8708212279678607e8,true,2.0,0.009160441955529527
20,0.75,12,9,1,1,0.0,2.8708212279678607e8,true,0.0,0.013315228145888503
20,0.75,12,9,1,4,0.0,2.8708212279678607e8,true,4.0,0.028151075565231738
20,0.75,12,9,1,4,0.0,2.8708212279678607e8,true,5.0,0.008247833363472432
20,0.75,12,9,1,4,0.0,2.8708212279678607e8,true,2.0,0.012036314944019773
20,0.75,12,9,1,4,0.0,2.8708212279678607e8,true,0.0,0.049069319921578404
20,0.75,12,9,1,16,1.0,2.8708212279678607e8,true,4.0,0.2227110192139032
20,0.75,12,9,1,16,1.0,2.8708212279678607e8,true,5.0,0.23214117816316412
20,0.75,12,9,1,16,1.0,2.8708212279678607e8,true,2.0,0.0413973069161203
20,0.75,12,9,1,16,1.0,2.8708212279678607e8,true,0.0,0.10505171978442464
20,0.75,12,9,1,1,1.0,2.8708212279678607e8,true,4.0,0.024389336379368434
20,0.75,12,9,1,1,1.0,2.8708212279678607e8,true,5.0,0.023832915206320818
20,0.75,12,9,1,1,1.0,2.8708212279678607e8,true,2.0,0.02122449538384284
20,0.75,12,9,1,1,1.0,2.8708212279678607e8,true,0.0,0.03630778477907229
20,0.75,12,9,1,4,1.0,2.8708212279678607e8,true,4.0,0.14976921295996587
20,0.75,12,9,1,4,1.0,2.8708212279678607e8,true,5.0,0.20478052774171313
20,0.75,12,9,1,4,1.0,2.8708212279678607e8,true,2.0,0.03537475060961297
20,0.75,12,9,1,4,1.0,2.8708212279678607e8,true,0.0,0.09339697811326549
20,0.75,12,9,1,16,20.0,2.8708212279678607e8,true,4.0,0.730057690759496
20,0.75,12,9,1,16,20.0,2.8708212279678607e8,true,5.0,0.8272027791628555
20,0.75,12,9,1,16,20.0,2.8708212279678607e8,true,2.0,0.6534923959764469
20,0.75,12,9,1,16,20.0,2.8708212279678607e8,true,0.0,0.6833655045907453
20,0.75,12,9,1,1,20.0,2.8708212279678607e8,true,4.0,0.6422792353880246
20,0.75,12,9,1,1,20.0,2.8708212279678607e8,true,5.0,0.6765652706249459
20,0.75,12,9,1,1,20.0,2.8708212279678607e8,true,2.0,0.6056523858002462
20,0.75,12,9,1,1,20.0,2.8708212279678607e8,true,0.0,0.5715112335813265
20,0.75,12,9,1,4,20.0,2.8708212279678607e8,true,4.0,0.611629618045642
20,0.75,12,9,1,4,20.0,2.8708212279678607e8,true,5.0,0.6672649358852816
20,0.75,12,9,1,4,20.0,2.8708212279678607e8,true,2.0,0.5657625210464123
20,0.75,12,9,1,4,20.0,2.8708212279678607e8,true,0.0,0.5417875288743946
20,0.75,12,9,1,16,0.0,3.1489574440032786e8,true,4.0,0.016316855464520046
20,0.75,12,9,1,16,0.0,3.1489574440032786e8,true,5.0,0.0009240774574336162
20,0.75,12,9,1,16,0.0,3.1489574440032786e8,true,2.0,0.020805164016846362
20,0.75,12,9,1,16,0.0,3.1489574440032786e8,true,0.0,0.015585031329809089
20,0.75,12,9,1,1,0.0,3.1489574440032786e8,true,4.0,0.015033609408857925
20,0.75,12,9,1,1,0.0,3.1489574440032786e8,true,5.0,0.013441604983980086
20,0.75,12,9,1,1,0.0,3.1489574440032786e8,true,2.0,0.010260565466375056
20,0.75,12,9,1,1,0.0,3.1489574440032786e8,true,0.0,0.014733275476035985
20,0.75,12,9,1,4,0.0,3.1489574440032786e8,true,4.0,0.02352053773281674
20,0.75,12,9,1,4,0.0,3.1489574440032786e8,true,5.0,0.009020711025120242
20,0.75,12,9,1,4,0.0,3.1489574440032786e8,true,2.0,0.011509566693986275
20,0.75,12,9,1,4,0.0,3.1489574440032786e8,true,0.0,0.05357873893959358
20,0.75,12,9,1,16,1.0,3.1489574440032786e8,true,4.0,0.22286891273458917
20,0.75,12,9,1,16,1.0,3.1489574440032786e8,true,5.0,0.23282230483137845
20,0.75,12,9,1,16,1.0,3.1489574440032786e8,true,2.0,0.04104201071555944
20,0.75,12,9,1,16,1.0,3.1489574440032786e8,true,0.0,0.10522901143986285
20,0.75,12,9,1,1,1.0,3.1489574440032786e8,true,4.0,0.024157172226334123
20,0.75,12,9,1,1,1.0,3.1489574440032786e8,true,5.0,0.023779861735676876
20,0.75,12,9,1,1,1.0,3.1489574440032786e8,true,2.0,0.02112597573086073
20,0.75,12,9,1,1,1.0,3.1489574440032786e8,true,0.0,0.036340109216335785
20,0.75,12,9,1,4,1.0,3.1489574440032786e8,true,4.0,0.14966874503286476
20,0.75,12,9,1,4,1.0,3.1489574440032786e8,true,5.0,0.20468365437461714
20,0.75,12,9,1,4,1.0,3.1489574440032786e8,true,2.0,0.03538342566792992
20,0.75,12,9,1,4,1.0,3.1489574440032786e8,true,0.0,0.0934195801521375
20,0.75,12,9,1,16,20.0,3.1489574440032786e8,true,4.0,0.7299703125263193
20,0.75,12,9,1,16,20.0,3.1489574440032786e8,true,5.0,0.826784296401613
20,0.75,12,9,1,16,20.0,3.1489574440032786e8,true,2.0,0.6529990579457307
20,0.75,12,9,1,16,20.0,3.1489574440032786e8,true,0.0,0.6829167269669241
20,0.75,12,9,1,1,20.0,3.1489574440032786e8,true,4.0,0.6425282738737709
20,0.75,12,9,1,1,20.0,3.1489574440032786e8,true,5.0,0.6762492202699586
20,0.75,12,9,1,1,20.0,3.1489574440032786e8,true,2.0,0.6061810220470915
20,0.75,12,9,1,1,20.0,3.1489574440032786e8,true,0.0,0.5722055314192275
20,0.75,12,9,1,4,20.0,3.1489574440032786e8,true,4.0,0.6123374181256765
20,0.75,12,9,1,4,20.0,3.1489574440032786e8,true,5.0,0.6676370403228961
20,0.75,12,9,1,4,20.0,3.1489574440032786e8,true,2.0,0.5657468746666368
20,0.75,12,9,1,4,20.0,3.1489574440032786e8,true,0.0,0.5422901644992816
20,0.75,12,9,1,16,0.0,3.454040567744719e8,true,4.0,0.01975861955487858
20,0.75,12,9,1,16,0.0,3.454040567744719e8,true,5.0,-1.2657770610207467e-5
20,0.75,12,9,1,16,0.0,3.454040567744719e8,true,2.0,0.017568957052286147
20,0.75,12,9,1,16,0.0,3.454040567744719e8,true,0.0,0.023853825902767835
20,0.75,12,9,1,1,0.0,3.454040567744719e8,true,4.0,0.01882144022492825
20,0.75,12,9,1,1,0.0,3.454040567744719e8,true,5.0,0.013809856552581693
20,0.75,12,9,1,1,0.0,3.454040567744719e8,true,2.0,0.015202848773996799
20,0.75,12,9,1,1,0.0,3.454040567744719e8,true,0.0,0.013449734960867281
20,0.75,12,9,1,4,0.0,3.454040567744719e8,true,4.0,0.026293169887578162
20,0.75,12,9,1,4,0.0,3.454040567744719e8,true,5.0,0.010843158193844364
20,0.75,12,9,1,4,0.0,3.454040567744719e8,true,2.0,0.006414729593009966
20,0.75,12,9,1,4,0.0,3.454040567744719e8,true,0.0,0.049931630368883644
20,0.75,12,9,1,16,1.0,3.454040567744719e8,true,4.0,0.22299367091142372
20,0.75,12,9,1,16,1.0,3.454040567744719e8,true,5.0,0.23295523667079937
20,0.75,12,9,1,16,1.0,3.454040567744719e8,true,2.0,0.04093443410134103
20,0.75,12,9,1,16,1.0,3.454040567744719e8,true,0.0,0.1063583532992864
20,0.75,12,9,1,1,1.0,3.454040567744719e8,true,4.0,0.024420858405573176
20,0.75,12,9,1,1,1.0,3.454040567744719e8,true,5.0,0.023652386803269414
20,0.75,12,9,1,1,1.0,3.454040567744719e8,true,2.0,0.02141862884120558
20,0.75,12,9,1,1,1.0,3.454040567744719e8,true,0.0,0.036584496980075466
20,0.75,12,9,1,4,1.0,3.454040567744719e8,true,4.0,0.1497106069459162
20,0.75,12,9,1,4,1.0,3.454040567744719e8,true,5.0,0.2052227041306896
20,0.75,12,9,1,4,1.0,3.454040567744719e8,true,2.0,0.03564224668909676
20,0.75,12,9,1,4,1.0,3.454040567744719e8,true,0.0,0.09361740841791207
20,0.75,12,9,1,16,20.0,3.454040567744719e8,true,4.0,0.7298509667330629
20,0.75,12,9,1,16,20.0,3.454040567744719e8,true,5.0,0.82664754594052
20,0.75,12,9,1,16,20.0,3.454040567744719e8,true,2.0,0.6522328934733611
20,0.75,12,9,1,16,20.0,3.454040567744719e8,true,0.0,0.6831773322683976
20,0.75,12,9,1,1,20.0,3.454040567744719e8,true,4.0,0.6421991226190044
20,0.75,12,9,1,1,20.0,3.454040567744719e8,true,5.0,0.6756757618282418
20,0.75,12,9,1,1,20.0,3.454040567744719e8,true,2.0,0.6059056676072022
20,0.75,12,9,1,1,20.0,3.454040567744719e8,true,0.0,0.5721603532199323
20,0.75,12,9,1,4,20.0,3.454040567744719e8,true,4.0,0.6125892765322748
20,0.75,12,9,1,4,20.0,3.454040567744719e8,true,5.0,0.6674413719706258
20,0.75,12,9,1,4,20.0,3.454040567744719e8,true,2.0,0.5656929823834003
20,0.75,12,9,1,4,20.0,3.454040567744719e8,true,0.0,0.5419254503467993
20,0.75,12,9,1,16,0.0,3.7886813193826824e8,true,4.0,0.019680962642791563
20,0.75,12,9,1,16,0.0,3.7886813193826824e8,true,5.0,-0.0013101710828845106
20,0.75,12,9,1,16,0.0,3.7886813193826824e8,true,2.0,0.015981714568802558
20,0.75,12,9,1,16,0.0,3.7886813193826824e8,true,0.0,0.01824734991219231
20,0.75,12,9,1,1,0.0,3.7886813193826824e8,true,4.0,0.01847188143709211
20,0.75,12,9,1,1,0.0,3.7886813193826824e8,true,5.0,0.01552120367297213
20,0.75,12,9,1,1,0.0,3.7886813193826824e8,true,2.0,0.01547235971487576
20,0.75,12,9,1,1,0.0,3.7886813193826824e8,true,0.0,0.01522141591568341
20,0.75,12,9,1,4,0.0,3.7886813193826824e8,true,4.0,0.02631423760301197
20,0.75,12,9,1,4,0.0,3.7886813193826824e8,true,5.0,0.015023852722095742
20,0.75,12,9,1,4,0.0,3.7886813193826824e8,true,2.0,0.004574676059283955
20,0.75,12,9,1,4,0.0,3.7886813193826824e8,true,0.0,0.049173771079134516
20,0.75,12,9,1,16,1.0,3.7886813193826824e8,true,4.0,0.2227412321097631
20,0.75,12,9,1,16,1.0,3.7886813193826824e8,true,5.0,0.23252768941030583
20,0.75,12,9,1,16,1.0,3.7886813193826824e8,true,2.0,0.04069391821604324
20,0.75,12,9,1,16,1.0,3.7886813193826824e8,true,0.0,0.10662789226581747
20,0.75,12,9,1,1,1.0,3.7886813193826824e8,true,4.0,0.024454919832583598
20,0.75,12,9,1,1,1.0,3.7886813193826824e8,true,5.0,0.02358562192706654
20,0.75,12,9,1,1,1.0,3.7886813193826824e8,true,2.0,0.021338653097913444
20,0.75,12,9,1,1,1.0,3.7886813193826824e8,true,0.0,0.03645188498302837
20,0.75,12,9,1,4,1.0,3.7886813193826824e8,true,4.0,0.14929416152210595
20,0.75,12,9,1,4,1.0,3.7886813193826824e8,true,5.0,0.2048713302731923
20,0.75,12,9,1,4,1.0,3.7886813193826824e8,true,2.0,0.035399212760979355
20,0.75,12,9,1,4,1.0,3.7886813193826824e8,true,0.0,0.09442689888749714
20,0.75,12,9,1,16,20.0,3.7886813193826824e8,true,4.0,0.7301435071324442
20,0.75,12,9,1,16,20.0,3.7886813193826824e8,true,5.0,0.8279672110303452
20,0.75,12,9,1,16,20.0,3.7886813193826824e8,true,2.0,0.652261052718766
20,0.75,12,9,1,16,20.0,3.7886813193826824e8,true,0.0,0.6829553027878065
20,0.75,12,9,1,1,20.0,3.7886813193826824e8,true,4.0,0.6421713239485979
20,0.75,12,9,1,1,20.0,3.7886813193826824e8,true,5.0,0.6758498556981095
20,0.75,12,9,1,1,20.0,3.7886813193826824e8,true,2.0,0.6060534268096968
20,0.75,12,9,1,1,20.0,3.7886813193826824e8,true,0.0,0.5720844642942846
20,0.75,12,9,1,4,20.0,3.7886813193826824e8,true,4.0,0.6124979222629287
20,0.75,12,9,1,4,20.0,3.7886813193826824e8,true,5.0,0.6675110489043038
20,0.75,12,9,1,4,20.0,3.7886813193826824e8,true,2.0,0.5653511336020446
20,0.75,12,9,1,4,20.0,3.7886813193826824e8,true,0.0,0.5415080246046575
20,0.75,12,9,1,16,0.0,4.1557433557335645e8,true,4.0,0.03223337712670423
20,0.75,12,9,1,16,0.0,4.1557433557335645e8,true,5.0,-0.006486393592068329
20,0.75,12,9,1,16,0.0,4.1557433557335645e8,true,2.0,0.016938232957928092
20,0.75,12,9,1,16,0.0,4.1557433557335645e8,true,0.0,0.015930093969428186
20,0.75,12,9,1,1,0.0,4.1557433557335645e8,true,4.0,0.018736433319703746
20,0.75,12,9,1,1,0.0,4.1557433557335645e8,true,5.0,0.01328198477376615
20,0.75,12,9,1,1,0.0,4.1557433557335645e8,true,2.0,0.013547901918764933
20,0.75,12,9,1,1,0.0,4.1557433557335645e8,true,0.0,0.016171829693152454
20,0.75,12,9,1,4,0.0,4.1557433557335645e8,true,4.0,0.030394235889026823
20,0.75,12,9,1,4,0.0,4.1557433557335645e8,true,5.0,0.027437745586655037
20,0.75,12,9,1,4,0.0,4.1557433557335645e8,true,2.0,0.008942045313612302
20,0.75,12,9,1,4,0.0,4.1557433557335645e8,true,0.0,0.049960002587603886
20,0.75,12,9,1,16,1.0,4.1557433557335645e8,true,4.0,0.22299757698984204
20,0.75,12,9,1,16,1.0,4.1557433557335645e8,true,5.0,0.23220006478701255
20,0.75,12,9,1,16,1.0,4.1557433557335645e8,true,2.0,0.04055619668329942
20,0.75,12,9,1,16,1.0,4.1557433557335645e8,true,0.0,0.10674840939154877
20,0.75,12,9,1,1,1.0,4.1557433557335645e8,true,4.0,0.024465514582716806
20,0.75,12,9,1,1,1.0,4.1557433557335645e8,true,5.0,0.023636883804680937
20,0.75,12,9,1,1,1.0,4.1557433557335645e8,true,2.0,0.02141826545173369
20,0.75,12,9,1,1,1.0,4.1557433557335645e8,true,0.0,0.03662573529968906
20,0.75,12,9,1,4,1.0,4.1557433557335645e8,true,4.0,0.1494421192157462
20,0.75,12,9,1,4,1.0,4.1557433557335645e8,true,5.0,0.20538929146598922
20,0.75,12,9,1,4,1.0,4.1557433557335645e8,true,2.0,0.03536477664188336
20,0.75,12,9,1,4,1.0,4.1557433557335645e8,true,0.0,0.09452933496093036
20,0.75,12,9,1,16,20.0,4.1557433557335645e8,true,4.0,0.7307186646278006
20,0.75,12,9,1,16,20.0,4.1557433557335645e8,true,5.0,0.8283338182172753
20,0.75,12,9,1,16,20.0,4.1557433557335645e8,true,2.0,0.6530768533715005
20,0.75,12,9,1,16,20.0,4.1557433557335645e8,true,0.0,0.6836097330170593
20,0.75,12,9,1,1,20.0,4.1557433557335645e8,true,4.0,0.6422135871062057
20,0.75,12,9,1,1,20.0,4.1557433557335645e8,true,5.0,0.6755176243019981
20,0.75,12,9,1,1,20.0,4.1557433557335645e8,true,2.0,0.6064615882013898
20,0.75,12,9,1,1,20.0,4.1557433557335645e8,true,0.0,0.572243807639339
20,0.75,12,9,1,4,20.0,4.1557433557335645e8,true,4.0,0.6124822722272583
20,0.75,12,9,1,4,20.0,4.1557433557335645e8,true,5.0,0.6671620752055819
20,0.75,12,9,1,4,20.0,4.1557433557335645e8,true,2.0,0.5652508419267595
20,0.75,12,9,1,4,20.0,4.1557433557335645e8,true,0.0,0.5414621281060623
20,0.75,12,9,1,16,0.0,4.5583677757139933e8,true,4.0,0.03359849524512996
20,0.75,12,9,1,16,0.0,4.5583677757139933e8,true,5.0,-0.007660927492558685
20,0.75,12,9,1,16,0.0,4.5583677757139933e8,true,2.0,0.017768004800953
20,0.75,12,9,1,16,0.0,4.5583677757139933e8,true,0.0,0.01527107690981478
20,0.75,12,9,1,1,0.0,4.5583677757139933e8,true,4.0,0.017672787948807646
20,0.75,12,9,1,1,0.0,4.5583677757139933e8,true,5.0,0.012391019709584176
20,0.75,12,9,1,1,0.0,4.5583677757139933e8,true,2.0,0.01267856298355562
20,0.75,12,9,1,1,0.0,4.5583677757139933e8,true,0.0,0.015150032172542743
20,0.75,12,9,1,4,0.0,4.5583677757139933e8,true,4.0,0.032559412149562234
20,0.75,12,9,1,4,0.0,4.5583677757139933e8,true,5.0,0.026910160356640934
20,0.75,12,9,1,4,0.0,4.5583677757139933e8,true,2.0,0.008420603806390243
20,0.75,12,9,1,4,0.0,4.5583677757139933e8,true,0.0,0.04052021445692456
20,0.75,12,9,1,16,1.0,4.5583677757139933e8,true,4.0,0.22306821828042586
20,0.75,12,9,1,16,1.0,4.5583677757139933e8,true,5.0,0.23280545539650987
20,0.75,12,9,1,16,1.0,4.5583677757139933e8,true,2.0,0.040602690549605046
20,0.75,12,9,1,16,1.0,4.5583677757139933e8,true,0.0,0.10671988095214242
20,0.75,12,9,1,1,1.0,4.5583677757139933e8,true,4.0,0.024250863148917834
20,0.75,12,9,1,1,1.0,4.5583677757139933e8,true,5.0,0.023317866132675925
20,0.75,12,9,1,1,1.0,4.5583677757139933e8,true,2.0,0.021172247897828043
20,0.75,12,9,1,1,1.0,4.5583677757139933e8,true,0.0,0.03642480320139138
20,0.75,12,9,1,4,1.0,4.5583677757139933e8,true,4.0,0.14978567161533737
20,0.75,12,9,1,4,1.0,4.5583677757139933e8,true,5.0,0.20582451089477788
20,0.75,12,9,1,4,1.0,4.5583677757139933e8,true,2.0,0.03547157281216313
20,0.75,12,9,1,4,1.0,4.5583677757139933e8,true,0.0,0.09471377264223683
20,0.75,12,9,1,16,20.0,4.5583677757139933e8,true,4.0,0.7306457835613125
20,0.75,12,9,1,16,20.0,4.5583677757139933e8,true,5.0,0.8282135749474487
20,0.75,12,9,1,16,20.0,4.5583677757139933e8,true,2.0,0.6520425880005251
20,0.75,12,9,1,16,20.0,4.5583677757139933e8,true,0.0,0.6841154848440328
20,0.75,12,9,1,1,20.0,4.5583677757139933e8,true,4.0,0.6425539734498302
20,0.75,12,9,1,1,20.0,4.5583677757139933e8,true,5.0,0.6759873327401985
20,0.75,12,9,1,1,20.0,4.5583677757139933e8,true,2.0,0.606447559183373
20,0.75,12,9,1,1,20.0,4.5583677757139933e8,true,0.0,0.5718930638344415
20,0.75,12,9,1,4,20.0,4.5583677757139933e8,true,4.0,0.6121370292718169
20,0.75,12,9,1,4,20.0,4.5583677757139933e8,true,5.0,0.6674364956822373
20,0.75,12,9,1,4,20.0,4.5583677757139933e8,true,2.0,0.5643661186794217
20,0.75,12,9,1,4,20.0,4.5583677757139933e8,true,0.0,0.5404727641190892
20,0.75,12,9,1,16,0.0,5.0e8,true,4.0,0.029794423428007255
20,0.75,12,9,1,16,0.0,5.0e8,true,5.0,-0.01854489231477389
20,0.75,12,9,1,16,0.0,5.0e8,true,2.0,0.023270525294766333
20,0.75,12,9,1,16,0.0,5.0e8,true,0.0,0.016663953118521042
20,0.75,12,9,1,1,0.0,5.0e8,true,4.0,0.018548197773430447
20,0.75,12,9,1,1,0.0,5.0e8,true,5.0,0.01020232804868607
20,0.75,12,9,1,1,0.0,5.0e8,true,2.0,0.013614263102822294
20,0.75,12,9,1,1,0.0,5.0e8,true,0.0,0.01384598976629492
20,0.75,12,9,1,4,0.0,5.0e8,true,4.0,0.028439931184373504
20,0.75,12,9,1,4,0.0,5.0e8,true,5.0,0.024168737436017985
20,0.75,12,9,1,4,0.0,5.0e8,true,2.0,0.009177693132664904
20,0.75,12,9,1,4,0.0,5.0e8,true,0.0,0.048603879200643865
20,0.75,12,9,1,16,1.0,5.0e8,true,4.0,0.22311497256618062
20,0.75,12,9,1,16,1.0,5.0e8,true,5.0,0.23177741602596752
20,0.75,12,9,1,16,1.0,5.0e8,true,2.0,0.04061610877203827
20,0.75,12,9,1,16,1.0,5.0e8,true,0.0,0.10625081691457304
20,0.75,12,9,1,1,1.0,5.0e8,true,4.0,0.02404812232724653
20,0.75,12,9,1,1,1.0,5.0e8,true,5.0,0.022962625247719123
20,0.75,12,9,1,1,1.0,5.0e8,true,2.0,0.021039656436357444
20,0.75,12,9,1,1,1.0,5.0e8,true,0.0,0.03609994880299708
20,0.75,12,9,1,4,1.0,5.0e8,true,4.0,0.1496727748219769
20,0.75,12,9,1,4,1.0,5.0e8,true,5.0,0.2065144575144514
20,0.75,12,9,1,4,1.0,5.0e8,true,2.0,0.03551982751937867
20,0.75,12,9,1,4,1.0,5.0e8,true,0.0,0.09408418443460721
20,0.75,12,9,1,16,20.0,5.0e8,true,4.0,0.7308344869416167
20,0.75,12,9,1,16,20.0,5.0e8,true,5.0,0.8283360086430724
20,0.75,12,9,1,16,20.0,5.0e8,true,2.0,0.653279920224443
20,0.75,12,9,1,16,20.0,5.0e8,true,0.0,0.6838857855320423
20,0.75,12,9,1,1,20.0,5.0e8,true,4.0,0.6426439715116488
20,0.75,12,9,1,1,20.0,5.0e8,true,5.0,0.6757566969515916
20,0.75,12,9,1,1,20.0,5.0e8,true,2.0,0.6062886687807122
20,0.75,12,9,1,1,20.0,5.0e8,true,0.0,0.5718331068432253
20,0.75,12,9,1,4,20.0,5.0e8,true,4.0,0.612404719774571
20,0.75,12,9,1,4,20.0,5.0e8,true,5.0,0.6667817496734666
20,0.75,12,9,1,4,20.0,5.0e8,true,2.0,0.5640107695944635
20,0.75,12,9,1,4,20.0,5.0e8,true,0.0,0.5398953125414127


==> anc/inftimevals_J=1_L=12_N=9_V=4.csv <==
L,N,J,V,W,hdimers,unconstrained,energy,avrgcorr,id,label
12,9,1,4,1.0e-8,1,false,4.0,0.008027667985165809,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.0e-8,1,false,5.0,0.015294340500841767,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.0e-8,0,false,4.0,0.013305886611724067,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.0e-8,2,false,4.0,0.02120718548094398,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.0e-8,1,false,2.0,0.023996796971990662,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.0e-8,0,false,0.0,0.9999999976505594,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.14e-8,1,false,4.0,0.008027667986934658,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.14e-8,1,false,5.0,0.015294340499173893,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.14e-8,0,false,4.0,0.013305885513537603,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.14e-8,2,false,4.0,0.021207177099844172,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.14e-8,1,false,2.0,0.023996797487780618,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.14e-8,0,false,0.0,0.9999999986243542,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.29e-8,1,false,4.0,0.008027667989282566,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.29e-8,1,false,5.0,0.01529434049701943,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.29e-8,0,false,4.0,0.013305884081012551,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.29e-8,2,false,4.0,0.0212071661982703,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.29e-8,1,false,2.0,0.023996797977558566,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.29e-8,0,false,0.0,0.9999999977205403,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.46e-8,1,false,4.0,0.00802766799198743,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.46e-8,1,false,5.0,0.015294340494212237,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.46e-8,0,false,4.0,0.013305882257101578,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.46e-8,2,false,4.0,0.021207152330164233,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.46e-8,1,false,2.0,0.023996798406583277,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.46e-8,0,false,0.0,0.9999999977174067,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.66e-8,1,false,4.0,0.008027667995647426,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.66e-8,1,false,5.0,0.015294340490639583,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.66e-8,0,false,4.0,0.01330587989113581,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.66e-8,2,false,4.0,0.021207134377608218,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.66e-8,1,false,2.0,0.0239967987042046,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.66e-8,0,false,0.0,0.9999999988366568,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.89e-8,1,false,4.0,0.00802766800030191,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.89e-8,1,false,5.0,0.015294340486119499,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.89e-8,0,false,4.0,0.013305876842499413,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.89e-8,2,false,4.0,0.02120711127821045,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.89e-8,1,false,2.0,0.023996798814759603,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.89e-8,0,false,0.0,0.9999999995230106,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.15e-8,1,false,4.0,0.008027668006085615,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.15e-8,1,false,5.0,0.015294340480316781,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.15e-8,0,false,4.0,0.013305872952043715,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.15e-8,2,false,4.0,0.02120708180462575,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.15e-8,1,false,2.0,0.02399679863406119,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.15e-8,0,false,0.0,0.9999999993246044,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.44e-8,1,false,4.0,0.008027668013585638,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.44e-8,1,false,5.0,0.015294340472844283,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.44e-8,0,false,4.0,0.013305867880393363,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.44e-8,2,false,4.0,0.021207043469172012,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.44e-8,1,false,2.0,0.02399679805125974,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.44e-8,0,false,0.0,0.9999999996257859,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.77e-8,1,false,4.0,0.0080276680230599,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.77e-8,1,false,5.0,0.015294340463332029,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.77e-8,0,false,4.0,0.013305861381445704,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.77e-8,2,false,4.0,0.021206994360306763,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.77e-8,1,false,2.0,0.023996796916353723,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.77e-8,0,false,0.0,0.9999999995724335,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.14e-8,1,false,4.0,0.008027668035231642,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.14e-8,1,false,5.0,0.015294340451097831,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.14e-8,0,false,4.0,0.013305853007053505,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.14e-8,2,false,4.0,0.021206931130144383,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.14e-8,1,false,2.0,0.023996794934506103,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.14e-8,0,false,0.0,0.999999999672193,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.57e-8,1,false,4.0,0.008027668050635301,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.57e-8,1,false,5.0,0.015294340435476866,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.57e-8,0,false,4.0,0.013305842268738734,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.57e-8,2,false,4.0,0.021206850061616725,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.57e-8,1,false,2.0,0.02399679190175965,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.57e-8,0,false,0.0,0.9999999996890296,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,4.06e-8,1,false,4.0,0.008027668070351983,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.06e-8,1,false,5.0,0.015294340415460395,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,4.06e-8,0,false,4.0,0.013305828477130856,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.06e-8,2,false,4.0,0.021206745966795285,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.06e-8,1,false,2.0,0.023996787373148823,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,4.06e-8,0,false,0.0,0.9999999998848219,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,4.61e-8,1,false,4.0,0.008027668095566685,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.61e-8,1,false,5.0,0.015294340389803818,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,4.61e-8,0,false,4.0,0.013305810760116278,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.61e-8,2,false,4.0,0.021206612265071027,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.61e-8,1,false,2.0,0.023996780854016218,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,4.61e-8,0,false,0.0,0.9999999998260286,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.23e-8,1,false,4.0,0.00802766812769498,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.23e-8,1,false,5.0,0.015294340356963091,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.23e-8,0,false,4.0,0.013305788053780142,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.23e-8,2,false,4.0,0.021206440885340468,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.23e-8,1,false,2.0,0.023996771709873996,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.23e-8,0,false,0.0,0.9999999999253688,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.94e-8,1,false,4.0,0.008027668168697644,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.94e-8,1,false,5.0,0.015294340314964081,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.94e-8,0,false,4.0,0.013305758993881785,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.94e-8,2,false,4.0,0.021206221470749364,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.94e-8,1,false,2.0,0.02399675903407221,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.94e-8,0,false,0.0,0.999999999916839,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,6.75e-8,1,false,4.0,0.008027668221001543,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.75e-8,1,false,5.0,0.015294340261190226,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,6.75e-8,0,false,4.0,0.013305721797850254,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.75e-8,2,false,4.0,0.021205940505769273,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.75e-8,1,false,2.0,0.023996741678973484,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,6.75e-8,0,false,0.0,0.9999999999222027,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,7.66e-8,1,false,4.0,0.008027668287708014,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.66e-8,1,false,5.0,0.015294340192494094,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,7.66e-8,0,false,4.0,0.013305674294783855,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.66e-8,2,false,4.0,0.021205581427066557,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.66e-8,1,false,2.0,0.023996718193702627,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,7.66e-8,0,false,0.0,0.9999999998553174,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,8.7e-8,1,false,4.0,0.00802766837256443,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.7e-8,1,false,5.0,0.01529434010477153,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,8.7e-8,0,false,4.0,0.013305613753636876,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.7e-8,2,false,4.0,0.02120512333941242,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.7e-8,1,false,2.0,0.02399668667731171,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,8.7e-8,0,false,0.0,0.9999999998491075,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,9.88e-8,1,false,4.0,0.008027668480570406,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.88e-8,1,false,5.0,0.015294339992843931,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,9.88e-8,0,false,4.0,0.013305536664334563,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.88e-8,2,false,4.0,0.02120453936313416,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.88e-8,1,false,2.0,0.023996644598044556,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,9.88e-8,0,false,0.0,0.9999999999345645,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.12e-7,1,false,4.0,0.008027668617596458,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.12e-7,1,false,5.0,0.01529433985027563,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.12e-7,0,false,4.0,0.013305438807399803,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.12e-7,2,false,4.0,0.021203796921123386,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.12e-7,1,false,2.0,0.02399658875931658,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.12e-7,0,false,0.0,0.9999999999244111,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.28e-7,1,false,4.0,0.008027668791290984,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.28e-7,1,false,5.0,0.015294339668913469,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.28e-7,0,false,4.0,0.013305314861774203,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.28e-7,2,false,4.0,0.02120285479792881,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.28e-7,1,false,2.0,0.023996515043331806,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.28e-7,0,false,0.0,0.999999999980368,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.45e-7,1,false,4.0,0.00802766901082177,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.45e-7,1,false,5.0,0.015294339438722746,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.45e-7,0,false,4.0,0.013305158427895205,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.45e-7,2,false,4.0,0.02120166295049984,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.45e-7,1,false,2.0,0.023996418088835063,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.45e-7,0,false,0.0,0.999999999984103,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.64e-7,1,false,4.0,0.008027669287606818,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.64e-7,1,false,5.0,0.015294339147150834,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.64e-7,0,false,4.0,0.01330496163498678,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.64e-7,2,false,4.0,0.021200159416286064,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.64e-7,1,false,2.0,0.02399629110634586,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.64e-7,0,false,0.0,0.9999999999917601,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.87e-7,1,false,4.0,0.008027669635380577,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.87e-7,1,false,5.0,0.01529433877881894,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.87e-7,0,false,4.0,0.013304715157287764,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.87e-7,2,false,4.0,0.021198269818374006,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.87e-7,1,false,2.0,0.023996125401646633,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.87e-7,0,false,0.0,0.9999999999941358,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.12e-7,1,false,4.0,0.00802767007059744,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.12e-7,1,false,5.0,0.015294338314978053,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.12e-7,0,false,4.0,0.013304408007301087,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.12e-7,2,false,4.0,0.021195905222594198,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.12e-7,1,false,2.0,0.0239959099409737,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.12e-7,0,false,0.0,0.9999999999868744,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.41e-7,1,false,4.0,0.008027670612825595,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.41e-7,1,false,5.0,0.015294337733022186,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.41e-7,0,false,4.0,0.013304027549100645,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.41e-7,2,false,4.0,0.021192961222081877,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.41e-7,1,false,2.0,0.023995630998230575,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.41e-7,0,false,0.0,0.9999999999971937,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.74e-7,1,false,4.0,0.008027671284662884,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.74e-7,1,false,5.0,0.015294337005867126,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.74e-7,0,false,4.0,0.013303559547542743,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.74e-7,2,false,4.0,0.02118931697400053,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.74e-7,1,false,2.0,0.02399527132884234,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.74e-7,0,false,0.0,0.9999999999953205,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.11e-7,1,false,4.0,0.008027672111924348,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.11e-7,1,false,5.0,0.015294336101662935,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.11e-7,0,false,4.0,0.01330298860458702,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.11e-7,2,false,4.0,0.02118483649342358,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.11e-7,1,false,2.0,0.023994809900942767,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.11e-7,0,false,0.0,0.9999999999967661,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.53e-7,1,false,4.0,0.008027673123211973,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.53e-7,1,false,5.0,0.01529433498345369,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.53e-7,0,false,4.0,0.013302298840701637,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.53e-7,2,false,4.0,0.021179371017467582,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.53e-7,1,false,2.0,0.023994221422422583,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.53e-7,0,false,0.0,0.999999999995188,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,4.01e-7,1,false,4.0,0.008027674349328988,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.01e-7,1,false,5.0,0.015294333608929001,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,4.01e-7,0,false,4.0,0.013301474918208865,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.01e-7,2,false,4.0,0.021172763086018797,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.01e-7,1,false,2.0,0.023993476349560984,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,4.01e-7,0,false,0.0,0.9999999999975554,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,4.55e-7,1,false,4.0,0.008027675822314591,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.55e-7,1,false,5.0,0.015294331930573573,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,4.55e-7,0,false,4.0,0.013300503715272027,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.55e-7,2,false,4.0,0.0211648540791457,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.55e-7,1,false,2.0,0.023992541646811923,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,4.55e-7,0,false,0.0,0.9999999999859455,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.17e-7,1,false,4.0,0.00802767757404012,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.17e-7,1,false,5.0,0.01529432989595859,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.17e-7,0,false,4.0,0.013299376463433354,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.17e-7,2,false,4.0,0.021155493744232753,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.17e-7,1,false,2.0,0.023991382742445354,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.17e-7,0,false,0.0,0.9999999999892438,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.87e-7,1,false,4.0,0.00802767963429952,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.87e-7,1,false,5.0,0.015294327448002262,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.87e-7,0,false,4.0,0.01329809142327595,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.87e-7,2,false,4.0,0.021144551846779824,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.87e-7,1,false,2.0,0.023989967859359057,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.87e-7,0,false,0.0,0.9999999999991848,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,6.67e-7,1,false,4.0,0.008027682029652185,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.67e-7,1,false,5.0,0.015294324525162033,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,6.67e-7,0,false,4.0,0.013296656775541505,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.67e-7,2,false,4.0,0.021131929281486425,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.67e-7,1,false,2.0,0.023988275508411004,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,6.67e-7,0,false,0.0,0.9999999999990595,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,7.58e-7,1,false,4.0,0.008027684781891737,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.58e-7,1,false,5.0,0.015294321061240923,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,7.58e-7,0,false,4.0,0.013295093824790641,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.58e-7,2,false,4.0,0.02111756866490662,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.58e-7,1,false,2.0,0.023986307070220085,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,7.58e-7,0,false,0.0,0.999999999995624,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,8.6e-7,1,false,4.0,0.008027687908172675,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.6e-7,1,false,5.0,0.015294316984293236,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,8.6e-7,0,false,4.0,0.013293439813744336,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.6e-7,2,false,4.0,0.021101458948691233,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.6e-7,1,false,2.0,0.023984105710738425,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,8.6e-7,0,false,0.0,0.9999999999996243,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,9.77e-7,1,false,4.0,0.008027691422217284,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.77e-7,1,false,5.0,0.015294312214086704,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,9.77e-7,0,false,4.0,0.013291750379904042,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.77e-7,2,false,4.0,0.021083633235233167,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.77e-7,1,false,2.0,0.023981782850025495,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,9.77e-7,0,false,0.0,0.9999999999989881,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.11e-6,1,false,4.0,0.008027695337481162,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.11e-6,1,false,5.0,0.015294306658271582,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.11e-6,0,false,4.0,0.01329010157948659,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.11e-6,2,false,4.0,0.02106415808862422,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.11e-6,1,false,2.0,0.02397955273294275,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.11e-6,0,false,0.0,0.9999999999993274,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.26e-6,1,false,4.0,0.008027699671751034,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.26e-6,1,false,5.0,0.01529430020646375,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.26e-6,0,false,4.0,0.013288591880559307,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.26e-6,2,false,4.0,0.02104311568320234,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.26e-6,1,false,2.0,0.023977772086593276,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.26e-6,0,false,0.0,0.999999999999917,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.43e-6,1,false,4.0,0.0080277044525259,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.43e-6,1,false,5.0,0.015294292723211415,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.43e-6,0,false,4.0,0.013287345220046199,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.43e-6,2,false,4.0,0.021020584516000737,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.43e-6,1,false,2.0,0.023976982455236485,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.43e-6,0,false,0.0,0.9999999999989927,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.63e-6,1,false,4.0,0.008027709721873954,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.63e-6,1,false,5.0,0.015294284039885978,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.63e-6,0,false,4.0,0.013286516475137252,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.63e-6,2,false,4.0,0.02099662603673282,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.63e-6,1,false,2.0,0.02397794942935223,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.63e-6,0,false,0.0,0.9999999999992986,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.85e-6,1,false,4.0,0.008027715538781462,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.85e-6,1,false,5.0,0.015294273946607258,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.85e-6,0,false,4.0,0.013286301275833128,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.85e-6,2,false,4.0,0.02097128842007721,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.85e-6,1,false,2.0,0.023981698118561788,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.85e-6,0,false,0.0,0.999999999999052,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.1e-6,1,false,4.0,0.008027721976996572,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.1e-6,1,false,5.0,0.01529426218589152,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.1e-6,0,false,4.0,0.013286952232963011,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.1e-6,2,false,4.0,0.02094463982923452,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.1e-6,1,false,2.0,0.023989547162472407,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.1e-6,0,false,0.0,0.9999999999999436,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.38e-6,1,false,4.0,0.008027729117276427,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.38e-6,1,false,5.0,0.015294248448809533,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.38e-6,0,false,4.0,0.013288802822328237,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.38e-6,2,false,4.0,0.02091683872544996,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.38e-6,1,false,2.0,0.02400314763969025,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.38e-6,0,false,0.0,0.9999999999995275,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.7e-6,1,false,4.0,0.008027737033117249,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.7e-6,1,false,5.0,0.015294232374103153,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.7e-6,0,false,4.0,0.013292299224774162,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.7e-6,2,false,4.0,0.02088824362945986,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.7e-6,1,false,2.0,0.024024527937823177,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.7e-6,0,false,0.0,0.999999999999869,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.07e-6,1,false,4.0,0.008027745773348987,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.07e-6,1,false,5.0,0.015294213548788054,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.07e-6,0,false,4.0,0.013298037506857052,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.07e-6,2,false,4.0,0.0208595469780576,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.07e-6,1,false,2.0,0.024056140818781428,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.07e-6,0,false,0.0,0.9999999999999486,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.49e-6,1,false,4.0,0.008027755346333727,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.49e-6,1,false,5.0,0.015294191506962188,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.49e-6,0,false,4.0,0.01330680075137735,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.49e-6,2,false,4.0,0.020831900293447433,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.49e-6,1,false,2.0,0.024100912955838747,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.49e-6,0,false,0.0,0.9999999999999474,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.96e-6,1,false,4.0,0.008027765714704618,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.96e-6,1,false,5.0,0.01529416572329832,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.96e-6,0,false,4.0,0.013319587942699915,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.96e-6,2,false,4.0,0.020806981744289705,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.96e-6,1,false,2.0,0.02416230023165177,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.96e-6,0,false,0.0,0.9999999999999098,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,4.5e-6,1,false,4.0,0.008027776806417895,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.5e-6,1,false,5.0,0.015294135600886065,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,4.5e-6,0,false,4.0,0.013337626333294196,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.5e-6,2,false,4.0,0.020786961470773507,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.5e-6,1,false,2.0,0.024244346859056097,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,4.5e-6,0,false,0.0,0.99999999999999,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.11e-6,1,false,4.0,0.008027788543449847,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.11e-6,1,false,5.0,0.015294100462315682,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.11e-6,0,false,4.0,0.013362362550537221,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.11e-6,2,false,4.0,0.02077435225857058,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.11e-6,1,false,2.0,0.024351737366788084,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.11e-6,0,false,0.0,0.9999999999998797,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.81e-6,1,false,4.0,0.008027800877840966,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.81e-6,1,false,5.0,0.015294059567830521,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.81e-6,0,false,4.0,0.013395432780636297,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.81e-6,2,false,4.0,0.02077177804936088,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.81e-6,1,false,2.0,0.02448981688331468,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.81e-6,0,false,0.0,0.9999999999999624,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,6.59e-6,1,false,4.0,0.00802781382177425,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.59e-6,1,false,5.0,0.015294012199612395,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,6.59e-6,0,false,4.0,0.013438603009862736,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.59e-6,2,false,4.0,0.020781704519379805,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.59e-6,1,false,2.0,0.024664487750268225,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,6.59e-6,0,false,0.0,0.9999999999999504,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,7.49e-6,1,false,4.0,0.008027827460833173,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.49e-6,1,false,5.0,0.015293957813790436,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,7.49e-6,0,false,4.0,0.013493642703536486,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.49e-6,2,false,4.0,0.02080615802741764,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.49e-6,1,false,2.0,0.02488158682874135,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,7.49e-6,0,false,0.0,0.9999999999999786,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,8.5e-6,1,false,4.0,0.008027841951554399,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.5e-6,1,false,5.0,0.015293896112201853,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,8.5e-6,0,false,4.0,0.013562214199237527,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.5e-6,2,false,4.0,0.020846581030631674,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.5e-6,1,false,2.0,0.025144682974213448,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,8.5e-6,0,false,0.0,0.9999999999999946,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,9.66e-6,1,false,4.0,0.008027857514198157,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.66e-6,1,false,5.0,0.015293826921382333,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,9.66e-6,0,false,4.0,0.013645887200814008,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.66e-6,2,false,4.0,0.020903958733585526,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.66e-6,1,false,2.0,0.025451530470711223,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,9.66e-6,0,false,0.0,0.9999999999999644,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.1e-5,1,false,4.0,0.00802787441724703,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.1e-5,1,false,5.0,0.015293750197252876,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.1e-5,0,false,4.0,0.013746137741707907,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.1e-5,2,false,4.0,0.020978933108076105,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.1e-5,1,false,2.0,0.025793036315930086,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.1e-5,0,false,0.0,0.9999999999999966,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.25e-5,1,false,4.0,0.008027892862482127,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.25e-5,1,false,5.0,0.015293668183496563,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.25e-5,0,false,4.0,0.0138635034938066,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.25e-5,2,false,4.0,0.0210699823579286,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.25e-5,1,false,2.0,0.0261729244203351,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.25e-5,0,false,0.0,0.9999999999999829,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.41e-5,1,false,4.0,0.008027912956797391,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.41e-5,1,false,5.0,0.01529358996425025,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.41e-5,0,false,4.0,0.013994426542007722,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.41e-5,2,false,4.0,0.021167464414363468,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.41e-5,1,false,2.0,0.02663155115934849,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.41e-5,0,false,0.0,0.9999999999999892,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.61e-5,1,false,4.0,0.008027934906249553,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.61e-5,1,false,5.0,0.01529352840955073,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.61e-5,0,false,4.0,0.014131134132650007,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.61e-5,2,false,4.0,0.021254595659425564,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.61e-5,1,false,2.0,0.027188328643424343,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.61e-5,0,false,0.0,0.9999999999999989,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.83e-5,1,false,4.0,0.008027958758043918,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.83e-5,1,false,5.0,0.015293495594922083,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.83e-5,0,false,4.0,0.014265300670332434,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.83e-5,2,false,4.0,0.021314666831581442,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.83e-5,1,false,2.0,0.02780007705015062,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.83e-5,0,false,0.0,0.999999999999998,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.07e-5,1,false,4.0,0.008027985165018757,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.07e-5,1,false,5.0,0.015293490711241682,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.07e-5,0,false,4.0,0.014393284226589328,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.07e-5,2,false,4.0,0.021342427914118656,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.07e-5,1,false,2.0,0.02851076957623936,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.07e-5,0,false,0.0,0.9999999999999997,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.35e-5,1,false,4.0,0.008028013429393965,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.35e-5,1,false,5.0,0.015293510893129702,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.35e-5,0,false,4.0,0.01451959920819542,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.35e-5,2,false,4.0,0.021348275664467193,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.35e-5,1,false,2.0,0.029299927453527684,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.35e-5,0,false,0.0,0.9999999999999997,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.67e-5,1,false,4.0,0.008028043292788391,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.67e-5,1,false,5.0,0.015293547245939332,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.67e-5,0,false,4.0,0.01465177016695999,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.67e-5,2,false,4.0,0.021346619526810603,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.67e-5,1,false,2.0,0.030200380232475014,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.67e-5,0,false,0.0,0.9999999999999999,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.04e-5,1,false,4.0,0.008028074533613323,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.04e-5,1,false,5.0,0.015293594548373961,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.04e-5,0,false,4.0,0.014793874744200627,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.04e-5,2,false,4.0,0.02134662204009225,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.04e-5,1,false,2.0,0.031253578067817374,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.04e-5,0,false,0.0,0.9999999999999994,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.45e-5,1,false,4.0,0.008028107022107038,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.45e-5,1,false,5.0,0.015293656516543885,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.45e-5,0,false,4.0,0.014943659659461046,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.45e-5,2,false,4.0,0.021349094011802856,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.45e-5,1,false,2.0,0.032541889453925374,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.45e-5,0,false,0.0,0.9999999999999996,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.92e-5,1,false,4.0,0.008028139568683267,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.92e-5,1,false,5.0,0.015293749652819145,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.92e-5,0,false,4.0,0.015096406192850393,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.92e-5,2,false,4.0,0.021345805603817845,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.92e-5,1,false,2.0,0.033960073787956346,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.92e-5,0,false,0.0,0.9999999999999997,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,4.45e-5,1,false,4.0,0.008028172491929808,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.45e-5,1,false,5.0,0.01529387158174802,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,4.45e-5,0,false,4.0,0.015259605728070549,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.45e-5,2,false,4.0,0.021351809541922003,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.45e-5,1,false,2.0,0.03559833881619325,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,4.45e-5,0,false,0.0,0.9999999999999999,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.05e-5,1,false,4.0,0.008028207287519096,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.05e-5,1,false,5.0,0.0152940138496,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.05e-5,0,false,4.0,0.015446073192634639,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.05e-5,2,false,4.0,0.021380188715637214,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.05e-5,1,false,2.0,0.037523967972831064,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.05e-5,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.74e-5,1,false,4.0,0.0080282414072865,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.74e-5,1,false,5.0,0.015294190179128288,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.74e-5,0,false,4.0,0.01565538186690944,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.74e-5,2,false,4.0,0.021433589974021273,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.74e-5,1,false,2.0,0.03961925424725581,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.74e-5,0,false,0.0,0.9999999999999997,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,6.52e-5,1,false,4.0,0.00802822378686693,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.52e-5,1,false,5.0,0.015294383927132175,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,6.52e-5,0,false,4.0,0.015875263517826862,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.52e-5,2,false,4.0,0.02150551406107912,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.52e-5,1,false,2.0,0.04188165673827714,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,6.52e-5,0,false,0.0,0.9999999999999994,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,7.4e-5,1,false,4.0,0.008028292230275694,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.4e-5,1,false,5.0,0.015294649022176992,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,7.4e-5,0,false,4.0,0.01608663381861985,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.4e-5,2,false,4.0,0.02157784976562684,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.4e-5,1,false,2.0,0.0444241058436971,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,7.4e-5,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,8.41e-5,1,false,4.0,0.008028383765383338,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.41e-5,1,false,5.0,0.01529497432879267,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,8.41e-5,0,false,4.0,0.016255907438336607,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.41e-5,2,false,4.0,0.021631542544237593,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,8.41e-5,1,false,2.0,0.047224104797598886,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,8.41e-5,0,false,0.0,0.9999999999999999,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,9.55e-5,1,false,4.0,0.008028456259604345,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.55e-5,1,false,5.0,0.015295352672867768,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,9.55e-5,0,false,4.0,0.01639255285161464,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.55e-5,2,false,4.0,0.02166931569158255,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.55e-5,1,false,2.0,0.05008162739470106,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,9.55e-5,0,false,0.0,1.0000000000000002,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000108,1,false,4.0,0.008028549073879688,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000108,1,false,5.0,0.015295810293663958,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000108,0,false,4.0,0.0165290361602129,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000108,2,false,4.0,0.021713524154192133,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000108,1,false,2.0,0.053002210158030166,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000108,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000123,1,false,4.0,0.008028675231253822,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000123,1,false,5.0,0.015296434420984491,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000123,0,false,4.0,0.016690010964122117,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000123,2,false,4.0,0.021781259435782067,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000123,1,false,2.0,0.056445965021367665,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000123,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00014,1,false,4.0,0.008028845799147795,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00014,1,false,5.0,0.015297182248733308,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00014,0,false,4.0,0.016876982783463022,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00014,2,false,4.0,0.021882669256992646,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00014,1,false,2.0,0.05997508550685307,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00014,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000159,1,false,4.0,0.008029069742724933,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000159,1,false,5.0,0.015298161863081977,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000159,0,false,4.0,0.017101798784081374,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000159,2,false,4.0,0.02202573987612517,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000159,1,false,2.0,0.06392437245252656,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000159,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00018,1,false,4.0,0.008029365605903515,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00018,1,false,5.0,0.015299402674410219,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00018,0,false,4.0,0.017358208514353803,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00018,2,false,4.0,0.02221950625777112,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00018,1,false,2.0,0.0680671136574507,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00018,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000205,1,false,4.0,0.00802974744245278,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000205,1,false,5.0,0.01530103812149393,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000205,0,false,4.0,0.017659917494730098,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000205,2,false,4.0,0.022474689098368375,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000205,1,false,2.0,0.0728116604359882,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000205,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000233,1,false,4.0,0.008030238486169383,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000233,1,false,5.0,0.015303143974720598,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000233,0,false,4.0,0.018013391749212362,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000233,2,false,4.0,0.022803354654577723,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000233,1,false,2.0,0.07820708316341024,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000233,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000264,1,false,4.0,0.008030863034240903,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000264,1,false,5.0,0.015305809187793186,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000264,0,false,4.0,0.018412254443032017,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000264,2,false,4.0,0.023216837886406536,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000264,1,false,2.0,0.08352550525076337,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000264,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0003,1,false,4.0,0.00803164538259413,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0003,1,false,5.0,0.01530920515576395,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0003,0,false,4.0,0.01888353390402459,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0003,2,false,4.0,0.023728848318731392,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0003,1,false,2.0,0.08995197845532604,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0003,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000341,1,false,4.0,0.008032629333503363,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000341,1,false,5.0,0.015313560476776974,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000341,0,false,4.0,0.019437626490126488,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000341,2,false,4.0,0.02437776398913306,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000341,1,false,2.0,0.09659689834110399,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000341,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000387,1,false,4.0,0.008033865972497967,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000387,1,false,5.0,0.015319141317706753,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000387,0,false,4.0,0.020072162424145352,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000387,2,false,4.0,0.025156173983331358,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000387,1,false,2.0,0.10407709086540173,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000387,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00044,1,false,4.0,0.008035476885027348,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00044,1,false,5.0,0.015326265213499769,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00044,0,false,4.0,0.020781038716078004,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00044,2,false,4.0,0.02605313669250004,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00044,1,false,2.0,0.11198679660890538,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00044,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000499,1,false,4.0,0.008037607335331513,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000499,1,false,5.0,0.015335386031833329,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000499,0,false,4.0,0.02157670134585569,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000499,2,false,4.0,0.027074761169618954,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000499,1,false,2.0,0.1199948203891597,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000499,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000567,1,false,4.0,0.008040322487264641,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000567,1,false,5.0,0.015346995248412487,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000567,0,false,4.0,0.022478651679570413,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000567,2,false,4.0,0.028247264345738987,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000567,1,false,2.0,0.12860398960867533,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000567,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000644,1,false,4.0,0.008043699631110212,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000644,1,false,5.0,0.01536168441007286,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000644,0,false,4.0,0.02351211628886851,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000644,2,false,4.0,0.029582379635488258,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000644,1,false,2.0,0.1375021920241773,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000644,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000732,1,false,4.0,0.008047897879382546,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000732,1,false,5.0,0.015380160077048888,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000732,0,false,4.0,0.024598054458563286,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000732,2,false,4.0,0.031032280812051328,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000732,1,false,2.0,0.14713205862043993,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000732,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000831,1,false,4.0,0.008053120153866215,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000831,1,false,5.0,0.015402974699245064,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000831,0,false,4.0,0.025791449519053013,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000831,2,false,4.0,0.0325698241455463,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000831,1,false,2.0,0.157846252195339,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000831,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.000944,1,false,4.0,0.00805963245121868,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000944,1,false,5.0,0.015431767454753857,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.000944,0,false,4.0,0.02697597571493482,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000944,2,false,4.0,0.03421685729031379,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.000944,1,false,2.0,0.167867892370056,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.000944,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00107,1,false,4.0,0.008067764360039564,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00107,1,false,5.0,0.015473665291121041,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00107,0,false,4.0,0.028227487515767688,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00107,2,false,4.0,0.0359566121468704,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00107,1,false,2.0,0.17765349221104165,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00107,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00122,1,false,4.0,0.008077870752927376,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00122,1,false,5.0,0.015529612263468068,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00122,0,false,4.0,0.029411967132000335,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00122,2,false,4.0,0.03770197064184857,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00122,1,false,2.0,0.18720854432288644,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00122,0,false,0.0,1.0000000000000002,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00138,1,false,4.0,0.008090748535128084,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00138,1,false,5.0,0.015599128574500819,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00138,0,false,4.0,0.030907149983319185,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00138,2,false,4.0,0.0396562537074685,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00138,1,false,2.0,0.19806309765035893,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00138,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00157,1,false,4.0,0.008107138435064847,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00157,1,false,5.0,0.015685454366449775,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00157,0,false,4.0,0.032431415477005024,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00157,2,false,4.0,0.04175716194105186,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00157,1,false,2.0,0.21016291169030168,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00157,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00178,1,false,4.0,0.008127815514564365,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00178,1,false,5.0,0.015793119239260682,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00178,0,false,4.0,0.03398174055318841,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00178,2,false,4.0,0.043960174124129676,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00178,1,false,2.0,0.221844743468183,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00178,0,false,0.0,1.0000000000000002,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00203,1,false,4.0,0.008154645160447187,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00203,1,false,5.0,0.015927714140400385,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00203,0,false,4.0,0.03555433115872459,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00203,2,false,4.0,0.046127627038604645,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00203,1,false,2.0,0.23401624358296672,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00203,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0023,1,false,4.0,0.008188286759621247,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0023,1,false,5.0,0.016094397917501106,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0023,0,false,4.0,0.037069033360829326,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0023,2,false,4.0,0.04827426689419752,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0023,1,false,2.0,0.2449284658599069,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0023,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00261,1,false,4.0,0.00823096475745662,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00261,1,false,5.0,0.016299953193157985,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00261,0,false,4.0,0.03860066100570143,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00261,2,false,4.0,0.05040418894916987,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00261,1,false,2.0,0.25759056919292694,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00261,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00297,1,false,4.0,0.00828534835910841,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00297,1,false,5.0,0.01655152475017836,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00297,0,false,4.0,0.04009771165746811,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00297,2,false,4.0,0.0524512870615183,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00297,1,false,2.0,0.2697549543264304,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00297,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00337,1,false,4.0,0.008355040273286542,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00337,1,false,5.0,0.016857699566774284,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00337,0,false,4.0,0.041649630947714504,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00337,2,false,4.0,0.05463536253667015,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00337,1,false,2.0,0.2810218129230754,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00337,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00383,1,false,4.0,0.008444874605232407,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00383,1,false,5.0,0.01722812938787733,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00383,0,false,4.0,0.04330778980323607,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00383,2,false,4.0,0.056936676378628134,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00383,1,false,2.0,0.2916835420445006,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00383,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00435,1,false,4.0,0.008560402499587344,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00435,1,false,5.0,0.01767304344781021,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00435,0,false,4.0,0.044959503778507534,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00435,2,false,4.0,0.059109528136192004,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00435,1,false,2.0,0.30205565660263134,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00435,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00494,1,false,4.0,0.00870760169518973,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00494,1,false,5.0,0.01820246095591107,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00494,0,false,4.0,0.04652773321461228,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00494,2,false,4.0,0.06120313259279605,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00494,1,false,2.0,0.3126070720467164,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00494,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00561,1,false,4.0,0.008892881337442921,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00561,1,false,5.0,0.018824419809661305,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00561,0,false,4.0,0.04801484753281641,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00561,2,false,4.0,0.06321342038879733,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00561,1,false,2.0,0.32320708104278134,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00561,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00637,1,false,4.0,0.009121994295102588,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00637,1,false,5.0,0.01954181088743161,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00637,0,false,4.0,0.049479976877309324,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00637,2,false,4.0,0.06511383528831703,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00637,1,false,2.0,0.3345194382197658,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00637,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00723,1,false,4.0,0.00939968587467493,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00723,1,false,5.0,0.02037652191152539,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00723,0,false,4.0,0.05083561426222174,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00723,2,false,4.0,0.06688302362534836,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00723,1,false,2.0,0.34390423749508625,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00723,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00821,1,false,4.0,0.009745630647369063,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00821,1,false,5.0,0.02132176403760911,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00821,0,false,4.0,0.05221937018753112,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00821,2,false,4.0,0.06854807964979805,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00821,1,false,2.0,0.3525821777725398,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00821,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.00933,1,false,4.0,0.010168568214141532,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00933,1,false,5.0,0.02239807801700557,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.00933,0,false,4.0,0.0536613536565239,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00933,2,false,4.0,0.0702602873746324,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.00933,1,false,2.0,0.3620809684830805,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.00933,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0106,1,false,4.0,0.010667236075373948,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0106,1,false,5.0,0.02364009201350521,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0106,0,false,4.0,0.05509235710808255,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0106,2,false,4.0,0.07189678564551386,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0106,1,false,2.0,0.3693505525118602,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0106,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.012,1,false,4.0,0.011243003427763302,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.012,1,false,5.0,0.025025616824096965,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.012,0,false,4.0,0.05651463076944813,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.012,2,false,4.0,0.07352666974231005,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.012,1,false,2.0,0.3767409498024125,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.012,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0137,1,false,4.0,0.01190258441063646,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0137,1,false,5.0,0.026549840150246896,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0137,0,false,4.0,0.058019878455144815,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0137,2,false,4.0,0.0751971502554191,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0137,1,false,2.0,0.38326529025324535,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0137,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0155,1,false,4.0,0.012644313221966469,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0155,1,false,5.0,0.028244861005772576,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0155,0,false,4.0,0.059639310650998686,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0155,2,false,4.0,0.0769178252606535,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0155,1,false,2.0,0.3899227698762249,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0155,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0176,1,false,4.0,0.013449575586257286,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0176,1,false,5.0,0.030107049896078937,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0176,0,false,4.0,0.061381336693107295,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0176,2,false,4.0,0.07867899913763342,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0176,1,false,2.0,0.39685842863754045,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0176,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.02,1,false,4.0,0.014318526061770354,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.02,1,false,5.0,0.03224549255317003,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.02,0,false,4.0,0.06319276587348824,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.02,2,false,4.0,0.0805346450661475,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.02,1,false,2.0,0.4017377966889514,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.02,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0227,1,false,4.0,0.015197639459350742,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0227,1,false,5.0,0.03456129611308545,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0227,0,false,4.0,0.0651128522214807,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0227,2,false,4.0,0.08256614121399691,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0227,1,false,2.0,0.4053502060209165,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0227,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0258,1,false,4.0,0.015900422955213583,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0258,1,false,5.0,0.03720007293394086,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0258,0,false,4.0,0.06709471293730714,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0258,2,false,4.0,0.08463319297983014,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0258,1,false,2.0,0.40809611453879663,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0258,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0293,1,false,4.0,0.016642797161666792,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0293,1,false,5.0,0.040157379408228715,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0293,0,false,4.0,0.06919827487934056,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0293,2,false,4.0,0.08666740733570262,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0293,1,false,2.0,0.41178101050139476,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0293,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0333,1,false,4.0,0.017466734323381892,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0333,1,false,5.0,0.04337123656532841,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0333,0,false,4.0,0.07161336741485744,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0333,2,false,4.0,0.08896941450199611,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0333,1,false,2.0,0.414863390036763,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0333,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0378,1,false,4.0,0.01861398165625043,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0378,1,false,5.0,0.047126276205839625,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0378,0,false,4.0,0.07420680550571057,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0378,2,false,4.0,0.09140367215062403,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0378,1,false,2.0,0.4178129783382292,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0378,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.043,1,false,4.0,0.01967241654557891,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.043,1,false,5.0,0.05136229879781564,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.043,0,false,4.0,0.07691140695540895,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.043,2,false,4.0,0.09414058761189945,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.043,1,false,2.0,0.420240472734399,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.043,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0488,1,false,4.0,0.021369470429508756,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0488,1,false,5.0,0.05634203945925254,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0488,0,false,4.0,0.0798351083883584,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0488,2,false,4.0,0.09701358331367696,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0488,1,false,2.0,0.4218482566977256,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0488,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0554,1,false,4.0,0.023164267355439874,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0554,1,false,5.0,0.06225899950760545,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0554,0,false,4.0,0.08305909097019509,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0554,2,false,4.0,0.100335844583265,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0554,1,false,2.0,0.42545650954651715,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0554,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0629,1,false,4.0,0.0250780246778688,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0629,1,false,5.0,0.06952142389978071,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0629,0,false,4.0,0.08593318089279646,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0629,2,false,4.0,0.10297102294257879,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0629,1,false,2.0,0.4285352549124086,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0629,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0715,1,false,4.0,0.027181602182651306,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0715,1,false,5.0,0.07758444573936396,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0715,0,false,4.0,0.089621255116716,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0715,2,false,4.0,0.10689091202941188,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0715,1,false,2.0,0.429131220613819,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0715,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0812,1,false,4.0,0.029769194354316783,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0812,1,false,5.0,0.08775868208195131,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0812,0,false,4.0,0.09297570864844315,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0812,2,false,4.0,0.11013882011994601,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0812,1,false,2.0,0.4331901900342897,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0812,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.0922,1,false,4.0,0.03201166097569488,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0922,1,false,5.0,0.09866741246449566,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.0922,0,false,4.0,0.09665583702018322,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0922,2,false,4.0,0.11378691861246877,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.0922,1,false,2.0,0.43743980090091145,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.0922,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.105,1,false,4.0,0.03471596597204421,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.105,1,false,5.0,0.11125398957598556,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.105,0,false,4.0,0.10039474555716196,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.105,2,false,4.0,0.11720120279872288,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.105,1,false,2.0,0.4429328972798654,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.105,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.119,1,false,4.0,0.037976226893490256,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.119,1,false,5.0,0.12714411073839188,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.119,0,false,4.0,0.10503568473830668,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.119,2,false,4.0,0.12174533072256165,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.119,1,false,2.0,0.45173040500028455,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.119,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.135,1,false,4.0,0.041301707420655864,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.135,1,false,5.0,0.14059028171666568,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.135,0,false,4.0,0.11049478483108402,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.135,2,false,4.0,0.1276215036687944,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.135,1,false,2.0,0.4623394378549062,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.135,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.153,1,false,4.0,0.04480907590248066,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.153,1,false,5.0,0.15584004446836694,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.153,0,false,4.0,0.11557160024337187,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.153,2,false,4.0,0.13267164373525947,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.153,1,false,2.0,0.46873325124479975,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.153,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.174,1,false,4.0,0.048599220728958684,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.174,1,false,5.0,0.1705663103158828,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.174,0,false,4.0,0.12100917019420195,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.174,2,false,4.0,0.1382484646010828,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.174,1,false,2.0,0.48341295924095656,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.174,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.198,1,false,4.0,0.05274331572210424,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.198,1,false,5.0,0.18663120206686415,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.198,0,false,4.0,0.1274002008501713,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.198,2,false,4.0,0.14570461765453124,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.198,1,false,2.0,0.5010956378520603,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.198,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.225,1,false,4.0,0.05865100933770128,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.225,1,false,5.0,0.20285601850914028,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.225,0,false,4.0,0.13389335001568967,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.225,2,false,4.0,0.15394747303744025,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.225,1,false,2.0,0.5167440251395027,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.225,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.255,1,false,4.0,0.06413479764717314,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.255,1,false,5.0,0.2165582466655292,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.255,0,false,4.0,0.14152586841251585,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.255,2,false,4.0,0.1632272922914457,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.255,1,false,2.0,0.5357780741879007,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.255,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.29,1,false,4.0,0.06967782818610889,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.29,1,false,5.0,0.22308483089750103,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.29,0,false,4.0,0.1471551294536041,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.29,2,false,4.0,0.17034418425159986,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.29,1,false,2.0,0.5573010178697707,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.29,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.329,1,false,4.0,0.07490107288629462,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.329,1,false,5.0,0.24051872581305567,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.329,0,false,4.0,0.15385719714674842,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.329,2,false,4.0,0.17968218835714198,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.329,1,false,2.0,0.5790965046419947,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.329,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.374,1,false,4.0,0.08639968051801628,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.374,1,false,5.0,0.26276436918953927,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.374,0,false,4.0,0.16078582128301117,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.374,2,false,4.0,0.1898283132552184,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.374,1,false,2.0,0.6027046088238476,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.374,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.425,1,false,4.0,0.0949369518849237,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.425,1,false,5.0,0.2748750186173287,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.425,0,false,4.0,0.1670754324917136,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.425,2,false,4.0,0.1989682208098567,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.425,1,false,2.0,0.6234776597130095,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.425,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.482,1,false,4.0,0.10296018552704352,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.482,1,false,5.0,0.28780054399531235,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.482,0,false,4.0,0.17255819491135346,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.482,2,false,4.0,0.20500525998494365,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.482,1,false,2.0,0.6501681856713132,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.482,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.548,1,false,4.0,0.11024010033402426,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.548,1,false,5.0,0.30640344763258903,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.548,0,false,4.0,0.17836742756415447,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.548,2,false,4.0,0.21310849747915295,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.548,1,false,2.0,0.6733610749696058,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.548,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.622,1,false,4.0,0.12419149897787424,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.622,1,false,5.0,0.3220235474343178,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.622,0,false,4.0,0.1873467439114159,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.622,2,false,4.0,0.226070273597637,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.622,1,false,2.0,0.6976216538240853,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.622,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.707,1,false,4.0,0.13782826699146414,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.707,1,false,5.0,0.33787037338494386,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.707,0,false,4.0,0.19657016211897604,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.707,2,false,4.0,0.23498224060887674,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.707,1,false,2.0,0.7196374983084303,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.707,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.803,1,false,4.0,0.1529234996350696,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.803,1,false,5.0,0.35553460300852036,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.803,0,false,4.0,0.21007247425965775,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.803,2,false,4.0,0.24601079990783886,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.803,1,false,2.0,0.7382166371049391,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.803,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,0.912,1,false,4.0,0.16620942909219266,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.912,1,false,5.0,0.3715979434239917,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,0.912,0,false,4.0,0.220637027906776,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.912,2,false,4.0,0.2569330015310264,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,0.912,1,false,2.0,0.7579935121309302,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,0.912,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.04,1,false,4.0,0.18322159838530866,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.04,1,false,5.0,0.38376609590651484,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.04,0,false,4.0,0.22898507190513984,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.04,2,false,4.0,0.2618087127298819,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.04,1,false,2.0,0.7772096033685462,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.04,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.18,1,false,4.0,0.1983897609641164,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.18,1,false,5.0,0.4057400171808138,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.18,0,false,4.0,0.24290087089804072,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.18,2,false,4.0,0.2738350369357179,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.18,1,false,2.0,0.7940279852951887,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.18,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.34,1,false,4.0,0.2233106046360177,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.34,1,false,5.0,0.4358333335759179,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.34,0,false,4.0,0.2629310610916966,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.34,2,false,4.0,0.293461514626349,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.34,1,false,2.0,0.809485238960429,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.34,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.52,1,false,4.0,0.2507788859023381,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.52,1,false,5.0,0.4437505666689188,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.52,0,false,4.0,0.28341209770078957,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.52,2,false,4.0,0.30405008448119164,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.52,1,false,2.0,0.8224648467090825,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.52,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.72,1,false,4.0,0.2728939977677111,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.72,1,false,5.0,0.4581950584771338,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.72,0,false,4.0,0.3110300878065821,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.72,2,false,4.0,0.3280823647014914,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.72,1,false,2.0,0.8347148282995297,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.72,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1.96,1,false,4.0,0.29460640754262785,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.96,1,false,5.0,0.4667904639664569,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1.96,0,false,4.0,0.3428969603971132,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.96,2,false,4.0,0.3472220738217715,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1.96,1,false,2.0,0.845594452597342,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1.96,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.22,1,false,4.0,0.3176780579972695,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.22,1,false,5.0,0.4671548659279781,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.22,0,false,4.0,0.37394921975673356,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.22,2,false,4.0,0.36674797166991274,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.22,1,false,2.0,0.852652541890151,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.22,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.52,1,false,4.0,0.34364639948510317,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.52,1,false,5.0,0.469320743578436,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.52,0,false,4.0,0.41522241852737907,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.52,2,false,4.0,0.40000021199944136,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.52,1,false,2.0,0.8590546078139333,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.52,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,2.87,1,false,4.0,0.3723251049235381,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.87,1,false,5.0,0.48435613747960315,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,2.87,0,false,4.0,0.45167109519146087,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.87,2,false,4.0,0.4203385395771848,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,2.87,1,false,2.0,0.8632509691057834,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,2.87,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.26,1,false,4.0,0.39799515237963085,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.26,1,false,5.0,0.49353467432941195,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.26,0,false,4.0,0.4926474124667077,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.26,2,false,4.0,0.44936352255305123,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.26,1,false,2.0,0.861961219566021,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.26,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,3.7,1,false,4.0,0.42170538121628215,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.7,1,false,5.0,0.5001845685875111,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,3.7,0,false,4.0,0.5292150429080225,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.7,2,false,4.0,0.4680997119705953,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,3.7,1,false,2.0,0.8593689978175341,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,3.7,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,4.2,1,false,4.0,0.44737839066053875,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.2,1,false,5.0,0.5127215734770686,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,4.2,0,false,4.0,0.5695312270862154,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.2,2,false,4.0,0.4910668212619791,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.2,1,false,2.0,0.8521616188655191,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,4.2,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,4.77,1,false,4.0,0.4782408126667762,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.77,1,false,5.0,0.5407393354089827,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,4.77,0,false,4.0,0.6093764490812625,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.77,2,false,4.0,0.5176309762718204,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,4.77,1,false,2.0,0.8418827197519856,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,4.77,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,5.42,1,false,4.0,0.5089188486600266,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.42,1,false,5.0,0.5517345529169126,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,5.42,0,false,4.0,0.6389219271921012,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.42,2,false,4.0,0.5432294793152795,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,5.42,1,false,2.0,0.8338209738419216,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,5.42,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,6.15,1,false,4.0,0.5595440860126873,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.15,1,false,5.0,0.572351704557582,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,6.15,0,false,4.0,0.6715277379614483,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.15,2,false,4.0,0.565547442091369,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.15,1,false,2.0,0.8317941433970859,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,6.15,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,6.99,1,false,4.0,0.6031388812316385,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.99,1,false,5.0,0.6060092140641891,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,6.99,0,false,4.0,0.7012602425395386,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.99,2,false,4.0,0.6051510074447194,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,6.99,1,false,2.0,0.8405927245750795,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,6.99,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,7.93,1,false,4.0,0.6404147367480495,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.93,1,false,5.0,0.6420315338831318,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,7.93,0,false,4.0,0.7314458553113714,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.93,2,false,4.0,0.6426537273610117,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,7.93,1,false,2.0,0.8454666422281844,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,7.93,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,9.01,1,false,4.0,0.669080223499022,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.01,1,false,5.0,0.6685312051692508,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,9.01,0,false,4.0,0.7548563299932416,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.01,2,false,4.0,0.6724634649710829,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,9.01,1,false,2.0,0.8537791941566238,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,9.01,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,10.2,1,false,4.0,0.6973507959771275,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,10.2,1,false,5.0,0.6911601243532666,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,10.2,0,false,4.0,0.7729706223789827,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,10.2,2,false,4.0,0.6952396624063231,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,10.2,1,false,2.0,0.8640942288204906,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,10.2,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,11.6,1,false,4.0,0.7328733906076693,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,11.6,1,false,5.0,0.7174877890989234,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,11.6,0,false,4.0,0.7971939010028568,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,11.6,2,false,4.0,0.7313620062252467,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,11.6,1,false,2.0,0.8799980997903815,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,11.6,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,13.2,1,false,4.0,0.7619528854864981,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,13.2,1,false,5.0,0.7386880523083867,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,13.2,0,false,4.0,0.8148112790321234,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,13.2,2,false,4.0,0.7449302205424515,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,13.2,1,false,2.0,0.8892432455911206,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,13.2,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,15.0,1,false,4.0,0.785668417452936,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,15.0,1,false,5.0,0.7593962803247817,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,15.0,0,false,4.0,0.831509636262678,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,15.0,2,false,4.0,0.774687982483148,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,15.0,1,false,2.0,0.902015215362498,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,15.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,17.0,1,false,4.0,0.8103355457492184,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,17.0,1,false,5.0,0.7853735478909888,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,17.0,0,false,4.0,0.8438125750688944,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,17.0,2,false,4.0,0.7966849699217036,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,17.0,1,false,2.0,0.9095434941843221,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,17.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,19.3,1,false,4.0,0.8321509486502978,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,19.3,1,false,5.0,0.8134015593694689,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,19.3,0,false,4.0,0.8625613596089705,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,19.3,2,false,4.0,0.8230957742286268,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,19.3,1,false,2.0,0.9217922977755376,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,19.3,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,22.0,1,false,4.0,0.8508383510241763,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,22.0,1,false,5.0,0.8338148015010202,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,22.0,0,false,4.0,0.876744246006322,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,22.0,2,false,4.0,0.8441018979689253,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,22.0,1,false,2.0,0.9297846026874741,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,22.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,24.9,1,false,4.0,0.866379583252667,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,24.9,1,false,5.0,0.8506404439784833,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,24.9,0,false,4.0,0.8877233402759682,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,24.9,2,false,4.0,0.8558096617062962,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,24.9,1,false,2.0,0.9375802063212585,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,24.9,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,28.3,1,false,4.0,0.8809930104880217,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,28.3,1,false,5.0,0.8647903449286595,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,28.3,0,false,4.0,0.899352817559981,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,28.3,2,false,4.0,0.8709864940640681,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,28.3,1,false,2.0,0.9447267779833243,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,28.3,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,32.2,1,false,4.0,0.8972450349871212,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,32.2,1,false,5.0,0.8817991945927133,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,32.2,0,false,4.0,0.9106073300418226,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,32.2,2,false,4.0,0.8837156458719264,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,32.2,1,false,2.0,0.9527282582323138,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,32.2,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,36.5,1,false,4.0,0.9132360241253963,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,36.5,1,false,5.0,0.8928191985315425,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,36.5,0,false,4.0,0.9185556141093741,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,36.5,2,false,4.0,0.8953965680319256,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,36.5,1,false,2.0,0.9555446903359555,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,36.5,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,41.5,1,false,4.0,0.9197537670826272,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,41.5,1,false,5.0,0.9008633552067347,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,41.5,0,false,4.0,0.9259026007964349,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,41.5,2,false,4.0,0.906787297738216,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,41.5,1,false,2.0,0.957499217885077,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,41.5,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,47.1,1,false,4.0,0.9288520064230145,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,47.1,1,false,5.0,0.9131133472729388,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,47.1,0,false,4.0,0.9333816013969023,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,47.1,2,false,4.0,0.9133546104753852,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,47.1,1,false,2.0,0.9627953834043246,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,47.1,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,53.5,1,false,4.0,0.9348186088574756,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,53.5,1,false,5.0,0.9222236722660144,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,53.5,0,false,4.0,0.9420637858778188,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,53.5,2,false,4.0,0.9222845900621098,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,53.5,1,false,2.0,0.9661536330446576,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,53.5,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,60.8,1,false,4.0,0.9420922130593791,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,60.8,1,false,5.0,0.930526766687582,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,60.8,0,false,4.0,0.9481737135512058,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,60.8,2,false,4.0,0.9330222107580981,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,60.8,1,false,2.0,0.9693649218786108,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,60.8,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,69.1,1,false,4.0,0.9479993854807742,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,69.1,1,false,5.0,0.9367186378550209,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,69.1,0,false,4.0,0.9516952548401284,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,69.1,2,false,4.0,0.9413635662897359,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,69.1,1,false,2.0,0.9703439670503456,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,69.1,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,78.4,1,false,4.0,0.9516342075412094,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,78.4,1,false,5.0,0.9415145810360912,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,78.4,0,false,4.0,0.9556391507927449,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,78.4,2,false,4.0,0.947604397076262,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,78.4,1,false,2.0,0.9729300486352496,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,78.4,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,89.1,1,false,4.0,0.953069212613052,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,89.1,1,false,5.0,0.9443906745595909,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,89.1,0,false,4.0,0.9583654795877553,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,89.1,2,false,4.0,0.9501861640534278,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,89.1,1,false,2.0,0.9737858034560746,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,89.1,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,101.0,1,false,4.0,0.9594052285135302,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,101.0,1,false,5.0,0.9503546523455915,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,101.0,0,false,4.0,0.9634995580042597,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,101.0,2,false,4.0,0.956173799941098,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,101.0,1,false,2.0,0.9771705386361934,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,101.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,115.0,1,false,4.0,0.9626336675744047,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,115.0,1,false,5.0,0.9537994082270729,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,115.0,0,false,4.0,0.9672987963345501,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,115.0,2,false,4.0,0.9611282364469058,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,115.0,1,false,2.0,0.9800482557095481,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,115.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,130.0,1,false,4.0,0.9688531156178359,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,130.0,1,false,5.0,0.9603649279698117,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,130.0,0,false,4.0,0.9722122358436192,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,130.0,2,false,4.0,0.9674192361343502,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,130.0,1,false,2.0,0.9832341022331518,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,130.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,148.0,1,false,4.0,0.9731872316421558,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,148.0,1,false,5.0,0.9642648841978324,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,148.0,0,false,4.0,0.9745965323697151,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,148.0,2,false,4.0,0.9718789183160212,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,148.0,1,false,2.0,0.9840083956889621,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,148.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,168.0,1,false,4.0,0.977080100041404,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,168.0,1,false,5.0,0.9694312513172576,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,168.0,0,false,4.0,0.9777676414464506,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,168.0,2,false,4.0,0.974969880813059,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,168.0,1,false,2.0,0.9854565594978031,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,168.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,191.0,1,false,4.0,0.9802384842926767,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,191.0,1,false,5.0,0.9722268800154339,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,191.0,0,false,4.0,0.980466256952554,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,191.0,2,false,4.0,0.976961621003887,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,191.0,1,false,2.0,0.9873674057214159,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,191.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,217.0,1,false,4.0,0.9825444287540606,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,217.0,1,false,5.0,0.9762381533267485,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,217.0,0,false,4.0,0.9834064740835449,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,217.0,2,false,4.0,0.9790506209809205,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,217.0,1,false,2.0,0.9893397075384056,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,217.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,247.0,1,false,4.0,0.9840085196310608,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,247.0,1,false,5.0,0.9784647387011509,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,247.0,0,false,4.0,0.9850564483533485,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,247.0,2,false,4.0,0.9801609982504417,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,247.0,1,false,2.0,0.9910113463103073,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,247.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,280.0,1,false,4.0,0.986471221561384,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,280.0,1,false,5.0,0.9806747647341039,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,280.0,0,false,4.0,0.987042519119925,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,280.0,2,false,4.0,0.9829494276181466,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,280.0,1,false,2.0,0.9925495596778474,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,280.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,318.0,1,false,4.0,0.9875649521638251,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,318.0,1,false,5.0,0.9832499673677227,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,318.0,0,false,4.0,0.9891199439704803,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,318.0,2,false,4.0,0.9843813026147364,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,318.0,1,false,2.0,0.9940972062101981,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,318.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,361.0,1,false,4.0,0.9881345096685874,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,361.0,1,false,5.0,0.9841335344257035,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,361.0,0,false,4.0,0.9904777125818333,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,361.0,2,false,4.0,0.9848483881934735,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,361.0,1,false,2.0,0.994969652138844,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,361.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,410.0,1,false,4.0,0.989019696266708,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,410.0,1,false,5.0,0.985285729702553,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,410.0,0,false,4.0,0.9912504238338109,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,410.0,2,false,4.0,0.9871090588252377,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,410.0,1,false,2.0,0.9955946273731103,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,410.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,466.0,1,false,4.0,0.989893971881419,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,466.0,1,false,5.0,0.9866333024784095,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,466.0,0,false,4.0,0.9920491569073134,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,466.0,2,false,4.0,0.9876131230221558,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,466.0,1,false,2.0,0.9957572509865459,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,466.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,529.0,1,false,4.0,0.9910999988027617,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,529.0,1,false,5.0,0.9887077559506164,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,529.0,0,false,4.0,0.9925978526584041,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,529.0,2,false,4.0,0.9899936744393308,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,529.0,1,false,2.0,0.9958196907163371,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,529.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,601.0,1,false,4.0,0.9924250688263837,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,601.0,1,false,5.0,0.9903887056826801,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,601.0,0,false,4.0,0.993140132450337,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,601.0,2,false,4.0,0.9913186737887011,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,601.0,1,false,2.0,0.9958918448627666,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,601.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,683.0,1,false,4.0,0.9936544970642662,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,683.0,1,false,5.0,0.9919241419912127,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,683.0,0,false,4.0,0.9934985924229238,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,683.0,2,false,4.0,0.992440262229889,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,683.0,1,false,2.0,0.9957907978516234,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,683.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,775.0,1,false,4.0,0.9946397201937276,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,775.0,1,false,5.0,0.9931907986874701,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,775.0,0,false,4.0,0.9938325410393524,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,775.0,2,false,4.0,0.9934418017689632,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,775.0,1,false,2.0,0.9957383050603213,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,775.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,880.0,1,false,4.0,0.9953849426905461,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,880.0,1,false,5.0,0.9941755472684479,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,880.0,0,false,4.0,0.9946798604203625,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,880.0,2,false,4.0,0.9942744713712679,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,880.0,1,false,2.0,0.9963688896569547,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,880.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"
12,9,1,4,1000.0,1,false,4.0,0.9959387821536484,"1, 4.0","(a) constrained, $L=12$"
12,9,1,4,1000.0,1,false,5.0,0.9949376719657707,"1, 5.0","(a) constrained, $L=12$"
12,9,1,4,1000.0,0,false,4.0,0.9955372319072173,"0, 4.0","(a) constrained, $L=12$"
12,9,1,4,1000.0,2,false,4.0,0.994985705597616,"2, 4.0","(a) constrained, $L=12$"
12,9,1,4,1000.0,1,false,2.0,0.9970669378292001,"1, 2.0","(a) constrained, $L=12$"
12,9,1,4,1000.0,0,false,0.0,1.0,"0, 0.0","(a) constrained, $L=12$"


==> anc/metastablebydisorderpaper_J=1_V=4_filling=0.75_epsilon=0.15.csv <==
L,N,J,V,W,unconstrained,nummeta,numstates,ϵ,filling,ratio
12,9,1,4,0.02,false,9,19,0.15,0.75,0.47368421052631576
12,9,1,4,0.02,true,0,19,0.15,0.75,0.0
16,12,1,4,0.02,false,33,116,0.15,0.75,0.28448275862068967
16,12,1,4,0.02,true,2,116,0.15,0.75,0.017241379310344827
20,15,1,4,0.02,false,161,776,0.15,0.75,0.20747422680412372
20,15,1,4,0.02,true,3,776,0.15,0.75,0.003865979381443299
12,9,1,4,0.06324555320336758,false,9,19,0.15,0.75,0.47368421052631576
12,9,1,4,0.06324555320336758,true,0,19,0.15,0.75,0.0
16,12,1,4,0.06324555320336758,false,35,116,0.15,0.75,0.3017241379310345
16,12,1,4,0.06324555320336758,true,3,116,0.15,0.75,0.02586206896551724
20,15,1,4,0.06324555320336758,false,182,776,0.15,0.75,0.2345360824742268
20,15,1,4,0.06324555320336758,true,3,776,0.15,0.75,0.003865979381443299
12,9,1,4,0.11246826503806981,false,9,19,0.15,0.75,0.47368421052631576
12,9,1,4,0.11246826503806981,true,0,19,0.15,0.75,0.0
16,12,1,4,0.11246826503806981,false,52,116,0.15,0.75,0.4482758620689655
20,15,1,4,0.11246826503806981,false,237,776,0.15,0.75,0.30541237113402064
12,9,1,4,0.2,false,13,19,0.15,0.75,0.6842105263157895
12,9,1,4,0.2,true,0,19,0.15,0.75,0.0
16,12,1,4,0.2,false,61,116,0.15,0.75,0.5258620689655172
16,12,1,4,0.2,true,3,116,0.15,0.75,0.02586206896551724
20,15,1,4,0.2,false,278,776,0.15,0.75,0.3582474226804124
20,15,1,4,0.2,true,3,776,0.15,0.75,0.003865979381443299
12,9,1,4,0.35565588200778453,false,16,19,0.15,0.75,0.8421052631578947
12,9,1,4,0.35565588200778453,true,1,19,0.15,0.75,0.05263157894736842
16,12,1,4,0.35565588200778453,false,73,116,0.15,0.75,0.6293103448275862
20,15,1,4,0.35565588200778453,false,357,776,0.15,0.75,0.46005154639175255
12,9,1,4,0.6324555320336759,false,16,19,0.15,0.75,0.8421052631578947
12,9,1,4,0.6324555320336759,true,4,19,0.15,0.75,0.21052631578947367
16,12,1,4,0.6324555320336759,false,90,116,0.15,0.75,0.7758620689655172
16,12,1,4,0.6324555320336759,true,3,116,0.15,0.75,0.02586206896551724
20,15,1,4,0.6324555320336759,false,456,776,0.15,0.75,0.5876288659793815
20,15,1,4,0.6324555320336759,true,18,776,0.15,0.75,0.023195876288659795
12,9,1,4,1.1246826503806981,false,19,19,0.15,0.75,1.0
12,9,1,4,1.1246826503806981,true,4,19,0.15,0.75,0.21052631578947367
16,12,1,4,1.1246826503806981,false,112,116,0.15,0.75,0.9655172413793104
20,15,1,4,1.1246826503806981,false,626,776,0.15,0.75,0.8067010309278351
12,9,1,4,2.0,false,19,19,0.15,0.75,1.0
12,9,1,4,2.0,true,4,19,0.15,0.75,0.21052631578947367
16,12,1,4,2.0,false,116,116,0.15,0.75,1.0
16,12,1,4,2.0,true,3,116,0.15,0.75,0.02586206896551724
20,15,1,4,2.0,false,714,776,0.15,0.75,0.9201030927835051
20,15,1,4,2.0,true,20,776,0.15,0.75,0.02577319587628866
12,9,1,4,3.5565588200778455,false,19,19,0.15,0.75,1.0
12,9,1,4,3.5565588200778455,true,5,19,0.15,0.75,0.2631578947368421
16,12,1,4,3.5565588200778455,false,116,116,0.15,0.75,1.0
16,12,1,4,3.5565588200778455,true,16,116,0.15,0.75,0.13793103448275862
20,15,1,4,3.5565588200778455,false,776,776,0.15,0.75,1.0
12,9,1,4,6.324555320336759,false,19,19,0.15,0.75,1.0
12,9,1,4,6.324555320336759,true,17,19,0.15,0.75,0.8947368421052632
16,12,1,4,6.324555320336759,false,116,116,0.15,0.75,1.0
16,12,1,4,6.324555320336759,true,17,116,0.15,0.75,0.14655172413793102
20,15,1,4,6.324555320336759,false,776,776,0.15,0.75,1.0
20,15,1,4,6.324555320336759,true,39,776,0.15,0.75,0.05025773195876289
12,9,1,4,11.246826503806982,false,19,19,0.15,0.75,1.0
12,9,1,4,11.246826503806982,true,19,19,0.15,0.75,1.0
16,12,1,4,11.246826503806982,true,116,116,0.15,0.75,1.0
20,15,1,4,11.246826503806982,true,263,776,0.15,0.75,0.3389175257731959
12,9,1,4,20.0,false,19,19,0.15,0.75,1.0
12,9,1,4,20.0,true,19,19,0.15,0.75,1.0
16,12,1,4,20.0,false,116,116,0.15,0.75,1.0
16,12,1,4,20.0,true,116,116,0.15,0.75,1.0
20,15,1,4,20.0,false,776,776,0.15,0.75,1.0
20,15,1,4,20.0,true,776,776,0.15,0.75,1.0
16,12,1,4,35.56558820077846,true,116,116,0.15,0.75,1.0
20,15,1,4,35.56558820077846,true,776,776,0.15,0.75,1.0
12,9,1,4,63.245553203367585,false,19,19,0.15,0.75,1.0
12,9,1,4,63.245553203367585,true,19,19,0.15,0.75,1.0
16,12,1,4,63.245553203367585,false,116,116,0.15,0.75,1.0
16,12,1,4,63.245553203367585,true,116,116,0.15,0.75,1.0
20,15,1,4,63.245553203367585,false,776,776,0.15,0.75,1.0
20,15,1,4,63.245553203367585,true,776,776,0.15,0.75,1.0
12,9,1,4,200.0,false,19,19,0.15,0.75,1.0
12,9,1,4,200.0,true,19,19,0.15,0.75,1.0
16,12,1,4,200.0,false,116,116,0.15,0.75,1.0
16,12,1,4,200.0,true,116,116,0.15,0.75,1.0
20,15,1,4,200.0,false,776,776,0.15,0.75,1.0
20,15,1,4,200.0,true,776,776,0.15,0.75,1.0


==> anc/occdistbydisorderpaper_J=1_V=4_filling=0.75_normalV=4.0_lambda=1.csv <==
L,N,J,V,W,unconstrained,avrgdistance,stddistance,numsamples,normalV,filling,λ
12,9,1,4,0.02,false,0.17731090224405854,5.643177931384638e-5,400,4.0,0.75,1
12,9,1,4,0.02,true,0.24843534689609995,2.2378093843804724e-5,400,4.0,0.75,1
16,12,1,4,0.02,false,0.20198179561240695,6.687182305457204e-5,30,4.0,0.75,1
16,12,1,4,0.02,true,0.2490436731846178,4.178352177516209e-5,30,4.0,0.75,1
20,15,1,4,0.02,false,0.219779945489785,5.649805284517756e-5,20,4.0,0.75,1
20,15,1,4,0.02,true,0.2494940844361399,1.4911672220017528e-5,20,4.0,0.75,1
12,9,1,4,0.03556558820077846,false,0.17580699557016893,4.5463755850273865e-5,400,4.0,0.75,1
16,12,1,4,0.03556558820077846,true,0.24842677630526028,5.1304584270445246e-5,30,4.0,0.75,1
20,15,1,4,0.03556558820077846,false,0.21846255928221017,8.0512883845124e-5,20,4.0,0.75,1
20,15,1,4,0.03556558820077846,true,0.24931020509421412,1.8661750453089373e-5,20,4.0,0.75,1
12,9,1,4,0.06324555320336758,false,0.17407973284072212,5.4138278992481335e-5,400,4.0,0.75,1
12,9,1,4,0.06324555320336758,true,0.2478955177402854,1.778547649740774e-5,400,4.0,0.75,1
16,12,1,4,0.06324555320336758,false,0.19747704140389422,0.00016021294691553556,30,4.0,0.75,1
16,12,1,4,0.06324555320336758,true,0.24777230364839908,5.635032432266506e-5,30,4.0,0.75,1
20,15,1,4,0.06324555320336758,false,0.2165188331578808,0.00010763617434320061,20,4.0,0.75,1
20,15,1,4,0.06324555320336758,true,0.24911924231141236,1.743641372577447e-5,20,4.0,0.75,1
12,9,1,4,0.11246826503806981,false,0.17029594593412092,0.00011429678293027292,400,4.0,0.75,1
16,12,1,4,0.11246826503806981,true,0.24696591051174638,5.445506404773716e-5,30,4.0,0.75,1
20,15,1,4,0.11246826503806981,false,0.21370528073905457,0.00018221800224140768,20,4.0,0.75,1
20,15,1,4,0.11246826503806981,true,0.24893443912065266,1.773097729380887e-5,20,4.0,0.75,1
12,9,1,4,0.2,false,0.16138917983165046,0.0002086137403611542,400,4.0,0.75,1
12,9,1,4,0.2,true,0.2465240202681969,2.7156879279747e-5,400,4.0,0.75,1
16,12,1,4,0.2,false,0.18575580146668555,0.00046229968671292204,30,4.0,0.75,1
16,12,1,4,0.2,true,0.24607105548222385,5.841763368333562e-5,30,4.0,0.75,1
20,15,1,4,0.2,false,0.2092381212104261,0.00037586590039644894,20,4.0,0.75,1
20,15,1,4,0.2,true,0.24871424817863402,2.069579956897367e-5,20,4.0,0.75,1
12,9,1,4,0.35565588200778453,false,0.14864126851905493,0.0002790120052692487,400,4.0,0.75,1
16,12,1,4,0.35565588200778453,true,0.2452642244065278,6.066354282027932e-5,30,4.0,0.75,1
20,15,1,4,0.35565588200778453,false,0.2020470534281676,0.0006118649159719329,20,4.0,0.75,1
20,15,1,4,0.35565588200778453,true,0.2484853586313623,1.939674710404923e-5,20,4.0,0.75,1
12,9,1,4,0.6324555320336759,false,0.13465412323237916,0.00030461055549498185,400,4.0,0.75,1
12,9,1,4,0.6324555320336759,true,0.2402153912254654,9.61867304184008e-5,400,4.0,0.75,1
16,12,1,4,0.6324555320336759,false,0.16411058741045784,0.0007765560534152685,30,4.0,0.75,1
16,12,1,4,0.6324555320336759,true,0.24440330480298075,5.447357733619701e-5,30,4.0,0.75,1
20,15,1,4,0.6324555320336759,false,0.19162102641191986,0.0008190964569472902,20,4.0,0.75,1
20,15,1,4,0.6324555320336759,true,0.24826154898498873,2.0423257611125487e-5,20,4.0,0.75,1
12,9,1,4,1.1246826503806981,false,0.11976134159537316,0.0003101144426454774,400,4.0,0.75,1
16,12,1,4,1.1246826503806981,true,0.24349291744534438,6.343988422131524e-5,30,4.0,0.75,1
20,15,1,4,1.1246826503806981,false,0.17857647414783454,0.0009875846531253952,20,4.0,0.75,1
20,15,1,4,1.1246826503806981,true,0.24780311548817488,3.792455496402883e-5,20,4.0,0.75,1
12,9,1,4,2.0,false,0.10149740304359936,0.0003462973001607204,400,4.0,0.75,1
12,9,1,4,2.0,true,0.22771761561393805,0.00010983745440743242,400,4.0,0.75,1
16,12,1,4,2.0,false,0.12532934556156072,0.0013428331724017974,30,4.0,0.75,1
16,12,1,4,2.0,true,0.24209315986980232,9.288398401388379e-5,30,4.0,0.75,1
20,15,1,4,2.0,false,0.1520025805403295,0.0019292647849459292,20,4.0,0.75,1
20,15,1,4,2.0,true,0.2468163060675533,7.595484276417327e-5,20,4.0,0.75,1
12,9,1,4,2.667042864326648,true,0.22516380578472078,0.00011852405988375158,400,4.0,0.75,1
16,12,1,4,2.667042864326648,false,0.11123989017925094,0.001525241894859082,30,4.0,0.75,1
12,9,1,4,3.5565588200778455,false,0.0811987506593657,0.0003892297640456587,400,4.0,0.75,1
12,9,1,4,3.5565588200778455,true,0.22225508729262683,0.00013974513342445932,400,4.0,0.75,1
16,12,1,4,3.5565588200778455,false,0.09675375792016819,0.00159640287544088,30,4.0,0.75,1
16,12,1,4,3.5565588200778455,true,0.239274661117331,0.00019075095735866153,30,4.0,0.75,1
20,15,1,4,3.5565588200778455,false,0.11334308701132807,0.0024188449951464573,20,4.0,0.75,1
20,15,1,4,3.5565588200778455,true,0.24508362579327442,0.0001268936373005568,20,4.0,0.75,1
12,9,1,4,4.742747411323311,true,0.21790914417763882,0.00020257182338504593,400,4.0,0.75,1
16,12,1,4,4.742747411323311,false,0.08369786890789174,0.001482890643046322,30,4.0,0.75,1
12,9,1,4,6.324555320336759,false,0.06216928685188251,0.00011783981817992792,4000,4.0,0.75,1
12,9,1,4,6.324555320336759,true,0.20873120439084072,0.00037190905365515244,400,4.0,0.75,1
16,12,1,4,6.324555320336759,false,0.07030522900459608,0.00016530153848676348,2000,4.0,0.75,1
16,12,1,4,6.324555320336759,true,0.23199589168176862,0.0005854640700914696,30,4.0,0.75,1
20,15,1,4,6.324555320336759,false,0.07989647947866065,0.002155125714635899,20,4.0,0.75,1
20,15,1,4,6.324555320336759,true,0.24209292676376665,0.00028030153798446107,20,4.0,0.75,1
12,9,1,4,8.433930068571645,true,0.19086602642744105,0.0006853789874989647,400,4.0,0.75,1
16,12,1,4,8.433930068571645,false,0.05840503527914594,0.0013066914163621635,30,4.0,0.75,1
12,9,1,4,11.246826503806982,false,0.04121564901284649,0.00012019044504076845,4000,4.0,0.75,1
12,9,1,4,11.246826503806982,true,0.163553965383886,0.0010105738101936928,400,4.0,0.75,1
16,12,1,4,11.246826503806982,false,0.04526838167158434,0.0001584552617222986,2000,4.0,0.75,1
16,12,1,4,11.246826503806982,true,0.1963380549316202,0.003070294708110913,30,4.0,0.75,1
20,15,1,4,11.246826503806982,false,0.050146763284884224,0.0017935674820076426,20,4.0,0.75,1
20,15,1,4,11.246826503806982,true,0.22286866307092373,0.0022667707580981467,20,4.0,0.75,1
12,9,1,4,14.997884186649117,true,0.13091326375453202,0.0011662385779608706,400,4.0,0.75,1
16,12,1,4,14.997884186649117,false,0.0359704407986202,0.0011929157847659897,30,4.0,0.75,1
12,9,1,4,20.0,false,0.024487141418248693,0.00010018299786754385,4000,4.0,0.75,1
12,9,1,4,20.0,true,0.09973152183707004,0.0011395808172135124,400,4.0,0.75,1
16,12,1,4,20.0,false,0.02635337201826371,0.0001262133953867153,2000,4.0,0.75,1
16,12,1,4,20.0,true,0.11727088524925554,0.004626969779209323,30,4.0,0.75,1
20,15,1,4,20.0,false,0.02926072677544018,0.0013309945445175305,20,4.0,0.75,1
20,15,1,4,20.0,true,0.13386159992228788,0.007051944463121801,20,4.0,0.75,1
12,9,1,4,26.67042864326648,true,0.07340379410785271,0.00104206922775816,400,4.0,0.75,1
16,12,1,4,26.67042864326648,false,0.021654437867404678,0.0008203687048776778,30,4.0,0.75,1
12,9,1,4,35.56558820077846,false,0.01392672322535428,7.717538953492637e-5,4000,4.0,0.75,1
12,9,1,4,35.56558820077846,true,0.05337655268873031,0.0009052002610964828,400,4.0,0.75,1
16,12,1,4,35.56558820077846,false,0.014668836499145159,9.462375213438099e-5,2000,4.0,0.75,1
16,12,1,4,35.56558820077846,true,0.061799282055541305,0.0033405898864000416,30,4.0,0.75,1
20,15,1,4,35.56558820077846,false,0.0167671264223396,0.0009722103092727972,20,4.0,0.75,1
20,15,1,4,35.56558820077846,true,0.06670641574252473,0.004071974315746671,20,4.0,0.75,1
12,9,1,4,47.4274741132331,true,0.038840220058840566,0.0007879254685889482,400,4.0,0.75,1
16,12,1,4,47.4274741132331,false,0.012291944852896437,0.0006960329847896774,30,4.0,0.75,1
12,9,1,4,63.245553203367585,false,0.007779784109257536,5.903885952488164e-5,4000,4.0,0.75,1
12,9,1,4,63.245553203367585,true,0.0284380798141317,0.000678162416244724,400,4.0,0.75,1
16,12,1,4,63.245553203367585,false,0.008121813472173044,7.224011894591272e-5,2000,4.0,0.75,1
16,12,1,4,63.245553203367585,true,0.03263146576395256,0.0022641334671974927,30,4.0,0.75,1
20,15,1,4,63.245553203367585,false,0.009722591174974997,0.0006472507627458064,20,4.0,0.75,1
20,15,1,4,63.245553203367585,true,0.03376075180714267,0.0027019526323236506,20,4.0,0.75,1
12,9,1,4,84.33930068571645,true,0.02113160151427266,0.0005997190942509992,400,4.0,0.75,1
16,12,1,4,84.33930068571645,false,0.007616561053424526,0.0005745223264302239,30,4.0,0.75,1
12,9,1,4,112.46826503806982,false,0.004316793032232777,4.423165632822647e-5,4000,4.0,0.75,1
12,9,1,4,112.46826503806982,true,0.015783192814684786,0.0005151342828924456,400,4.0,0.75,1
16,12,1,4,112.46826503806982,false,0.004460541006549853,5.426499212624413e-5,2000,4.0,0.75,1
16,12,1,4,112.46826503806982,true,0.01758889901423409,0.001622007645566786,30,4.0,0.75,1
20,15,1,4,112.46826503806982,false,0.005896024312331938,0.00044348197124121925,20,4.0,0.75,1
20,15,1,4,112.46826503806982,true,0.018955184897781932,0.0015648272074447627,20,4.0,0.75,1
12,9,1,4,149.97884186649117,true,0.01212022026052245,0.00046315876567232554,400,4.0,0.75,1
16,12,1,4,149.97884186649117,false,0.00443352921061164,0.0004905260361166274,30,4.0,0.75,1
12,9,1,4,200.0,false,0.002413379516371184,3.390960920723292e-5,4000,4.0,0.75,1
12,9,1,4,200.0,true,0.008820160078515844,0.000382113559808725,400,4.0,0.75,1
16,12,1,4,200.0,false,0.002491112985732882,4.0969162590664355e-5,2000,4.0,0.75,1
16,12,1,4,200.0,true,0.01009244121353198,0.0012028229643086083,30,4.0,0.75,1
20,15,1,4,200.0,false,0.003255440555687051,0.00034102656756429566,20,4.0,0.75,1
20,15,1,4,200.0,true,0.010780049703207851,0.0011877510130171357,20,4.0,0.75,1


==> anc/occdistbyinteractiondisorder_J=1_L=16_filling=0.75_numsamples=20.csv <==
L,N,J,V,W,unconstrained,avrgdistance,stddistance,numsamples,filling
16,12,1,0.17782794100389226,0.2,false,0.9122999114341044,7.785528301453846e-5,20,0.75
16,12,1,0.17782794100389226,0.2,true,1.0,4.131822259694145e-18,20,0.75
16,12,1,0.1,0.2,false,0.910980442074177,8.124654877481048e-5,20,0.75
16,12,1,0.1,0.2,true,1.0,4.131822259694145e-18,20,0.75
16,12,1,0.31622776601683794,0.2,false,0.9147224080001276,5.171860864528064e-5,20,0.75
16,12,1,0.31622776601683794,0.2,true,0.9999997212546152,4.902100658356928e-8,20,0.75
16,12,1,0.5623413251903491,0.2,false,0.9166852382179533,4.4762085232368183e-5,20,0.75
16,12,1,0.5623413251903491,0.2,true,1.0,5.843279076974508e-18,20,0.75
16,12,1,1.0,0.2,false,0.9118079140528286,8.046129902532294e-5,20,0.75
16,12,1,1.0,0.2,true,0.9999924914793017,6.049384089167489e-7,20,0.75
16,12,1,1.7782794100389228,0.2,false,0.824330482080844,0.00019125203059129514,20,0.75
16,12,1,1.7782794100389228,0.2,true,0.9993063623684216,1.5088177040324582e-5,20,0.75
16,12,1,10.0,0.2,false,0.6324341081837768,0.0010409152344744424,20,0.75
16,12,1,10.0,0.2,true,0.971587031990358,5.712952601794385e-5,20,0.75
16,12,1,100.0,0.2,false,0.4430435153361524,0.0005045538522934294,20,0.75
16,12,1,100.0,0.2,true,0.9618765683726268,8.054336374236947e-5,20,0.75
16,12,1,17.78279410038923,0.2,false,0.5679733020443085,0.0009189729372507703,20,0.75
16,12,1,17.78279410038923,0.2,true,0.9669720075503886,7.609288825988833e-5,20,0.75
16,12,1,3.1622776601683795,0.2,false,0.7721197085901177,0.00039646894700465837,20,0.75
16,12,1,3.1622776601683795,0.2,true,0.9902480399230325,7.092185158237988e-5,20,0.75
16,12,1,31.622776601683793,0.2,false,0.5127817300327899,0.0008054853593638376,20,0.75
16,12,1,31.622776601683793,0.2,true,0.9644126982126394,8.26076528355401e-5,20,0.75
16,12,1,5.623413251903491,0.2,false,0.7034382942170562,0.0008466628687459247,20,0.75
16,12,1,5.623413251903491,0.2,true,0.9768769997067643,7.103068364261137e-5,20,0.75
16,12,1,56.23413251903491,0.2,false,0.4713024223247161,0.0006741830598780728,20,0.75
16,12,1,56.23413251903491,0.2,true,0.9627760766522971,8.153575373822597e-5,20,0.75
16,12,1,0.17782794100389226,0.35565588200778453,false,0.9077030872414001,0.00013053500315600872,20,0.75
16,12,1,0.17782794100389226,0.35565588200778453,true,0.9999999901018054,2.5388333477847068e-9,20,0.75
16,12,1,0.1,0.35565588200778453,false,0.905936884186124,0.00015452352800989972,20,0.75
16,12,1,0.1,0.35565588200778453,true,1.0,5.06042812206201e-18,20,0.75
16,12,1,0.31622776601683794,0.35565588200778453,false,0.9104289676220698,0.00012583043164788148,20,0.75
16,12,1,0.31622776601683794,0.35565588200778453,true,0.9999987105615755,1.3144533379412943e-7,20,0.75
16,12,1,0.5623413251903491,0.35565588200778453,false,0.9130231018728638,0.00011519601330260515,20,0.75
16,12,1,0.5623413251903491,0.35565588200778453,true,0.9999959653235095,3.1257304360363287e-7,20,0.75
16,12,1,1.0,0.35565588200778453,false,0.9067883820239162,0.00014609254693370125,20,0.75
16,12,1,1.0,0.35565588200778453,true,0.9999481188996772,1.907229842848091e-6,20,0.75
16,12,1,1.7782794100389228,0.35565588200778453,false,0.8151856672947524,0.0002240822080475398,20,0.75
16,12,1,1.7782794100389228,0.35565588200778453,true,0.9989451635946596,1.988130692310014e-5,20,0.75
16,12,1,10.0,0.35565588200778453,false,0.5838575271311451,0.0009479515815173947,20,0.75
16,12,1,10.0,0.35565588200778453,true,0.9682010873193239,7.824204150961375e-5,20,0.75
16,12,1,100.0,0.35565588200778453,false,0.4145676793673413,0.00047886959914665794,20,0.75
16,12,1,100.0,0.35565588200778453,true,0.9597133810221765,8.508734949342624e-5,20,0.75
16,12,1,17.78279410038923,0.35565588200778453,false,0.5204626473436303,0.0008871066228297647,20,0.75
16,12,1,17.78279410038923,0.35565588200778453,true,0.9642977826036148,7.518510259467513e-5,20,0.75
16,12,1,3.1622776601683795,0.35565588200778453,false,0.7433748304194142,0.0006914551249174645,20,0.75
16,12,1,3.1622776601683795,0.35565588200778453,true,0.9865397218377225,6.444788028860442e-5,20,0.75
16,12,1,31.622776601683793,0.35565588200778453,false,0.4700084349639118,0.0007724542437041644,20,0.75
16,12,1,31.622776601683793,0.35565588200778453,true,0.9618267072371589,7.972961192949424e-5,20,0.75
16,12,1,5.623413251903491,0.35565588200778453,false,0.6580524720071155,0.0010300119898819914,20,0.75
16,12,1,5.623413251903491,0.35565588200778453,true,0.9737735957370994,7.33132298542927e-5,20,0.75
16,12,1,56.23413251903491,0.35565588200778453,false,0.4348680978572035,0.000632623267853944,20,0.75
16,12,1,56.23413251903491,0.35565588200778453,true,0.9606018291265549,8.759961593419298e-5,20,0.75
16,12,1,0.17782794100389226,0.6324555320336759,false,0.8926477217107314,0.00045034879665465836,20,0.75
16,12,1,0.17782794100389226,0.6324555320336759,true,0.9999784449744779,2.0162135399369323e-6,20,0.75
16,12,1,0.1,0.6324555320336759,false,0.889024560418874,0.0005098776263960654,20,0.75
16,12,1,0.1,0.6324555320336759,true,0.9999821356059488,1.9674349490627855e-6,20,0.75
16,12,1,0.31622776601683794,0.6324555320336759,false,0.897283533796303,0.0003807566368558341,20,0.75
16,12,1,0.31622776601683794,0.6324555320336759,true,0.9999682410428521,2.158455744571981e-6,20,0.75
16,12,1,0.5623413251903491,0.6324555320336759,false,0.900544283523278,0.00035733336842402955,20,0.75
16,12,1,0.5623413251903491,0.6324555320336759,true,0.9999388288671669,3.3212915363408872e-6,20,0.75
16,12,1,1.0,0.6324555320336759,false,0.8943523469936991,0.00034631708394180865,20,0.75
16,12,1,1.0,0.6324555320336759,true,0.9998586083484107,4.473095934245454e-6,20,0.75
16,12,1,1.7782794100389228,0.6324555320336759,false,0.8033913975229151,0.000393011224055053,20,0.75
16,12,1,1.7782794100389228,0.6324555320336759,true,0.9981771729299673,3.676243984591725e-5,20,0.75
16,12,1,10.0,0.6324555320336759,false,0.5305824543697908,0.0010684252133590759,20,0.75
16,12,1,10.0,0.6324555320336759,true,0.9626017879350972,0.00014517731862287827,20,0.75
16,12,1,100.0,0.6324555320336759,false,0.3783546583757423,0.0006047034516400328,20,0.75
16,12,1,100.0,0.6324555320336759,true,0.9554455476185977,0.00013730202777842467,20,0.75
16,12,1,17.78279410038923,0.6324555320336759,false,0.4696674342279685,0.0009743640174282933,20,0.75
16,12,1,17.78279410038923,0.6324555320336759,true,0.9589909350346794,0.00015298064867823113,20,0.75
16,12,1,3.1622776601683795,0.6324555320336759,false,0.7057319001858467,0.0008830420432219574,20,0.75
16,12,1,3.1622776601683795,0.6324555320336759,true,0.9838957118895285,4.6978873075007435e-5,20,0.75
16,12,1,31.622776601683793,0.6324555320336759,false,0.42345097303250334,0.0008394890652079627,20,0.75
16,12,1,31.622776601683793,0.6324555320336759,true,0.956782042774039,0.00015146770942746005,20,0.75
16,12,1,5.623413251903491,0.6324555320336759,false,0.6025634624419474,0.0011085894126577512,20,0.75
16,12,1,5.623413251903491,0.6324555320336759,true,0.9687481319484907,0.0001248034467082009,20,0.75
16,12,1,56.23413251903491,0.6324555320336759,false,0.393866160048027,0.0006797526540761593,20,0.75
16,12,1,56.23413251903491,0.6324555320336759,true,0.9557499927535618,0.0001498319272569881,20,0.75
16,12,1,0.17782794100389226,1.1246826503806981,false,0.8561745833052672,0.0008526004962861345,20,0.75
16,12,1,0.17782794100389226,1.1246826503806981,true,0.9996924124629885,1.7473566835446006e-5,20,0.75
16,12,1,0.1,1.1246826503806981,false,0.8541827403071058,0.0008288894787168124,20,0.75
16,12,1,0.1,1.1246826503806981,true,0.999686756830968,1.8279420497732628e-5,20,0.75
16,12,1,0.31622776601683794,1.1246826503806981,false,0.8587742146920423,0.0009612424440804526,20,0.75
16,12,1,0.31622776601683794,1.1246826503806981,true,0.9996909297038684,1.5830140551347673e-5,20,0.75
16,12,1,0.5623413251903491,1.1246826503806981,false,0.8637171523798086,0.0008981050877504812,20,0.75
16,12,1,0.5623413251903491,1.1246826503806981,true,0.9996690784068338,1.3878507486656388e-5,20,0.75
16,12,1,1.0,1.1246826503806981,false,0.8547476851212551,0.0009780447806127847,20,0.75
16,12,1,1.0,1.1246826503806981,true,0.9994776875454928,1.4626373099187157e-5,20,0.75
16,12,1,1.7782794100389228,1.1246826503806981,false,0.7737565128784664,0.0008755140844792274,20,0.75
16,12,1,1.7782794100389228,1.1246826503806981,true,0.9966155715528469,4.550587211266274e-5,20,0.75
16,12,1,10.0,1.1246826503806981,false,0.4511881714134218,0.001669955791457841,20,0.75
16,12,1,10.0,1.1246826503806981,true,0.9514319103051226,0.000251783103594036,20,0.75
16,12,1,100.0,1.1246826503806981,false,0.3215767260919614,0.0010613107237929704,20,0.75
16,12,1,100.0,1.1246826503806981,true,0.9447715168056833,0.00027072709453640633,20,0.75
16,12,1,17.78279410038923,1.1246826503806981,false,0.39343670748782145,0.0014817778732032424,20,0.75
16,12,1,17.78279410038923,1.1246826503806981,true,0.9476536358118548,0.0002741741387861837,20,0.75
16,12,1,3.1622776601683795,1.1246826503806981,false,0.6560816466401351,0.0010904043041461062,20,0.75
16,12,1,3.1622776601683795,1.1246826503806981,true,0.9815630220839306,5.933146992586421e-5,20,0.75
16,12,1,31.622776601683793,1.1246826503806981,false,0.35605655254234836,0.0012249330180711818,20,0.75
16,12,1,31.622776601683793,1.1246826503806981,true,0.945979764953489,0.0002724847015324934,20,0.75
16,12,1,5.623413251903491,1.1246826503806981,false,0.5242005978841989,0.0016596806069377906,20,0.75
16,12,1,5.623413251903491,1.1246826503806981,true,0.959973393746999,0.00018266069148025849,20,0.75
16,12,1,56.23413251903491,1.1246826503806981,false,0.3334092843119051,0.001096566512106761,20,0.75
16,12,1,56.23413251903491,1.1246826503806981,true,0.9450244060914699,0.00027570288114962517,20,0.75
16,12,1,0.17782794100389226,11.246826503806982,false,0.2211975907817439,0.002306329910645225,20,0.75
16,12,1,0.17782794100389226,11.246826503806982,true,0.6131901092076355,0.004843739277726566,20,0.75
16,12,1,0.1,11.246826503806982,false,0.22009836596623683,0.002280284257558321,20,0.75
16,12,1,0.1,11.246826503806982,true,0.6048886906613624,0.00500493826020458,20,0.75
16,12,1,0.31622776601683794,11.246826503806982,false,0.22072106363564498,0.002287633300590251,20,0.75
16,12,1,0.31622776601683794,11.246826503806982,true,0.6281368623662541,0.004951057826116118,20,0.75
16,12,1,0.5623413251903491,11.246826503806982,false,0.21571146730680094,0.0021869925131023493,20,0.75
16,12,1,0.5623413251903491,11.246826503806982,true,0.6606743475604681,0.0051620200562614476,20,0.75
16,12,1,1.0,11.246826503806982,false,0.21371194057105497,0.0020905001868396604,20,0.75
16,12,1,1.0,11.246826503806982,true,0.7064876887645435,0.005482284606742147,20,0.75
16,12,1,1.7782794100389228,11.246826503806982,false,0.20911164677058952,0.0021621875957521003,20,0.75
16,12,1,1.7782794100389228,11.246826503806982,true,0.7572197303338042,0.005046531218600002,20,0.75
16,12,1,10.0,11.246826503806982,false,0.12323256885506184,0.0007584370659019907,20,0.75
16,12,1,10.0,11.246826503806982,true,0.5775624912249429,0.0029842289546468206,20,0.75
16,12,1,100.0,11.246826503806982,false,0.05697709652118921,0.0007985407796710451,20,0.75
16,12,1,100.0,11.246826503806982,true,0.439240431236124,0.004408920501016786,20,0.75
16,12,1,17.78279410038923,11.246826503806982,false,0.07983579873258231,0.000797873650499784,20,0.75
16,12,1,17.78279410038923,11.246826503806982,true,0.45337095090272606,0.00417605694231583,20,0.75
16,12,1,3.1622776601683795,11.246826503806982,false,0.1961787995403354,0.002019723087601412,20,0.75
16,12,1,3.1622776601683795,11.246826503806982,true,0.7910668472743073,0.004276171796600232,20,0.75
16,12,1,31.622776601683793,11.246826503806982,false,0.06119880659793807,0.0007698026245956859,20,0.75
16,12,1,31.622776601683793,11.246826503806982,true,0.4428667594900908,0.0042887665891081905,20,0.75
16,12,1,5.623413251903491,11.246826503806982,false,0.1672256056418037,0.001044423021552918,20,0.75
16,12,1,5.623413251903491,11.246826503806982,true,0.762811294731255,0.0026907698020562933,20,0.75
16,12,1,56.23413251903491,11.246826503806982,false,0.05822908998036992,0.0007921617873415411,20,0.75
16,12,1,56.23413251903491,11.246826503806982,true,0.43975991929309793,0.004349106201567621,20,0.75
16,12,1,0.17782794100389226,112.46826503806982,false,0.023855574457437148,0.0008852477168856468,20,0.75
16,12,1,0.17782794100389226,112.46826503806982,true,0.0717382608685612,0.0023142636373694905,20,0.75
16,12,1,0.1,112.46826503806982,false,0.02385148086498172,0.0009056875972693227,20,0.75
16,12,1,0.1,112.46826503806982,true,0.07046222857390574,0.002341866476427493,20,0.75
16,12,1,0.31622776601683794,112.46826503806982,false,0.024111342578323036,0.0008729312380091546,20,0.75
16,12,1,0.31622776601683794,112.46826503806982,true,0.07212219119552697,0.0022663910745081704,20,0.75
16,12,1,0.5623413251903491,112.46826503806982,false,0.024163069875165935,0.0008568553637932815,20,0.75
16,12,1,0.5623413251903491,112.46826503806982,true,0.0728180399983251,0.002232594441844525,20,0.75
16,12,1,1.0,112.46826503806982,false,0.024595996441910226,0.0008148970597091385,20,0.75
16,12,1,1.0,112.46826503806982,true,0.07235324226319392,0.0021282221847875706,20,0.75
16,12,1,1.7782794100389228,112.46826503806982,false,0.023620478183058558,0.0007451015986050601,20,0.75
16,12,1,1.7782794100389228,112.46826503806982,true,0.07434429999798708,0.002098882096581381,20,0.75
16,12,1,10.0,112.46826503806982,false,0.020800776914174698,0.0004184651381996301,20,0.75
16,12,1,10.0,112.46826503806982,true,0.07879144315986958,0.0021293188191382896,20,0.75
16,12,1,100.0,112.46826503806982,false,0.012069780240141072,0.0002179740732698468,20,0.75
16,12,1,100.0,112.46826503806982,true,0.04524849266982757,0.0015564190051742335,20,0.75
16,12,1,17.78279410038923,112.46826503806982,false,0.018974611858107258,0.0005226972240389277,20,0.75
16,12,1,17.78279410038923,112.46826503806982,true,0.06742341303677808,0.0018039835915402266,20,0.75
16,12,1,3.1622776601683795,112.46826503806982,false,0.024423755989393343,0.0006446187598457739,20,0.75
16,12,1,3.1622776601683795,112.46826503806982,true,0.0770817524479962,0.0020601985930738718,20,0.75
16,12,1,31.622776601683793,112.46826503806982,false,0.017429224510108844,0.0003408213604988801,20,0.75
16,12,1,31.622776601683793,112.46826503806982,true,0.07206274292916412,0.0017156207295239943,20,0.75
16,12,1,5.623413251903491,112.46826503806982,false,0.02466043219800166,0.0005451925719146907,20,0.75
16,12,1,5.623413251903491,112.46826503806982,true,0.07348826772226107,0.0017657872108553182,20,0.75
16,12,1,56.23413251903491,112.46826503806982,false,0.012844566733197896,0.000290499890848658,20,0.75
16,12,1,56.23413251903491,112.46826503806982,true,0.05720807447731463,0.0016917990037164147,20,0.75
16,12,1,0.17782794100389226,2.0,false,0.783579921747396,0.0017458415502275251,20,0.75
16,12,1,0.17782794100389226,2.0,true,0.997587246325797,0.00010146826247613424,20,0.75
16,12,1,0.1,2.0,false,0.7836462422991108,0.0017623037473795615,20,0.75
16,12,1,0.1,2.0,true,0.9975243832513139,9.5667001400184e-5,20,0.75
16,12,1,0.31622776601683794,2.0,false,0.7824194789948733,0.001842339849301646,20,0.75
16,12,1,0.31622776601683794,2.0,true,0.9977664706924159,8.545466826293095e-5,20,0.75
16,12,1,0.5623413251903491,2.0,false,0.7762955583371742,0.00202743104920091,20,0.75
16,12,1,0.5623413251903491,2.0,true,0.9978582018604805,7.2922383006109e-5,20,0.75
16,12,1,1.0,2.0,false,0.7596237902200701,0.0019889145412489108,20,0.75
16,12,1,1.0,2.0,true,0.997665150935366,5.9767764699326483e-5,20,0.75
16,12,1,1.7782794100389228,2.0,false,0.700565337332655,0.0017197018447126708,20,0.75
16,12,1,1.7782794100389228,2.0,true,0.9942558285799477,7.038751728761505e-5,20,0.75
16,12,1,10.0,2.0,false,0.3248149665458423,0.002143719247811535,20,0.75
16,12,1,10.0,2.0,true,0.9278717950946417,0.0006014357862124748,20,0.75
16,12,1,100.0,2.0,false,0.23896138739916545,0.0012862181459348248,20,0.75
16,12,1,100.0,2.0,true,0.9206672040349485,0.0006266067883497239,20,0.75
16,12,1,17.78279410038923,2.0,false,0.28251645275529613,0.001746494280252984,20,0.75
16,12,1,17.78279410038923,2.0,true,0.9234917659034629,0.000620159184209353,20,0.75
16,12,1,3.1622776601683795,2.0,false,0.5706195856552843,0.0018829596496671007,20,0.75
16,12,1,3.1622776601683795,2.0,true,0.978765722377325,8.556094879485162e-5,20,0.75
16,12,1,31.622776601683793,2.0,false,0.2587506025431814,0.001469664552817881,20,0.75
16,12,1,31.622776601683793,2.0,true,0.9216291333989582,0.0006296726334966308,20,0.75
16,12,1,5.623413251903491,2.0,false,0.41075739860603244,0.002040670329605964,20,0.75
16,12,1,5.623413251903491,2.0,true,0.9458710027450102,0.00030614914544678995,20,0.75
16,12,1,56.23413251903491,2.0,false,0.24591837926987253,0.0013315871402096566,20,0.75
16,12,1,56.23413251903491,2.0,true,0.9208659138290027,0.0006326787543776227,20,0.75
16,12,1,0.17782794100389226,20.0,false,0.1315970102197046,0.0017807275565961955,20,0.75
16,12,1,0.17782794100389226,20.0,true,0.3690418860879682,0.004500741782350055,20,0.75
16,12,1,0.1,20.0,false,0.13120641801987523,0.0017930884078399053,20,0.75
16,12,1,0.1,20.0,true,0.36575082993756325,0.004488115799589625,20,0.75
16,12,1,0.31622776601683794,20.0,false,0.12977440130999351,0.0017983589675825433,20,0.75
16,12,1,0.31622776601683794,20.0,true,0.37655630983686206,0.004402644976823488,20,0.75
16,12,1,0.5623413251903491,20.0,false,0.12890281931983233,0.0018084506924162024,20,0.75
16,12,1,0.5623413251903491,20.0,true,0.3895085637139574,0.004480444687620386,20,0.75
16,12,1,1.0,20.0,false,0.1243995895229441,0.00164137895026727,20,0.75
16,12,1,1.0,20.0,true,0.4111000732433464,0.004760631031150458,20,0.75
16,12,1,1.7782794100389228,20.0,false,0.12070801849071285,0.0014532146730381037,20,0.75
16,12,1,1.7782794100389228,20.0,true,0.43968105901549254,0.00521314566050451,20,0.75
16,12,1,10.0,20.0,false,0.08853938329495994,0.000628974186756372,20,0.75
16,12,1,10.0,20.0,true,0.43726155431179314,0.002623127416785399,20,0.75
16,12,1,100.0,20.0,false,0.033416102664869815,0.0005705804680438959,20,0.75
16,12,1,100.0,20.0,true,0.24705856365569265,0.0034265510191184624,20,0.75
16,12,1,17.78279410038923,20.0,false,0.06746118060580508,0.0005619218540306038,20,0.75
16,12,1,17.78279410038923,20.0,true,0.30039412098701657,0.003450612938066871,20,0.75
16,12,1,3.1622776601683795,20.0,false,0.11589468025933262,0.0012743541665774499,20,0.75
16,12,1,3.1622776601683795,20.0,true,0.4723115008564852,0.005497919322669688,20,0.75
16,12,1,31.622776601683793,20.0,false,0.04295766220506209,0.000648075353395344,20,0.75
16,12,1,31.622776601683793,20.0,true,0.25058952473438595,0.0033525576228171645,20,0.75
16,12,1,5.623413251903491,20.0,false,0.10552004100696574,0.0012254469695579615,20,0.75
16,12,1,5.623413251903491,20.0,true,0.48325653309582794,0.005446429081555779,20,0.75
16,12,1,56.23413251903491,20.0,false,0.034311038443782596,0.0005612024495628016,20,0.75
16,12,1,56.23413251903491,20.0,true,0.24801010443158975,0.0033866125231969573,20,0.75
16,12,1,0.17782794100389226,200.0,false,0.013053943340457074,0.0006366316779413981,20,0.75
16,12,1,0.17782794100389226,200.0,true,0.039952513992655016,0.0017744359118223667,20,0.75
16,12,1,0.1,200.0,false,0.012948948327483967,0.000637556365964844,20,0.75
16,12,1,0.1,200.0,true,0.040127067519648854,0.0017926201511685319,20,0.75
16,12,1,0.31622776601683794,200.0,false,0.013351921350560602,0.0006340854056661095,20,0.75
16,12,1,0.31622776601683794,200.0,true,0.04014825290621655,0.0017422625851704115,20,0.75
16,12,1,0.5623413251903491,200.0,false,0.013457917838446631,0.0006141862998647753,20,0.75
16,12,1,0.5623413251903491,200.0,true,0.04049784606882674,0.00165702208588062,20,0.75
16,12,1,1.0,200.0,false,0.01349319868596215,0.0005824521951745221,20,0.75
16,12,1,1.0,200.0,true,0.04158144707230061,0.001565613972360162,20,0.75
16,12,1,1.7782794100389228,200.0,false,0.013613987539512406,0.0005057868410637587,20,0.75
16,12,1,1.7782794100389228,200.0,true,0.03993059610772913,0.0013690446766893285,20,0.75
16,12,1,10.0,200.0,false,0.014628058210298004,0.0003758512719696431,20,0.75
16,12,1,10.0,200.0,true,0.040936988355411416,0.0012390287852939498,20,0.75
16,12,1,100.0,200.0,false,0.006597462376114449,0.00023223733413370813,20,0.75
16,12,1,100.0,200.0,true,0.030023352896664673,0.001200897231410634,20,0.75
16,12,1,17.78279410038923,200.0,false,0.011704494350541206,0.0002885606846924156,20,0.75
16,12,1,17.78279410038923,200.0,true,0.0434931993215514,0.0015914007698247885,20,0.75
16,12,1,3.1622776601683795,200.0,false,0.012648363039000113,0.0004551584652905852,20,0.75
16,12,1,3.1622776601683795,200.0,true,0.04217081352464244,0.0014657743778802577,20,0.75
16,12,1,31.622776601683793,200.0,false,0.010413174485181847,0.00034014293616456426,20,0.75
16,12,1,31.622776601683793,200.0,true,0.0358316951939037,0.0012395075115819469,20,0.75
16,12,1,5.623413251903491,200.0,false,0.01380565340546371,0.0004201938591942904,20,0.75
16,12,1,5.623413251903491,200.0,true,0.04342960071843323,0.0014099555873293352,20,0.75
16,12,1,56.23413251903491,200.0,false,0.009683725752110114,0.00023327468734179847,20,0.75
16,12,1,56.23413251903491,200.0,true,0.039560949454773106,0.0012511686003934621,20,0.75
16,12,1,0.17782794100389226,3.5565588200778455,false,0.6079603433017009,0.0035515941897192077,20,0.75
16,12,1,0.17782794100389226,3.5565588200778455,true,0.985022191474612,0.00047974546824220495,20,0.75
16,12,1,0.1,3.5565588200778455,false,0.6092139640357914,0.0035672908280262525,20,0.75
16,12,1,0.1,3.5565588200778455,true,0.984697117715084,0.0004885968724123333,20,0.75
16,12,1,0.31622776601683794,3.5565588200778455,false,0.6075199060586354,0.0035773596916215014,20,0.75
16,12,1,0.31622776601683794,3.5565588200778455,true,0.9855870232316717,0.0004495722645730112,20,0.75
16,12,1,0.5623413251903491,3.5565588200778455,false,0.6020912804954988,0.003487366281678543,20,0.75
16,12,1,0.5623413251903491,3.5565588200778455,true,0.9868049823158112,0.0004034153164438969,20,0.75
16,12,1,1.0,3.5565588200778455,false,0.5882439348312823,0.003356632070906333,20,0.75
16,12,1,1.0,3.5565588200778455,true,0.9882701427334387,0.00029625993126333847,20,0.75
16,12,1,1.7782794100389228,3.5565588200778455,false,0.548244175205359,0.0029307012119944107,20,0.75
16,12,1,1.7782794100389228,3.5565588200778455,true,0.987022139905681,0.00021730318122350494,20,0.75
16,12,1,10.0,3.5565588200778455,false,0.21324029896100805,0.0016454142198889703,20,0.75
16,12,1,10.0,3.5565588200778455,true,0.8671056578306404,0.0013372728616605882,20,0.75
16,12,1,100.0,3.5565588200778455,false,0.1571976618790026,0.0013612707116542667,20,0.75
16,12,1,100.0,3.5565588200778455,true,0.8565102381775429,0.0014406457802442958,20,0.75
16,12,1,17.78279410038923,3.5565588200778455,false,0.1819292799377356,0.0015529961445849673,20,0.75
16,12,1,17.78279410038923,3.5565588200778455,true,0.8608163117464006,0.0014183850500997556,20,0.75
16,12,1,3.1622776601683795,3.5565588200778455,false,0.44570385857654415,0.002272024045468399,20,0.75
16,12,1,3.1622776601683795,3.5565588200778455,true,0.9709811229218562,0.00020132277210763378,20,0.75
16,12,1,31.622776601683793,3.5565588200778455,false,0.16802225245380423,0.0014323006932400412,20,0.75
16,12,1,31.622776601683793,3.5565588200778455,true,0.8583415722346184,0.0014443129811784285,20,0.75
16,12,1,5.623413251903491,3.5565588200778455,false,0.3067830645168712,0.001665465518430591,20,0.75
16,12,1,5.623413251903491,3.5565588200778455,true,0.923101611600092,0.00045310717771368997,20,0.75
16,12,1,56.23413251903491,3.5565588200778455,false,0.1608559735130592,0.0013754517550948182,20,0.75
16,12,1,56.23413251903491,3.5565588200778455,true,0.8571674610942193,0.0014510711705522405,20,0.75
16,12,1,0.17782794100389226,35.56558820077846,false,0.07721699134994227,0.0015721886312396651,20,0.75
16,12,1,0.17782794100389226,35.56558820077846,true,0.21929966070841203,0.003753221980315681,20,0.75
16,12,1,0.1,35.56558820077846,false,0.07646588969913314,0.0015948904018377335,20,0.75
16,12,1,0.1,35.56558820077846,true,0.21770461079917958,0.0037448416302742304,20,0.75
16,12,1,0.31622776601683794,35.56558820077846,false,0.07511997169927928,0.0015105954073646737,20,0.75
16,12,1,0.31622776601683794,35.56558820077846,true,0.22397877102525127,0.003857822790906196,20,0.75
16,12,1,0.5623413251903491,35.56558820077846,false,0.07489900418301475,0.001447427970946804,20,0.75
16,12,1,0.5623413251903491,35.56558820077846,true,0.2270844053146416,0.003867234702294964,20,0.75
16,12,1,1.0,35.56558820077846,false,0.07491263060222883,0.0013809564329646834,20,0.75
16,12,1,1.0,35.56558820077846,true,0.23289534026801392,0.0038197659447891294,20,0.75
16,12,1,1.7782794100389228,35.56558820077846,false,0.07310467585770648,0.0012214628089800177,20,0.75
16,12,1,1.7782794100389228,35.56558820077846,true,0.23733029006013898,0.003942008515433281,20,0.75
16,12,1,10.0,35.56558820077846,false,0.05837974392693386,0.0007459554057159079,20,0.75
16,12,1,10.0,35.56558820077846,true,0.2519080877731736,0.0037248553502491847,20,0.75
16,12,1,100.0,35.56558820077846,false,0.01969076091733309,0.0003989006635423327,20,0.75
16,12,1,100.0,35.56558820077846,true,0.13597097735928654,0.002676629390965438,20,0.75
16,12,1,17.78279410038923,35.56558820077846,false,0.04682878721568247,0.00039143399762623954,20,0.75
16,12,1,17.78279410038923,35.56558820077846,true,0.21723077604815266,0.002501378203791716,20,0.75
16,12,1,3.1622776601683795,35.56558820077846,false,0.06829828050240531,0.0010640146524465526,20,0.75
16,12,1,3.1622776601683795,35.56558820077846,true,0.25128481484052034,0.0037108978190840375,20,0.75
16,12,1,31.622776601683793,35.56558820077846,false,0.038063895549216874,0.0004031745212748305,20,0.75
16,12,1,31.622776601683793,35.56558820077846,true,0.15627463393166025,0.0028832241731743496,20,0.75
16,12,1,5.623413251903491,35.56558820077846,false,0.06349880131838966,0.0009427791056609114,20,0.75
16,12,1,5.623413251903491,35.56558820077846,true,0.2532349305464741,0.0037872165770076413,20,0.75
16,12,1,56.23413251903491,35.56558820077846,false,0.023979797539978233,0.0004652073713134062,20,0.75
16,12,1,56.23413251903491,35.56558820077846,true,0.136763174445717,0.002685214866733481,20,0.75
16,12,1,0.17782794100389226,6.324555320336759,false,0.37579296395530604,0.0033338494917708656,20,0.75
16,12,1,0.17782794100389226,6.324555320336759,true,0.8958006455447519,0.002671918145753369,20,0.75
16,12,1,0.1,6.324555320336759,false,0.3767222206633577,0.003259280241795359,20,0.75
16,12,1,0.1,6.324555320336759,true,0.8930753433492958,0.00270920558391704,20,0.75
16,12,1,0.31622776601683794,6.324555320336759,false,0.37357798073735454,0.0031842011324617805,20,0.75
16,12,1,0.31622776601683794,6.324555320336759,true,0.9062264155209444,0.002519046980786827,20,0.75
16,12,1,0.5623413251903491,6.324555320336759,false,0.375633132513163,0.0031954390611115065,20,0.75
16,12,1,0.5623413251903491,6.324555320336759,true,0.9208531974850643,0.002261844075744372,20,0.75
16,12,1,1.0,6.324555320336759,false,0.37133780497777874,0.003220486159433792,20,0.75
16,12,1,1.0,6.324555320336759,true,0.9379369900076122,0.0017417660889197442,20,0.75
16,12,1,1.7782794100389228,6.324555320336759,false,0.35643123181608233,0.003122554111226189,20,0.75
16,12,1,1.7782794100389228,6.324555320336759,true,0.9500979444836662,0.0011506033657820065,20,0.75
16,12,1,10.0,6.324555320336759,false,0.15287277787505807,0.0011292710819476156,20,0.75
16,12,1,10.0,6.324555320336759,true,0.7328112582596835,0.0028875123060837574,20,0.75
16,12,1,100.0,6.324555320336759,false,0.09710265091284721,0.0012015889974860876,20,0.75
16,12,1,100.0,6.324555320336759,true,0.6927434822966834,0.003702602911227661,20,0.75
16,12,1,17.78279410038923,6.324555320336759,false,0.11267404802862482,0.001284172224987503,20,0.75
16,12,1,17.78279410038923,6.324555320336759,true,0.7000475355816739,0.0036012738429920667,20,0.75
16,12,1,3.1622776601683795,6.324555320336759,false,0.31370926339618144,0.0023210519899971157,20,0.75
16,12,1,3.1622776601683795,6.324555320336759,true,0.9440278227715371,0.0007275523483053268,20,0.75
16,12,1,31.622776601683793,6.324555320336759,false,0.10318850340687129,0.0012466034278488757,20,0.75
16,12,1,31.622776601683793,6.324555320336759,true,0.6955916614523263,0.003657180422035807,20,0.75
16,12,1,5.623413251903491,6.324555320336759,false,0.2348096263337335,0.0013314111028812662,20,0.75
16,12,1,5.623413251903491,6.324555320336759,true,0.8796744340093203,0.0009067452813728052,20,0.75
16,12,1,56.23413251903491,6.324555320336759,false,0.09901421236991473,0.0011950682694836792,20,0.75
16,12,1,56.23413251903491,6.324555320336759,true,0.6935241514803472,0.003690111167540427,20,0.75
16,12,1,0.17782794100389226,63.245553203367585,false,0.042942223903855874,0.001224322211265575,20,0.75
16,12,1,0.17782794100389226,63.245553203367585,true,0.12614963360673975,0.002949885655289722,20,0.75
16,12,1,0.1,63.245553203367585,false,0.04282139693970692,0.0012632135719063404,20,0.75
16,12,1,0.1,63.245553203367585,true,0.12424511748069236,0.0028877836003594203,20,0.75
16,12,1,0.31622776601683794,63.245553203367585,false,0.04327895674739497,0.001197984775495397,20,0.75
16,12,1,0.31622776601683794,63.245553203367585,true,0.12743354242515842,0.0029467742082119625,20,0.75
16,12,1,0.5623413251903491,63.245553203367585,false,0.042769843788801366,0.0011637293196454172,20,0.75
16,12,1,0.5623413251903491,63.245553203367585,true,0.12923668249928866,0.0029654349857811007,20,0.75
16,12,1,1.0,63.245553203367585,false,0.04222111612131382,0.0011022266723776939,20,0.75
16,12,1,1.0,63.245553203367585,true,0.1305353135919471,0.00292060601681875,20,0.75
16,12,1,1.7782794100389228,63.245553203367585,false,0.04317087224165065,0.0010062145731213527,20,0.75
16,12,1,1.7782794100389228,63.245553203367585,true,0.13620898915488772,0.002910722593473229,20,0.75
16,12,1,10.0,63.245553203367585,false,0.03456381991745637,0.0006589162755583943,20,0.75
16,12,1,10.0,63.245553203367585,true,0.12871231107281536,0.0024916467151938457,20,0.75
16,12,1,100.0,63.245553203367585,false,0.013274284336227871,0.0003447951768045162,20,0.75
16,12,1,100.0,63.245553203367585,true,0.07439065269465361,0.0020144870227622276,20,0.75
16,12,1,17.78279410038923,63.245553203367585,false,0.03201333574184567,0.0005309139231380882,20,0.75
16,12,1,17.78279410038923,63.245553203367585,true,0.1327400635527677,0.0023593909267894918,20,0.75
16,12,1,3.1622776601683795,63.245553203367585,false,0.042161459155296406,0.0008001872338217743,20,0.75
16,12,1,3.1622776601683795,63.245553203367585,true,0.13166435479080307,0.0027046379087040527,20,0.75
16,12,1,31.622776601683793,63.245553203367585,false,0.024424370481912056,0.0003104696599134375,20,0.75
16,12,1,31.622776601683793,63.245553203367585,true,0.10978216046439071,0.002116239268466083,20,0.75
16,12,1,5.623413251903491,63.245553203367585,false,0.03741525696927368,0.0006437938271844356,20,0.75
16,12,1,5.623413251903491,63.245553203367585,true,0.14111185089608735,0.0026482518777233483,20,0.75
16,12,1,56.23413251903491,63.245553203367585,false,0.021481841135666997,0.0002938194167443442,20,0.75
16,12,1,56.23413251903491,63.245553203367585,true,0.08258921829847167,0.002157616800691422,20,0.75

